Planes in cubic fourfolds

We show that the maximal number of planes in a complex smooth cubic fourfold in ${\mathbb P}^5$ is $405$, realized by the Fermat cubic only; the maximal number of real planes in a real smooth cubic fourfold is $357$, realized by the so-called Clebsch--Segre cubic. Altogether, there are but three (up to projective equivalence) cubics with more than $350$ planes.

==> anc/2/2.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 2;

\\max         := 6;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 3;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\prime       := 3;    ## The prime allowed in the torsion
\\hdiv        := 3;    ## The required divisibility of h in S^*
\\min_count   := 120;  ## Minimal line count
\\min_default := 120;  ## Default minimal count
\\min_saved   := 120;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true,, fail]);

\\det_other   := 3;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([,, 1]);

\\collect     := true; ## Collect counts observed

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 2,
    degree          := 1,
    positive        := false
));


Read("NL.txt");


==> anc/2/2AD.txt <==
# -*- GAP -*-

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\known_bounds := [,,
 [ , , , , , 4, 7, 8, 12, 13, 17],  # min = 3
 [ , , , , ,  ,  , 9, 12],          # min = 4
 [ , , , , ,  ,  ,  ,   , 24],      # min = 5 (x2)
];
\\requested_bounds := [];

A_known_bound :=
function(m, n)
 if m = 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if IsBound(\\known_bounds[m]) and IsBound(\\known_bounds[m][n]) then
  return \\known_bounds[m][n];
 fi;
 AddSet(\\requested_bounds, [m, n]);
 return fail;
end;

_3bound := n -> Int(n*Int((n - 1)/2)/3);

_A_bound :=
function(m, n)
 local res;
 m := Minimum(m, n - m);
 if m < 0 then return 0; fi;
 if m = 0 then return 1; fi;
 res := A_known_bound(m, n);
 if (res = fail) and (m = 3) then res := _3bound(n); fi;
 return res;
end;

#_A_root_count := n -> n + 1;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
bound\.An\.roots := n -> [n*(n - 1), n];

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   Error_("Unexpected parameter set");
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

## Lemma {lem.max.set2} in 2.tex
# the formula: 96/(n^2-19*n+96)
# double for n = 10
# manual for n = 3, 4, 5, 6: change to 1, 2, 2, 4
\\known_bounds_D :=
# [1, 1, 2, 2, 3, 5, 8, 12, 16, 32];
 [1, 1, 1, 2, 2, 4, 8, 10, 16, 32];

_D_known := n -> \\known_bounds_D[n];

lem\.max\.set\.D    := n -> [2^(n - 1), _D_known(n)];
bound\.Dn\.2e       := n -> [n, 1];
bound\.Dn\.zero_1   := n -> [2*n, 2];
bound\.Dn\.zero_2   := n -> [2*n*(n - 1), Int(4*n/3)];
bound\.Dn\.same     := lem\.max\.set\.A;
bound\.Dn\.roots    := bound\.An\.roots;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := List(r.vec, List);
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 if vec[1][1] < 0 then
  vec[1][1] := -vec[1][1];
  vec[2][1] := -vec[2][1];
 fi;
 d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;

#D_analyze_old := ReturnTrue;
#
#D_analyze :=
#function(rc, r)
# local c, b;
# D_analyze_old(rc, r);
# c := r.count;
# b := r.bound;
# _AD_bounds(r, _D_subblocks(rc, r));
# if (c <> r.count) or (b <> r.bound) then Error(); fi;
#end;
#
################ Old version
#
#_D_root_count := n -> 4*Int(n/3) + (n mod 3);
#
#
#__vals := [0, 1, -1, 1/2, -1/2, 3/2, -3/2, 2, -2];
#__cc := List(__vals, v -> rec(val := v, ls := []));
#
#D_analyze_old :=
#function(rc, r)
# local vec, ls, ss, rr, vv, int, num, illegal, _collect;
#
# _collect := function(ss)
#  return SortedList(Filtered(vv, i -> i <> 0));
# end;
#
# num := s -> Number(vv, i -> i = s);
#
# illegal := function(ls)
#   ls := First(vv, i -> i in ls);
#   if ls <> fail then Error(format("Illegal value: v = %0\n", ls)); fi;
#  end;
#
# vec := List(r.vec, List);
# if vec[1][1] = -1/2 then vec[1][1] := 1/2; vec[2][1] := -vec[2][1]; fi;
# int := IsInt(vec[2][1]);
# ls := List(Set(vec[1]), function(s)
#   vv := vec[2]{Positions(vec[1], s)};
#   illegal([3/2, -3/2]);
#   rr := rec(s := s, n := Length(vv));
## temporary, for statistics
#   AddSet(__cc[Position(__vals, s)].ls, _collect(vv));
## this should not happen!
#   if (s = -1) or (s = -2) then Error(); fi;
## the main case: fixed signs
#   if (s = 1) or (s = 1/2) then
#    illegal([-2, -1, 2]);
#    if int then rr.m := num(1); else rr.m := num(1/2); fi;
##    rr.m := Minimum(rr.m, rr.n - rr.m);
#    rr.count := Binomial(rr.n, rr.m);
#    rr.bound := _A_bound(rr.m, rr.n);
#    return rr;
#   fi;
## this may be at one position only!
#   if (s = 2) or (s = 3/2) or (s = -3/2) or (s = -1/2) then
#    if rr.n <> 1 then Error(); fi;
#    rr.m := 1;
#    rr.count := 1;
#    rr.bound := 1;
#    return rr;
#   fi;
#   if s <> 0 then Error(); fi;
## if s = 0, signs can vary!
#   illegal([-2, -1, 2]);
## can be [], [1], or [1, 1]
#   if int then
#    rr.m := num(1);
#    if rr.m > 2 then Error(); fi;
#    rr.count := Binomial(rr.n, rr.m)*2^rr.m;
#    if rr.m = 0 then rr.bound := 1;
#     elif rr.m = 1 then rr.bound := 2;
#     elif rr.m = 2 then rr.bound := _D_root_count(rr.n);
#     else Error();
#    fi;
#    return rr;
#   fi;
## can be any sequence of +1/2 or -1/2 of fixed parity!
#   rr.m := rr.n;
#   rr.count := 2^(rr.n - 1);
#   rr.bound := _D_known(rr.n);
#   return rr;
#  end);
# r.count := _ls_count(ls);
# r.bound := r.count*_ls_bound(ls);
#end;


==> anc/2/2E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 5];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
 if (r.1 = 6) and (r.2 = 4) and (r.3 = 3) then
  data.factor := 2;
  data.next := Filtered(data.next, i -> row[i] = 2);
 fi;
 return;
end;

#E_special_pairs :=
#function(rc, ls)
# if (rc.name <> "E") or (rc.n <> 6) then return; fi;
# Perform([[6, 4, 3], [4, 4, 3], [4, 2, 1]], function(s)
#   s := Filtered(ls, r -> [r.1, r.2, r.3] = s);
#   if Length(s) <> 2 then Error(); fi;
#   Perform([1, 2], function(i) s[i].sp := -i; end);
#  end);
#end;


==> anc/2/2RS.txt <==
# -*- GAP -*-

2_2A7_2D5_0 :=
function()

 init_pair(1: brute := [1]);

 init_pair(2: brute := []);
 brute_fixed(3, [1]: min_size := 3);
end;

2_4A5_D4_44 :=
function()
 \\rc.seq := Immutable([5, 4, 3, 2, 1, 7]);
end;

2_4A6 :=
function()
 \\control.root := [
[ [ 6, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ],
[ [ 24/7, 5, -1 ], [ 6/7, 1 ], [ 6/7, 1 ], [ 6/7, 1 ] ],
[ [ 26/7, 4, -1 ], [ 10/7, 2 ], [ 6/7, 6 ], [ 0, 0 ] ]
];
end;

2_4A6_0 :=
function()

 select_pair(1);
 brute_fixed(3, [3]: min_size := 3);

 select_pair(3);
 brute_fixed(3, [3]: min_size := -1);

 init_pair(4: brute := [1, 3, 7, 9, 11, 13]);
end;

2_4A6_1 :=
function()
 \\rc.seq := Immutable([2, 3]);
end;

2_4A5_D4 :=
function()
# \\control.root := true;
 \\control.root := rec(exclude := [
#[ [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ] ], # 156
#[ [ 6, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 144
#[ [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 4, 0, 3 ] ], # 140
#[ [ 4, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 2, 0 ] ], # 138
#[ [ 4, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 138
#[ [ 7/2, 3, -1 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 0, 0 ] ], # 136
#[ [ 2, 0 ], [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 136
#[ [ 10/3, 2, -1 ], [ 4/3, 4 ], [ 0, 0 ], [ 4/3, 2 ], [ 0, 0 ] ], # 136
#[ [ 10/3, 4, -1 ], [ 5/6, 5 ], [ 0, 0 ], [ 5/6, 1 ], [ 1, 2 ] ], # 136
#[ [ 10/3, 4, -1 ], [ 4/3, 4 ], [ 4/3, 2 ], [ 0, 0 ], [ 0, 0 ] ], # 132
#[ [ 2, 0 ], [ 4/3, 4 ], [ 4/3, 4 ], [ 4/3, 4 ], [ 0, 0 ] ], # 132
#[ [ 7/2, 3, -1 ], [ 3/2, 3 ], [ 0, 0 ], [ 0, 0 ], [ 1, 1 ] ], # 130
#[ [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ], [ 0, 0 ], [ 3, 1 ] ], # 128
#[ [ 17/6, 1, -1 ], [ 3/2, 3 ], [ 5/6, 1 ], [ 5/6, 5 ], [ 0, 0 ] ], # 128
#[ [ 4/3, 4 ], [ 5/6, 5 ], [ 0, 0 ], [ 5/6, 1 ], [ 3, 2 ] ], # 124
#[ [ 10/3, 2, -1 ], [ 5/6, 5 ], [ 5/6, 1 ], [ 0, 0 ], [ 1, 3 ] ], # 124
#[ [ 2, 0 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ], [ 1, 3 ] ], # 124
[ [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 2, 0 ] ], # 120
[ [ 17/6, 1, -1 ], [ 4/3, 4 ], [ 5/6, 5 ], [ 0, 0 ], [ 1, 2 ] ], # 120
[ [ 4/3, 4 ], [ 4/3, 4 ], [ 4/3, 2 ], [ 0, 0 ], [ 2, 0 ] ], # 120
[ [ 3/2, 3 ], [ 4/3, 4 ], [ 4/3, 4 ], [ 5/6, 1 ], [ 1, 3 ] ], # 120
[ [ 2, 0 ], [ 4/3, 4 ], [ 5/6, 1 ], [ 5/6, 1 ], [ 1, 1 ] ], # 116
[ [ 3/2, 3 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 2, 0 ] ], # 108
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 52
[ [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 6, 0, -1 ] ], # 48
]);
end;

2_4A5_D4_0 :=
function()

 Perform([1, 2, 6, 12, 28, 32, 44, 47, 55, 56, 61, 62, 69], function(n)
   init_pair(n: brute);
  end);

 init_pair(3: brute := [1]);
 brute_fixed(2, [3]: min_size := -1);

 init_pair(4: brute := [1]);

 init_pair(12: brute := [1, 2]);
 brute_fixed(4, [4]: min_size := -1);

 init_pair(16: brute := [1, 2]);
 brute_fixed(3, [3]: min_size := 4);
 brute_fixed(4, [4]: min_size := -1);

 init_pair(17: brute := [1, 2, 4]);

 init_pair(19: brute := [1, 2]);

 init_pair(20: brute := [1, 2, 4, 5]);

 init_pair(23: brute := [2, 3, 5, 7]);

 init_pair(27: brute := [1, 3, 5, 7]);

 init_pair(35: brute := [1, 2]);

 init_pair(39: brute := [2, 4, 5]);

 init_pair(40: brute := [2, 4, 5]);

 init_pair(51: brute := [1, 2, 5, 7, 9, 11, 15, 17]);

 init_pair(52: brute := [1, 3, 5, 7, 9, 13]);
end;

2_6D4 :=
function()
# \\control.root := true;
 \\control.root := rec(exclude := [
#[ [ 2, 0 ], [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 168
#[ [ 3, 1 ], [ 1, 3 ], [ 1, 2 ], [ 0, 0 ], [ 1, 2 ], [ 0, 0 ] ], # 168
#[ [ 2, 0 ], [ 1, 3 ], [ 1, 3 ], [ 0, 0 ], [ 1, 1 ], [ 1, 2 ] ], # 136
#[ [ 4, 0, 3 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 132
[ [ 1, 3 ], [ 1, 3 ], [ 1, 2 ], [ 1, 2 ], [ 1, 1 ], [ 1, 1 ] ], # 120
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 50
]);
end;

2_6D4_0 :=
function()

 Perform([1, 5, 6, 9, 10, 12], function(n)
   init_pair(n: brute);
  end);

 init_pair(3: brute := [1, 2, 4, 6]);

 init_pair(4: brute := [1, 3, 5]);
end;

2_6A4 :=
function()
 \\control.root := rec(exclude := [
#[ [ 4, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 152
#[ [ 6/5, 3 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 0, 0 ] ], # 150
#[ [ 2, 0 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 4 ] ], # 150
#[ [ 16/5, 3, -1 ], [ 6/5, 3 ], [ 4/5, 1 ], [ 0, 0 ], [ 0, 0 ], [ 4/5, 1 ] ], # 144
#[ [ 16/5, 2, -1 ], [ 6/5, 3 ], [ 0, 0 ], [ 4/5, 1 ], [ 4/5, 1 ], [ 0, 0 ] ], # 140
#[ [ 2, 0 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 4/5, 1 ], [ 0, 0 ], [ 4/5, 4 ] ], # 140
#[ [ 14/5, 1, -1 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 1 ], [ 0, 0 ], [ 4/5, 1 ] ], # 138
#[ [ 6/5, 3 ], [ 6/5, 3 ], [ 6/5, 3 ], [ 4/5, 4 ], [ 4/5, 1 ], [ 4/5, 4 ] ], # 138
#[ [ 2, 0 ], [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 132
#[ [ 14/5, 1, -1 ], [ 6/5, 3 ], [ 6/5, 3 ], [ 0, 0 ], [ 4/5, 4 ], [ 0, 0 ] ], # 132
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 51
]);
end;

2_6A4_0 :=
function()

 Perform([1, 7, 8, 12, 13, 17, 18, 21, 27, 30, 31, 35, 37], function(n)
   init_pair(n: brute);
  end);

 init_pair(4: brute := [1, 5]);
 brute_fixed(3, [2]: min_size := -1);

 init_pair(5: brute := [1, 2, 4, 5, 6, 7, 8, 9]);
end;

##########################################################
# 8*A[3]
##########################################################

2_8A3 :=
function()
 \\min_count := 132;
 \\control.root := rec(exclude := [
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ],
]);
end;

2_8A3_0 :=
function()

 Perform(Union([4..8], [10..28]), function(n)
   init_pair(n: brute);
  end);

 init_pair(1: brute := [1]);
 brute_fixed(2, [3]: min_size := -1);

 init_pair(2: brute := [1, 2, 3, 4]);
 brute_fixed(5, [4]: min_size := -1);

 init_pair(3: brute := []);
 brute_fixed(1, [3]: min_size := -1);

 init_pair(9: brute := [1, 3, 5]);
 brute_fixed(2, [3]: min_size := -1);
end;

2_8A3_1_auto :=
function()
 brute(1: store_orbits := 12);
 brute_fixed(2, [3]: min_size := -2, store_orbits := 12);
end;

__init_basis :=
function(max)
 local rc;

 rc := ShortestVectors(\\lattice[1].mat, max);
 rc := rec(vec := Union(rc.vectors, -rc.vectors));
 rc.G := GROUP(List(\\rc.group, r -> r[1]));
 rc.0 := function()
  return list_of(Zero(\\lattice[1].mat[1]), Length(\\lattice));
 end;
 rc.get := function(arg)    # (id, sq, p{, expected})
  local sq, id;
  sq := Filtered(rc.vec, v -> v*\\lattice[1].mat*v = arg[2]);
  id := \\rc.h[arg[1]];
  sq := Filtered(sq, v -> v*\\lattice[1].mat*id.vec = arg[3]);
  sq := OrbitsDomain(id.G, sq);
  if not IsBound(arg[4]) then arg[4] := 1; fi;
  if Length(sq) <> arg[4] then Error(); fi;
  return Minimum(Minimum(sq));
 end;
 rc.single := function(id, v)
  local u;
  u := rc.0();
  u[id] := v;
  return u;
 end;
 rc.pos := val -> PositionsProperty(\\rc.h, r -> r.1 = val);
 rc.set := function(vec, pos, aa)
  if not IsList(pos) then
   pos := rc.pos(pos);
   if ValueOption("exclude_root") = true then RemoveSet(pos, rc.rt); fi;
  fi;
  Perform(pos, function(i)
    vec[i] := CallFuncList(rc.get, Concatenation([i], aa));
   end);
 end;
 rc.rt := PositionProperty(\\rc.h, r -> IsBound(r.rt));
 rc.root := rc.single(rc.rt, \\rc.h[rc.rt].rt);
 return rc;
end;

## Bases to be tried for configuration 1
2_8A3_1_1 :=
function()      ## 3 vectors suffice
 local rc, bb, p;

 rc := __init_basis(20);
 p := rc.pos(4)[1];
 bb := orthogonal_complement(\\lattice[1].mat, [\\rc.h[p].vec]);
 bb := List(bb.vec, v -> rc.single(p, v));

## Can skip this vector!
# p := rc.0();
# rc.set(p, 4, [2, 2]);
# rc.set(p, 2, [2, -2]);
# Add(bb, p);

 p := rc.0();
 rc.set(p, 2, [12, 0, 2]);
 rc.set(p, 0, [20, 0]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 4
2_8A3_4_1 :=
function()
 local rc, bb, p;

 rc := __init_basis(20);
 p := rc.pos(0)[1];
 bb := List(IdentityMat(3), r -> rc.single(p, r));

 p := rc.0();
 rc.set(p, 3/4, [8, 0]);
 rc.set(p, 1, [4, 0]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

##########################################################
# 12*A[2]
##########################################################

2_12A2 :=
function()
 \\min_count := 132;
 \\control.root := rec(exclude := [
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ],
  [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ],
]);
end;

2_12A2_0 :=
function()
 Perform([1..8], function(n)
   init_pair(n: brute);
  end);
end;

2_12A2_1 :=
function()
 \\rc.domain := Immutable(First(orbits(1, 3), o -> Length(o) = 5));
 \\rc.strict := 1;
 \\rc.mid    := 1;
end;

2_12A2_2 :=
function()
 \\rc.seq    := Immutable([2, 4, 3]);
 \\rc.defect := 6;
end;

2_12A2_4 :=
function()
 \\rc.seq    := Immutable([3, 2]);
 \\rc.defect := 14;
end;

2_12A2_7 :=
function()
 \\rc.seq    := Immutable([1, 2, 4, 5]);
 \\rc.defect := 8;
end;

## Bases to be tried for configuration 2
2_12A2_2_1 :=
function()      ## 3 vectors suffice
 local rc, bb, p, pos;

 rc := __init_basis(8);
 bb := [rc.root];

 p := rc.0();
 rc.set(p, 8/3, [2, 0]);
 Add(bb, p);

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 pos := rc.pos(2/3);
 if Length(OrbitsDomain(rc.G, pos)) <> 1 then Error(); fi;
 rc.set(p, pos, [2, 1]);
 rc.set(p, pos{[1]}, [2, 0]);
 rc.set(p, 8/3, [8, -4]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 4
2_12A2_4_1 :=
function()      ## 3 vectors suffice
 local rc, bb, dh, dd, p;

 rc := __init_basis(6);
 bb := List(One(\\lattice[1].mat), r -> rc.single(rc.rt, r));

# this depends on a length 6 codeword contained in support(h)
 dh := supp(\\rc);
 dd := Filtered(\\dlist, w -> len(w) = 6);
 dd := Filtered(dd, w -> IsSubset(dh, support(w)));
 dd := _orbits(dd, \\rc.group, d_action);
 if Length(dd) <> 1 then Error(); fi;
 dd := Minimum(dd[1]);
 p := rc.0();
 Perform([1..12], function(k)
   if k = rc.rt then return; fi;
   if dd[k] = 0 then
    rc.set(p, [k], [2, 0]);
    p[k] := 3*p[k];
   elif dd[k] = \\rc.h[k].d then
    rc.set(p, [k], [6, -1]);
   else
    rc.set(p, [k], [6, 1]);
   fi;
  end);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 6
2_12A2_6_1 :=
function()
 local rc, bb, p, pos, pp;

 rc := __init_basis(2);
 bb := [rc.root];

 pos := rc.pos(2);
 Perform([2, 3], function(k)
   p := rc.0();
   rc.set(p, pos{[1]}, [2, 2]);
   rc.set(p, pos{[k]}, [2, -2]);
   Add(bb, p);
  end);

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 pp := rc.root[rc.rt];
 pp := Filtered(rc.vec, v -> v*\\lattice[1].mat*pp in [-1, 1]);
# pp := OrbitsDomain(\\rc.h[rc.rt].G, pp);
# if Length(pp) <> 1 then Error(); fi;
 p[rc.rt] := Minimum(pp);
 Add(bb, p);

 return List(bb, Concatenation);
end;

2_12A2_6_2 :=
function()
 local rc, bb, p, pos, pp;

 rc := __init_basis(2);
 bb := [rc.root];

 pos := rc.pos(2);
 Perform([2, 3], function(k)
   p := rc.0();
   rc.set(p, pos{[1]}, [2, 2]);
   rc.set(p, pos{[k]}, [2, -2]);
   Add(bb, p);
  end);

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 rc.set(p, pos{[1]}, [2, 1, 2]);
 rc.set(p, pos{[2]}, [2, -1, 2]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 7
2_12A2_7_1 :=
function()      ## 3 vectors suffice
 local rc, bb, p, pos;

 rc := __init_basis(2);
 bb := List(One(\\lattice[1].mat), r -> rc.single(rc.rt, r));

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 rc.set(p, 2/3, [2, 1]);
 pos := rc.pos(2);
 rc.set(p, pos, [2, -2]);
 p[pos[1]] := p[pos[1]]*3;
 Add(bb, p);

 return List(bb, Concatenation);
end;

##########################################################
# 24*A[1]
##########################################################

2_24A1 :=
function()
 \\min_count := 132;
 \\control.root := true;
 \\control.3lemma := false;
end;

2_24A1_0 :=
function()
 Perform([1..3], function(n)
   init_pair(n: brute);
  end);
end;

2_24A1_1 :=
function()
 \\rc.discard := discard_done;
end;

2_24A1_2 :=
function()
 local vv, rt;
 vv := List(Filtered(\\dlist, v -> len(v) = 8), support);
 rt := PositionProperty(\\rc.h, r -> IsBound(r.rt));
 vv := Filtered(vv, v -> not(rt in v));
 rt := supp(\\rc);
 vv := Filtered(vv, v -> Length(Intersection(v, rt)) = 1);
 rt := domain(1);
 \\rc.domain := List(vv,
                v -> Filtered(rt, r -> Length(Intersection(supp(r), v)) = 4));
 \\rc.mid    := 1;
end;

2_24A1_3 :=
function()
 local ls;

 \\rc.discard := discard_done;

 ls := Difference([1..24], supp(\\rc));
 ls := List(ls, p -> Filtered([1..Length(\\rc.orbit)], n -> p in supp(n)));
 ls := Filtered(ls, l -> Length(l) > 0);
 \\rc.domain := ls;
 \\rc.mid    := 1;

 ls := supp(\\rc);
 ls := List(\\rc.orbit, r -> Difference(supp(r), ls));
 \\rc.pairs := Immutable(ls);
end;

## Special patterns for [n, 12 - 2*n, n - 2], n >= 4
## Make sure that the next one is either [4, ...] or
##  [3, 6, 1] intersecting at "0"
npats :=
function(n)
 local pp, ls, c;
 if (n < 4) or (n > 6) then Error(); fi;
 pp := mpat(n, 12 - 2*n, n - 2);
# ls := List([3..n], i -> [i, 12 - 2*i, i - 2]);
 ls := List(pp, p -> Filtered(mnext(p, \\rc.bound - \\min_count).pat, function(p)
   c := Number(p, v -> v[2] = 2);
   if c <= 2 then return false; fi;
   if c >= 4 then return true; fi;
   return ForAny(p, v -> v[2] = 0);
  end));
 Perform([1..Length(pp)], function(m)
   Apply(ls[m], function(p)
     p := Union(pp[m], p);
     SortBy(p, v -> [-v[2], v[1]]);
     return p;
    end);
  end);
 return Union(ls);
end;

## Special patterns: a pair of [3, 6, 1] (intersect at "0")
3pats :=
function()
 local dd, G, p, pat;
 dd := \\rc.domain{[1..2]};
 G := Stabilizer(\\rc.perm, dd, OnSetsSets);
 Apply(dd, remove_dual);
 p := Intersection(dd)[1];
 RemoveSet(dd[1], p);
 RemoveSet(dd[2], p);
 pat := Cartesian(List(dd, d -> Combinations(d, 3)));
 pat := List(pat, p -> add_dual(Union(p)));
 pat := OrbitsDomain(G, pat, OnSets);
 pat := List(pat, o -> Minimum(remove_dual(o)));
 dd := Union(dd);
 pat := List(pat, function(pp)
   G := List(pp, p -> __pat([p, 2]));
   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
   Add(G, __pat([p, 0]));
   return G;
  end);
 return pat;
end;

## Special patterns: a pair of [2, 8, 0]  (intersect at "1")
2pats :=
function()
 local dd, G, p, pat;
 dd := \\rc.domain{[1..2]};
 G := Stabilizer(\\rc.perm, dd, OnSetsSets);
 Apply(dd, remove_dual);
 p := Intersection(dd)[1];
 RemoveSet(dd[1], p);
 RemoveSet(dd[2], p);
 pat := Cartesian(List(dd, d -> Combinations(d, 2)));
 pat := List(pat, p -> add_dual(Union(p)));
 pat := OrbitsDomain(G, pat, OnSets);
 pat := List(pat, o -> Minimum(remove_dual(o)));
 dd := Union(dd);
 pat := List(pat, function(pp)
   G := List(pp, p -> __pat([p, 2]));
   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
   Add(G, __pat([p, 1]));
   return G;
  end);
 return pat;
end;

## Bases to be tried for configuration 2
2_24A1_2_supp :=
function()
 local h, res;

 _len := 24;
 h := \\h*\\N.vec;
 res := rec(h := Positions(h, 1/2), r := Position(h, 1),
            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
 h := List(res.h);
 AddSet(h, res.r);
 AddSet(h, res.rt);
 res.K := Difference([1..24], h);
 h := vector(res.h);
 h[res.r] := -4;
 res.v := h;
 res.basis := [h, vector([res.rt])];
 return res;
end;

2_24A1_2_v :=
function(bb, set)
 return vector(set) - 2*vector(Intersection(set, bb.h));
end;

2_24A1_2_ex :=
function(ln, intr, rt, hrt, srt)
 local bb, orb;

 fprint(">> length = %0, intersection = %1, root = %2, hrt = %3, srt = %4\n",
                    ln, intr, rt, hrt, srt);
 bb := 2_24A1_2_supp();
 orb := OrbitsDomain(\\rc.group, bb.h);
 if Length(orb) <> 1 then Error(); fi;
 bb.s := Minimum(orb[1]);
 Add(bb.basis, vector(bb.K) + vector([bb.r]) - 2*vector([bb.s]));
 bb.G := Stabilizer(\\rc.group, bb.s);
 if ln = 0 then return bb; fi;
 orb := Filtered(\\dlist, o -> len(o) = ln);
 orb := List(orb, support);
 orb := Filtered(orb, o -> (bb.rt in o) = rt);
 orb := Filtered(orb, o -> (bb.r in o) = hrt);
 orb := Filtered(orb, o -> (bb.s in o) = srt);
 orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
 orb := OrbitsDomain(bb.G, orb, OnSets);
 if Length(orb) <> 1 then Error(); fi;
 bb.o := Minimum(orb[1]);
 bb.G := Stabilizer(bb.G, bb.o, OnSets);
 return bb;
end;

2_24A1_2_1 :=
function()
 local bb, orb;
 bb := 2_24A1_2_ex(0, 0, fail, fail, fail);
 orb := OrbitsDomain(bb.G, bb.K);
 orb := Minimum(orb[1]);
 Add(bb.basis, vector([orb]));
 return bb.basis;
end;

2_24A1_2_2 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 2, true, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_3 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 2, false, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_4 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 4, true, false, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o) + 2*vector([bb.r]));
 return bb.basis;
end;

2_24A1_2_5 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 0, true, false, false);
 Add(bb.basis, vector(bb.o));
 return bb.basis;
end;

2_24A1_2_6 :=
function()
 local bb;
 bb := 2_24A1_2_ex(12, 2, false, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_7 :=
function()
 local bb;
 bb := 2_24A1_2_ex(12, 2, true, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_8 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 2, true, true, false);
 Add(bb.basis, vector(bb.o) - 2*vector([bb.r]));
 return bb.basis;
end;

## Bases to be tried for configuration 3
2_24A1_3_supp :=
function()
 local h, res;

 _len := 24;
 h := \\h*\\N.vec;
 res := rec(h := Positions(h, 1/2),
            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
 res.K := Difference([1..24], res.h);
 RemoveSet(res.K, res.rt);
 res.basis := [vector([res.rt])];
 return res;
end;

2_24A1_3_v := 2_24A1_2_v;

2_24A1_3_w :=
function(bb, set)
 return 3*2_24A1_3_v(bb, set) + vector(bb.h);
end;

2_24A1_3_ex :=
function(ln, intr, rt, extra, srt)
 local bb, orb;

 fprint(">> length = %0, intersection = %1, root = %2, extra = %3, srt = %4\n",
                    ln, intr, rt, extra, srt);
 bb := 2_24A1_3_supp();
 orb := OrbitsDomain(\\rc.group, bb.K);
 if Length(orb) <> 1 then Error(); fi;
 bb.r := Minimum(orb[1]);
 Add(bb.basis, vector([bb.r]));
 bb.G := Stabilizer(\\rc.group, bb.r);
 Add(bb.basis, vector(bb.K));
 RemoveSet(bb.K, bb.r);
 orb := Filtered(\\dlist, o -> len(o) = ln);
 orb := List(orb, support);
 orb := Filtered(orb, o -> (bb.rt in o) = rt);
 orb := Filtered(orb, o -> (bb.r in o) = extra);
# orb := Filtered(orb, o -> (bb.s in o) = srt);
 orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
 orb := OrbitsDomain(bb.G, orb, OnSets);
 if Length(orb) <> 1 then
  if ValueOption("ignore") <> true then Error(); fi;
  bb.o := List(orb, Minimum);
  return bb;
 fi;
 bb.o := Minimum(orb[1]);
 bb.G := Stabilizer(bb.G, bb.o, OnSets);
 if not IsBool(srt) then return bb; fi;
 if srt = fail then
  orb := Intersection(bb.h, bb.o);
 else
  orb := Filtered(bb.K, p -> (p in bb.o) = srt);
 fi;
 orb := OrbitsDomain(bb.G, orb);
 if Length(orb) <> 1 then Error(); fi;
 bb.s := Minimum(orb[1]);
 return bb;
end;

2_24A1_3_1 :=
function()
 local bb;
 bb := 2_24A1_3_ex(0, 0, false, false, false);
 Add(bb.basis, vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_2 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 2, false, false, fail);
 Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_3 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 4, true, true, 0);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o));
 return bb.basis;
end;

2_24A1_3_4 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 2, true, false, fail);
 Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_5 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 4, true, true, true);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o) - 6*vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_6 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 4, false, true, 0);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o));
 return bb.basis;
end;

2_24A1_3_7 :=
function()
 local bb;
 bb := 2_24A1_3_ex(12, 4, false, true, 0);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o));
 return bb.basis;
end;

2_24A1_3_8 :=
function()
 local bb, orb, oo;
 bb := 2_24A1_3_ex(8, 4, false, false, 0: ignore);
 oo := List(Filtered(\\dlist, v -> len(v) = 8), support);
 orb := List(bb.o, o -> Union(Intersection(o, bb.h), [bb.rt, bb.r]));
 orb := PositionsProperty(orb, o -> ForAll(oo, v -> not IsSubset(v, o)));
 if Length(orb) <> 1 then Error(); fi;
 Add(bb.basis, 2_24A1_3_w(bb, bb.o[orb[1]]));
 return bb.basis;
end;

##########################################################
# Do all at once
##########################################################


\\easy_list := [
D24,
D16E8,
3E8,
A24,
A17E7,
D10E7,
2D12,
A15D9,
3D8,
2A12,
A11D7E6,
4E6,
2A9D6,
4D6,
3A8,
2A7D5,
4A6,
4A5D4,
6D4,
6A4];


##########################################################
# For 2_24A1_3: building cycles of 2-orbits
##########################################################

_cycles :=
function(G, domain, len)
 local step;

 step := function(ls)
 end;

end;


==> anc/2/2bound.txt <==
# -*- GAP -*-

###############################################################
# Reasons for bounds
###############################################################

rs_bound    := _rs_bound;
rs_Lemma    := 2;
rs_Sum      := 3;
rs_Elkies   := 4;
rs_brute    := 5;
reasons     := Immutable([rs_bound..rs_brute]);

analyze := ReturnTrue;

_ls_count := ls -> Product(ls, r -> r.count);
_ls_bound := ls -> Minimum(List(ls, r -> r.bound/r.count));

###############################################################
# Lemma {lem.3} in 2new.tex
###############################################################

_3_lemma :=
function(l3, l2)
 local c3, b3, c2;

 c2 := _ls_count(l2);
 c3 := _ls_count(l3);
 b3 := c3*_ls_bound(l3);
 l2 := List([0..Minimum(c2, c3)/2], function(u)
   return 4*u + Minimum(c3 - 2*u, (c2 - 2*u)*b3);
  end);
 return Maximum(l2);
end;

3_lemma :=
function(rc)
 local res, set;

 init_reduced(rc);
 if ForAny(rc.vec, r -> r.id <> r.dual) then return; fi;
 if Sum(rc.vec, r -> 2*r.2 - r.3) <> 5 then Error(); fi;
 res := [];
 set := [1..Length(rc.vec)];
 Perform(Combinations(set), function(c)
   if Sum(rc.vec{c}, r -> 2*r.2 - r.3) <> 3 then return; fi;
   Add(res, _3_lemma(rc.vec{c}, rc.vec{Difference(set, c)}));
  end);
 if Length(res) = 0 then return; fi;
 rc.reduced[rs_Lemma] := Minimum(res);
end;

###############################################################
# Elkies lemma
###############################################################

__Elkies := 0;

Elkies_lemma :=
function(s, t1, t2, n)
 local denom;

 if t1 + t2 > 0 then return fail; fi;
 denom := s^2 + t1*t2*n;
 if denom <= 0 then return fail; fi;
 __Elkies := (s - t1)*(s - t2)*n/denom;
 return Int(__Elkies);
end;

Elkies := n -> 2*Elkies_lemma(10, 2, -2, n - 1);

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
 if not IsBound(\\control.3lemma) then
  3_lemma(rc.orbit[1]);
  copy_reduced(rc, rs_Lemma);
 fi;
# if \\analyze_sum then
#  sum_lemma(rc.orbit[1]);
#  copy_reduced(rc, rs_Sum);
# fi;
# if \\analyze_Elkies then
#  Elkies(rc: verbose := false);
# fi;
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/2/2brute.txt <==
# -*- GAP -*-

\\edges := [2, 3, 5];

_select_roots :=
function(ls, h)
 return Filtered(ls, r -> h*r = 0);
end;

_brute_init_roots :=
function()
 local h;
 h := \\h*\\N.form;
 \\roots := _select_roots(\\roots, h);
end;

_adjust_moduli :=
function(rc)
 local d, m;

 Perform([1..Length(rc.moduli)], function(n)
   m := rc.moduli[n];
   if \\prime = 0 then
    rc.sub[n] := rc.sub[n]/m;
    rc.moduli[n] := 1;
    return;
   fi;
   while m mod \\prime = 0 do m := m/\\prime; od;
   rc.sub[n] := rc.sub[n]/m;
   rc.moduli[n] := rc.moduli[n]/m;
  end);
end;

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor :=
function(rc)
 rc := rec_(rc);
 if is_selfdual(rc) then return 1; fi;
 return 2;
end;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

_brute_data_init :=
function(rc, data)
 local mat, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in \\edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in \\edges);
 if is_selfdual(rc) then
  data.factor := 2;
  data.dual := true;
  data.next := Filtered(data.next, i -> row[i] = 2);
 fi;
 return;
end;


==> anc/2/3.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 3;

\\max         := 12;   ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 4;    ## Product line*h
\\duality     := false;## Process duality
\\rank        := 21;   ## Maximal rank
\\prime       := 2;    ## The prime allowed in the torsion
\\hdiv        := 4;    ## The required divisibility of h in S^*
\\min_count   := 351;  ## Minimal line count
\\min_default := 351;  ## Default minimal count
\\min_saved   := 250;  ## Minimal number saved automatically

\\delta       := 1;    ## Defect for recomputing the matrix

#\\det_other   := 1;    ## To modify the discriminant (at other primes)
#\\det_prime   := 5;    ## To modify the discriminant (at \\prime)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([, 5]);

\\collect     := true; ## Collect counts observed

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 3,
    degree          := 1,
    positive        := true
));

Read("NL.txt");


==> anc/2/3AD.txt <==
# -*- GAP -*-

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\known_bounds := [,,
 [ , , , , , 4, 7, 8, 12],          # min = 3
 [ , , , , ,  ,  , 14],             # min = 4
# [ , , , , ,  ,  ,  ,   , 24],      # min = 5 (x2)
];
\\requested_bounds := [];

A_known_bound :=
function(m, n)
 if m = 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if IsBound(\\known_bounds[m]) and IsBound(\\known_bounds[m][n]) then
  return \\known_bounds[m][n];
 fi;
 AddSet(\\requested_bounds, [m, n]);
 return fail;
end;

_3bound := n -> Int(n*Int((n - 1)/2)/3);
_m_bound := function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

_A_bound :=
function(m, n)
 local res;
 m := Minimum(m, n - m);
 if m < 0 then return 0; fi;
 if m = 0 then return 1; fi;
 res := A_known_bound(m, n);
 if res <> fail then return res; fi;
 if m = 3 then return _3bound(n); fi;
 return _m_bound(m, n);
end;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
bound\.An\.roots := n -> [n*(n - 1), n];
bound\.An\.three :=
function(n)
 if n = 3 then return [3, 3]; fi;
 Error_("Unexpected value n = %0", n);
end;

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   if (s = [2, 1]) or (s = [1, 2]) then return bound\.An\.three(n); fi;
   Error_("Unexpected parameter set");
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

\\D_literal := [5, 6];

_D_bound :=
function(n)
 return Maximum(List([0..Maximum(0, n - 8)], m ->
            Sum([0..4], i -> _A_bound(m + 2*i, n))));
end;

lem\.max\.set\.D    := n -> [2^(n - 1), _D_bound(n)];   ## differs from "2"
bound\.Dn\.2e       := n -> [n, n];                     ## differs from "2"
bound\.Dn\.zero_1   := n -> [2*n, 2];
bound\.Dn\.zero_2   := n -> [2*n*(n - 1), 4*Int(n/2)];  ## differs from "2"
bound\.Dn\.same     := lem\.max\.set\.A;
bound\.Dn\.roots    := bound\.An\.roots;
bound\.Dn\.three    := bound\.An\.three;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := List(r.vec, List);
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 if vec[1][1] < 0 then
  vec[1][1] := -vec[1][1];
  vec[2][1] := -vec[2][1];
 fi;
 d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   if Length(sv) = 3 then
    return bound\.Dn\.three(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;


##################################################################
# Compare bounds for An
##################################################################

bound1 :=
function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

bound2 :=
function(m, n)
 return Int(Binomial(m, 4)*Binomial(n - m + 4, 3)/4) + 1;
end;

bound0 :=
function(m, n)
 if 2*m > n then m := n - m; fi;
 if m <= 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if m = 3 then return Int(n*Int((n - 1)/2)/3); fi;
 return bound1(m, n);
end;


==> anc/2/3E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

__E_validate :=
function(rc, r, data)
 local roots, validate;

 validate := function(rr)
  local sm, mm, pp, cc, rt;
  sm := data.orbit{rr.vec};
  if r.1 = \\max then Add(sm, r.vec[1]); fi;
  sm := ComplementIntMat(One(rc.mat), sm);
  Perform([1..Length(sm.moduli)], function(n)
    mm := sm.moduli[n];
    while mm mod \\prime = 0 do mm := mm/\\prime; od;
    sm.moduli[n] := sm.moduli[n]/mm;
    sm.sub[n] := sm.sub[n]/mm;
   end);
  mm := Concatenation(sm.sub, sm.complement);
  Perform([1..Length(sm.moduli)], function(n)
    mm[n] := mm[n]/sm.moduli[n];
   end);
  mm := mm^-1;
  cc := [1..Length(sm.complement)] + Length(sm.moduli);
  cc := List(mm, r -> r{cc});
  pp := PositionsProperty(sm.moduli, m -> m <> 1);
  sm.moduli := sm.moduli{pp};
  pp := List(mm, r -> r{pp});
  for rt in roots do
   if not IsZero(rt*cc) then continue; fi;
   if IsZero((rt*pp) mod sm.moduli) then return false; fi;
  od;
  return true;
 end;

 roots := r.vec[1]*rc.mat;
 roots := Filtered(rc.roots, r -> roots*r in [-4, 0, 4]);
 data.validate := validate;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 4];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
# if (r.2 <> \\lsq) or (r.d <> 0) then return; fi;
# __E_validate(rc, r, data);
end;

###############################################################
# Special processing for E_8
###############################################################

E_analyze_special :=
function(rc, r)
 local vv;

 if rc.name <> "E" then return false; fi;
 if rc.n = 6 then return false; fi;

 vv := [r.1, r.2, r.3];

 if rc.n = 7 then
  if vv = [0, 2, 0] then
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;

# the case n = 8
 if vv = [12, 4, 4] then
  if IsIntVec(Sum(r.vec)/2) then
# (h - v)/2 is a wrong root!
   r.bound := 0;
  else
# same as [12, 4, 4] in D_8
   r.bound := 24;
  fi;
  return true;
 fi;
 if vv = [8, 4, 4] then
  if IsIntVec(r.vec[1]/2) then
# same as [0, 2, 0] in E_7
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;
 if vv = [2, 2, 0] then
# same as [0, 2, 0] in E_7
  r.bound := 14;
  return true;
 fi;
 if vv = [0, 2, 0] then
  r.bound := 16;
  return true;
 fi;
 return false;
end;

#E8_test :=
#function(r)
# local h, l, rr;
# h := r.vec[1];
# rr := \\lattice[r.index].vectors[r.ids[1]];
# l := Orbit(rr.G, r.vec[2]);
# return Union(l, [h]);
#end;


==> anc/2/3RS.txt <==
# -*- GAP -*-

3_6D4_1 :=
function()

 \\rc.K3 := \\prime;
 \\rc.mid := 2;
 \\rc.domain := List([1..6],
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
end;

3_8A3_1 :=
function()
 local ls;

 \\rc.K3 := \\prime;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 1);
 \\rc.mid := 6;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> rec_(r).vec[n].2 = 1));
end;

3_8A3_2 :=
function()
 local ls;

 \\rc.K3 := \\prime;
 ls := PositionsProperty(\\rc.h, r -> r.d = 0);
 \\rc.mid := 6;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
end;

3_12A2_1 :=
function()
 local sp;

 \\rc.K3 := \\prime;
 sp := PositionsProperty(\\rc.h, r -> r.1 = 2/3);
 \\rc.mid := 3;
 \\rc.domain := List(sp,
           c -> Filtered(domain(\\rc.mid), r -> rec_(r).vec[c].3 = 2/3));
end;

3_12A2_3 :=
function()
 local ls;

 \\rc.K3 := \\prime;
 ls := PositionsProperty(\\rc.h, r -> r.d = 0);
 \\rc.mid := 2;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl := rec(defect := 20);
end;

3_12A2_4 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 8/3);
 \\rc.mid := 5;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> rec_(r).vec[n].3 = 4/3));
 \\rc.ctrl := rec(defect := 25);
 \\rc.seq := Immutable([4, 1, 7, 3, 8, 9]);
 \\rc.defect := 0;
end;

3_24A1_2 :=
function()
 local ls;
 ls := supp(\\rc);
 ls := Combinations(ls, 4);
 \\rc.mid := 3;
 \\rc.domain := List(ls,
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
# \\rc.discard := discard_done;
end;

3_24A1_3 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1/2]);
 ls := Combinations(ls, 2);
 \\rc.mid := 3;
 \\rc.domain := List(ls,
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
end;

3_24A1_4 :=
function()
 local K;
 K := PositionsProperty(\\rc.h, r -> r.vec = [0]);
 K := Combinations(K, 2);
# K := Combinations(K, 1);
 \\rc.mid := 3;
 \\rc.domain := List(K,
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
 \\rc.ctrl := rec(defect := 50);
end;

## Bases to be tried for configuration 4
3_24A1_4_1 :=
function()
 local p, K, bp;
 K := OrbitsDomain(\\rc.group, [1..24]);
 p := First(K, o -> Length(o) = 1)[1];
 K := First(K, o -> Length(o) = 8);
 bp := Minimum(K);
 _len := 24;
 return [4*vector([p]) - \\h*\\N.vec, vector([bp]), vector(K)];
end;

3_24A1_5_domain :=
function(arg)
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 if arg[1] = 2 then
  \\rc.domain := List(Combinations(ls, 2),
             c -> Filtered(domain(arg[1]), r -> IsSubset(supp(r), c)));
  \\rc.ctrl := rec(defect := 39);
 elif arg[1] = 3 then
  \\rc.domain := List(ls,
             c -> Filtered(domain(arg[1]), r -> not(c in supp(r))));
  \\rc.ctrl := rec(defect := 60);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

3_24A1_6 :=
function()
 \\rc.K3 := true;
end;

3_24A1_6_domain :=
function(arg)
 local K, sp, rt;
 sp := supp(\\rc);
 K := Difference([1..24], sp);
 rt := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 SubtractSet(sp, rt);
 if arg[1] = 2 then
  if IsBound(arg[2]) and (arg[2] = 2) then
   K := Combinations(K, 1);
  else
   K := Cartesian(rt, K);
  fi;
  \\rc.domain := List(K,
            p -> Filtered(domain(2), n -> IsSubset(supp(n), p)));
  \\rc.ctrl := rec(defect := 22);
 elif arg[1] = 4 then
  if not IsBound(arg[2]) then arg[2] := 1; fi;
  \\rc.domain := List(Combinations(K, arg[2]),
            p -> Filtered(domain(4), n -> IsSubset(supp(n), p)));
  \\rc.ctrl := rec(defect := 35);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

### Step 1
#set_domain(3);
#init_domain();
#pat := strings(35);
#ls := do_strings(pat);;
#ls := _sort_list(full_group(), ls: verbose);;
#SortBy(ls, count);
#Perform(ls, 3_24A1_6_test);
#set_domain(4);
#pat := mpat([[1, 0, 1], [1, 1, 0], [0, 1, 0]]);;
#do_pats(pat, ls{[Length(ls)]});;

### Step 2
#set_domain(4);
#init_domain();
#ls := [rec(G := full_group(), pat := [],
#           vec := Union(List(domain(3), r -> rec_(r).lines)))];;
#pat := strings(71, [8]);;
#ls := do_strings(pat, ls);;

3_24A1_7 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 2);
 \\rc.mid := 3;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl := rec(defect := 15);
end;

3_24A1_9 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 2);
 \\rc.mid := 2;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl := rec(defect := 20);
end;

3_24A1_11 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 \\rc.mid := 2;
 \\rc.domain := List(Combinations(ls, 4),
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
end;

3_24A1_12 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 \\rc.mid := 5;
 \\rc.domain := List(ls,
            c -> Filtered(domain(\\rc.mid), r -> not(c in supp(r))));
end;

#################################################################
# Temporary stuff
#################################################################

_restore :=
function(rc)
 local cc;

 rc.data := _prepare_rc(rc);
 rc.G := \\G;
 rc.pat := Union(List(\\rc.domain, function(dd)
   if Intersection(lines(dd), rc.vec) = [] then return []; fi;
   return List(dd, d -> __pat([d, Length(Intersection(lines(d), rc.vec))]));
  end));
end;

_extend :=
function(rc)
 local dd;
 dd := Filtered(\\rc.domain, d -> Intersection(lines(d), rc.vec) = []);
 return Filtered(extend_any(rc, Union(dd)), is_K3);
end;


==> anc/2/3bound.txt <==
# -*- GAP -*-

###############################################################
# Reasons for bounds
###############################################################

rs_bound    := _rs_bound;
rs_Lemma    := 2;
rs_Sum      := 3;
rs_Elkies   := 4;
rs_brute    := 5;
reasons     := Immutable([rs_bound..rs_brute]);

analyze := ReturnTrue;

_ls_count := ls -> Product(ls, r -> r.count);
_ls_bound := ls -> Minimum(List(ls, r -> r.bound/r.count));

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
end;

analyze :=
function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/2/3brute.txt <==
# -*- GAP -*-

\\edges := [2, 3, 4];

_select_roots :=
function(ls, h)
 return Filtered(ls, r -> h*r in [-4, 0, 4]);
end;

_brute_init_roots :=
function()
 local h;
 h := \\h*\\N.form;
 \\roots := _select_roots(\\roots, h);
end;

_adjust_moduli :=
function(rc)
 local d, m;

 Perform([1..Length(rc.moduli)], function(n)
   m := rc.moduli[n];
   if \\prime = 0 then
    rc.sub[n] := rc.sub[n]/m;
    rc.moduli[n] := 1;
    return;
   fi;
   while m mod \\prime = 0 do m := m/\\prime; od;
   rc.sub[n] := rc.sub[n]/m;
   rc.moduli[n] := rc.moduli[n]/m;
  end);
end;

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor := rc -> 1;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

_brute_data_init :=
function(rc, data)
 local mat, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in \\edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in \\edges);
 return;
end;


==> anc/2/3discr.txt <==
# -*- GAP -*-

## override
all_forms_mat :=
function(mat)
 local dd, d2, cc, res, df;

 df := function(m)
  m := discr_form(m);
  cc := component(m, 2);
  if cc = fail then
   cc := rec(exp := [2], form := [[3/4]],
             prime := 2, even := true, det := 3, discr := -1, order := 4);
   m.comp := Concatenation([cc], m.comp);
   m.primes := Union(m.primes, [2]);
  else
   Add(cc.exp, 2);
   cc.form := DirectSumMat(cc.form, [[3/4]]);
   cc.order := cc.order*4;
   cc.det := cc.det*3 mod 8;
   cc.discr := 2Legendre(cc.det);
  fi;
  m.order := m.order*4;
  return m;
 end;

 dd := discr_form(List(mat, List));
 d2 := StructuralCopy(dd);
 cc := component(d2, 2);
 if cc = fail then return []; fi;
 res := Position(cc.exp, 2);
 if res = fail then return []; fi;
 Remove(cc.exp, res);
 res := get_forms_smith(2 + \\rank - dd.sign[1] - dd.sign[3], d2.comp);
 if res = fail then return []; fi;
 res := Filtered(res, m -> same_discr(df(m), dd));
 return res;
end;

## Find h in the original intersection matrix (square 3)
find_h :=
function(mat)
 local p, q, r;
 p := PositionProperty(mat, function(r)
   q := Position(r, -1);
   return q <> fail;
  end);
 if p = fail then return fail; fi;
 r := PositionProperty(mat, r -> (r[p] = -1) and (r[q] = -1), q);
 if r = fail then Error(); fi;
 mat := list_of(0, Length(mat));
 mat[p] := 1;
 mat[q] := 1;
 mat[r] := 1;
 return mat;
end;


==> anc/2/4.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 4;

\\max         := 4;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 2;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\hdiv        := 2;    ## The required divisibility of h in S^*

#### !! to do !!
\\min_default := 285;  ## Default minimal count
\\min_wanted  := 261;  ## Ultimate minimal count wanted
#\\min_default := 261;  ## Default minimal count
\\min_count   := \\min_default;  ## Minimal line count
\\min_saved   := 200;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true, true,, fail]);

\\det_other   := 2;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([, 1]);

\\collect     := true; ## Collect counts observed

\\TeX_dir     :=       ## Destination for TeX output
function()
 if \\prime = 0 then    ## Primitive embeding ==> no extra root
  return "../../2/6/";
 else
  return "../../2/6r/";
 fi;
end;

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 4,
    degree          := 2,
    positive        := false
));

Read("NL.txt");


==> anc/2/4RS_old.txt <==
# -*- GAP -*-

#################################################################
# Leech lattice (completely different convention)
#################################################################

_create_rc :=
function()
 local rc;

 \\rc.orbit := List([1..Length(\\lines)], n -> rec(
   id := n,
   ids := [0, 1],
   lines := [n],
   count := 1,
   bound := 1));
 rc := rec(count := Length(\\lines),
           bound := Length(\\lines),
           domain := [1..Length(\\lines)],
           orbit := \\rc.orbit);
 \\rc.vec := [rc];
end;

load_Leech :=
function(arg)
 local rc;

 \\L := 0;
 Read("data/4_Leech.txt");
 rc := ValueGlobal("4_Leech");
 UnbindGlobal("4_Leech");
 \\lines := rc.lines;
 MakeImmutable(\\lines);
 \\h := Immutable(rc.h);
 \\roots := Immutable([]);
 \\id := 1;
 \\rc := rec(G := Group(List(GeneratorsOfGroup(rc.group),
                g -> PermList(List(\\lines, l -> PositionSet(\\lines, l^g))))));
 fprint("\033[36;1m## Loaded Leech lattice: lines %0, group = %1\033[m\n",
                    Length(\\lines), Size(\\rc.G));
 \\N := rec(form := rc.form);
 MakeImmutable(\\N);

 _create_rc();
 return true;
end;


==> anc/2/4_init_Leech.txt <==
# -*- GAP -*-

_init_Leech :=
function()
 local bb, gg, uu, vv, v, ff, trans;

 ff := function(p)
  if vec[p[1]]*v > 1 then return p[1]; fi;
  return p[2];
 end;

 trans := function(g)
  g := vtx{OnTuples(bb, g)};
  v := mat*vec[g[1][1]];;
  g := List(g, ff);
  g := vv*vec{g};
  if g*mat*TransposedMat(g) <> mat then Error(); fi;
  return g;
 end;

 v := mat*vec[vtx[1][1]];
 bb := PositionsProperty(vtx, u -> vec[u[1]]*v <> 1);
 vv := List(vtx{bb}, ff);
 bb := bb{List(RREF(TransposedMat(vec{vv})), r -> Position(r, 1))};
 uu := List(vtx{bb}, ff);
 vv := vec{uu}^-1;
 gg := List(GeneratorsOfGroup(G), function(g)
   g := vtx{OnTuples(bb, g)};
   v := mat*vec[g[1][1]];;
   g := List(g, ff);
   g := vv*vec{g};
   if g*mat*TransposedMat(g) <> mat then Error(); fi;
   return g;
  end);
 vv*vec{OnTuples(uu, Product(vtx{bb}, b -> (b[1],b[2])))};
end;


==> anc/2/6.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 6;
\\Leech       := 3;

\\max         := 12;   ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 4;    ## Product line*h
\\duality     := false;## Process duality
\\rank        := 20;   ## Maximal rank
#\\prime       := 2;    ## The prime allowed in the torsion
\\hdiv        := 4;    ## The required divisibility of h in S^*
\\min_default := 285;  ## Default minimal count
\\min_wanted  := 261;  ## Ultimate minimal count wanted
#\\min_default := 261;  ## Default minimal count
\\min_count   := \\min_default;  ## Minimal line count
\\min_saved   := 200;  ## Minimal number saved automatically

\\det_other   := 2;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([, 1]);

\\collect     := true; ## Collect counts observed

\\TeX_dir     :=       ## Destination for TeX output
function()
 if \\prime = 0 then    ## Primitive embeding ==> no extra root
  return "../../2/6/";
 else
  return "../../2/6r/";
 fi;
end;

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 6,
    degree          := 2,
    positive        := false
));

Read("NL.txt");


==> anc/2/6AD.txt <==
# -*- GAP -*-

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\known_bounds := [,,
 [ , , , , , 4, 7, 8, 12],          # min = 3
 [ , , , , ,  ,  , 14],             # min = 4
# [ , , , , ,  ,  ,  ,   , 24],      # min = 5 (x2)
];
\\requested_bounds := [];

A_known_bound :=
function(m, n)
 if m = 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if IsBound(\\known_bounds[m]) and IsBound(\\known_bounds[m][n]) then
  return \\known_bounds[m][n];
 fi;
 AddSet(\\requested_bounds, [m, n]);
 return fail;
end;

_3bound := n -> Int(n*Int((n - 1)/2)/3);
_m_bound := function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

_A_bound :=
function(m, n)
 local res;
 m := Minimum(m, n - m);
 if m < 0 then return 0; fi;
 if m = 0 then return 1; fi;
 res := A_known_bound(m, n);
 if res <> fail then return res; fi;
 if m = 3 then return _3bound(n); fi;
 return _m_bound(m, n);
end;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
bound\.An\.roots := n -> [n*(n - 1), n];
bound\.An\.three :=
function(n)
 if n = 3 then return [3, 3]; fi;
 Error_("Unexpected value n = %0", n);
end;

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   if (s = [2, 1]) or (s = [1, 2]) then return bound\.An\.three(n); fi;
   Error_("Unexpected parameter set s = %0", s);
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

\\D_literal := [5, 6];

_D_bound :=
function(n)
 return Maximum(List([0..Maximum(0, n - 8)], m ->
            Sum([0..4], i -> _A_bound(m + 2*i, n))));
end;

lem\.max\.set\.D    := n -> [2^(n - 1), _D_bound(n)];   ## differs from "2"
bound\.Dn\.2e       := n -> [n, n];                     ## differs from "2"
bound\.Dn\.zero_1   := n -> [2*n, 2];
bound\.Dn\.zero_2   := n -> [2*n*(n - 1), 4*Int(n/2)];  ## differs from "2"
bound\.Dn\.same     := lem\.max\.set\.A;
bound\.Dn\.roots    := bound\.An\.roots;
bound\.Dn\.three    := bound\.An\.three;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := List(r.vec, List);
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 if vec[1][1] < 0 then
  vec[1][1] := -vec[1][1];
  vec[2][1] := -vec[2][1];
 fi;
 d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   if Length(sv) = 3 then
    return bound\.Dn\.three(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;


##################################################################
# Compare bounds for An
##################################################################

bound1 :=
function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

bound2 :=
function(m, n)
 return Int(Binomial(m, 4)*Binomial(n - m + 4, 3)/4) + 1;
end;

bound0 :=
function(m, n)
 if 2*m > n then m := n - m; fi;
 if m <= 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if m = 3 then return Int(n*Int((n - 1)/2)/3); fi;
 return bound1(m, n);
end;


==> anc/2/6E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

__E_validate :=
function(rc, r, data)
 local roots, validate;

 validate := function(rr)
  local sm, mm, pp, cc, rt;
  sm := data.orbit{rr.vec};
  if r.1 = \\max then Add(sm, r.vec[1]); fi;
  sm := ComplementIntMat(One(rc.mat), sm);
  Perform([1..Length(sm.moduli)], function(n)
    mm := sm.moduli[n];
    if \\prime > 1 then
     while mm mod \\prime = 0 do mm := mm/\\prime; od;
    fi;
    sm.moduli[n] := sm.moduli[n]/mm;
    sm.sub[n] := sm.sub[n]/mm;
   end);
  mm := Concatenation(sm.sub, sm.complement);
  Perform([1..Length(sm.moduli)], function(n)
    mm[n] := mm[n]/sm.moduli[n];
   end);
  mm := mm^-1;
  cc := [1..Length(sm.complement)] + Length(sm.moduli);
  cc := List(mm, r -> r{cc});
  pp := PositionsProperty(sm.moduli, m -> m <> 1);
  sm.moduli := sm.moduli{pp};
  pp := List(mm, r -> r{pp});
  for rt in roots do
   if not IsZero(rt*cc) then continue; fi;
   if IsZero((rt*pp) mod sm.moduli) then return false; fi;
  od;
  return true;
 end;

 roots := r.vec[1]*rc.mat;
 roots := Filtered(rc.roots, r -> roots*r in [-4, 0, 4]);
 data.validate := validate;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 4];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
# if (r.2 <> \\lsq) or (r.d <> 0) then return; fi;
# __E_validate(rc, r, data);
end;

###############################################################
# Special processing for E_8
###############################################################

E_analyze_special :=
function(rc, r)
 local vv;

 if rc.name <> "E" then return false; fi;
 if rc.n = 6 then return false; fi;

 vv := [r.1, r.2, r.3];

 if rc.n = 7 then
  if vv = [0, 2, 0] then
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;

# the case n = 8
 if vv = [12, 4, 4] then
  if IsIntVec(Sum(r.vec)/2) then
# (h - v)/2 is a wrong root!
   r.bound := 0;
  else
# same as [12, 4, 4] in D_8
   r.bound := 24;
  fi;
  return true;
 fi;
 if vv = [8, 4, 4] then
  if IsIntVec(r.vec[1]/2) then
# same as [0, 2, 0] in E_7
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;
 if vv = [2, 2, 0] then
# same as [0, 2, 0] in E_7
  r.bound := 14;
  return true;
 fi;
 if vv = [0, 2, 0] then
  r.bound := 16;
  return true;
 fi;
 return false;
end;

#E8_test :=
#function(r)
# local h, l, rr;
# h := r.vec[1];
# rr := \\lattice[r.index].vectors[r.ids[1]];
# l := Orbit(rr.G, r.vec[2]);
# return Union(l, [h]);
#end;


==> anc/2/6RS.txt <==
# -*- GAP -*-

6single := aa -> IsBound(aa[2]) and (aa[2] = true);

#################################################################
# 4A[5] + D[4]
#################################################################

6_4A5_D4 :=
function()
 if \\prime = 2 then
  \\control.root := [
    [ [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 6, 0, -1 ] ], #285
    [ [ 12, 0, -3 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], #279
    [ [ 11/2, 3, -1 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 2, 0 ] ], #272
    [ [ 15/2, 3, -3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ] ], #261
   ];
 fi;
end;

6_4A5_D4_0 :=
function()
 if \\prime = 0 then
  init_pair(1: store_orbits := false);

  select_pair(2);
  brute_fixed(1, [2]: min_size := 0);

  init_pair(3: store_orbits := false);

  select_pair(4);
  brute_fixed(4, [3]: min_size := 0);
 else
  select_pair(1);
  brute_fixed(1, [2]: min_size := 0);

  select_pair(2);
  brute_fixed(1, [2]: min_size := 0);

  init_pair(5: brute := [1..3]);
 fi;
end;

#################################################################
# 6D[4]
#################################################################

6_6D4 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_6D4_0 :=
function()
 if \\prime = 0 then
  Perform([1, 2, 5], function(p)
    init_pair(p: store_orbits := false);
   end);

  init_pair(3: brute := [1..4]);
  brute_fixed(5, [2]: min_size := 0);

  init_pair(4: brute := [1..4]);
  brute_fixed(5, [2]: min_size := 0);
 else
  init_pair(1: store_orbits := false);

  init_pair(3: brute := [1..4]);
  brute_fixed(5, [2]: min_size := -1);

  init_pair(5: store_orbits := false);

  init_pair(7: brute := [1..4]);
  brute_fixed(5, [2]: min_size := -1);

  init_pair(10: store_orbits := false);
 fi;
end;

6_6D4_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_6D4_1 :=
function()
 \\rc.mid    := 2;
 \\rc.domain := List(supp(\\rc),
    n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
end;

#################################################################
# 6A[4]
#################################################################

6_6A4 :=
function()
 if \\prime = 2 then
  \\control.root := [
    [ [ 6/5, 3 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 6, 0, -1 ] ], # 286
    [ [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 6/5, 2 ] ], # 282
    [ [ 26/5, 3, -1 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 2, 0 ] ], # 273
    [ [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 6/5, 3 ], [ 2, 0 ], [ 2, 0 ], [ 6/5, 3 ] ], # 265
  ];
 fi;
end;

6_6A4_0 :=
function()
 if \\prime = 0 then
  Perform([1, 2, 3], function(p)
    init_pair(p: store_orbits := false);
   end);
 else
 fi;
end;

#################################################################
# 8A[3]
#################################################################

6_8A3 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_8A3_0 :=
function()
 local ls;

 if \\prime = 0 then
  ls := [1..43];
  SubtractSet(ls, [3, 5, 6, 7, 8, 28, 31]);
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  init_pair(3: brute := [1, 3, 4]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [3]: min_size := 0);

  init_pair(5: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);
  brute_fixed(6, [5]: min_size := 0);

  init_pair(6: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(7: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(8: brute := [1, 3, 4]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [1]: min_size := 0);

  init_pair(28: exclude := [4, 5], store_orbits := false);

  init_pair(31: exclude := [8, 13], store_orbits := false);
 else
  ls := [ 1, 2, 14, 15, 22, 25, 27, 31, 35, 40, 45, 47, 50, 53, 57, 59, 63 ];
#  SubtractSet(ls, [6, 8]);
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  init_pair(6: brute := [1, 2, 3, 7]);
  brute_fixed(4, [3]);
  brute_fixed(5, [3]);
  brute_fixed(6, [4]);

  init_pair(8: brute := [1, 3, 4, 5]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [3]: min_size := -2);

  init_pair(11: brute := [1..4]);
  brute_fixed(5, [3]: min_size := 0);

  init_pair(16: brute := [2, 3]);
  brute_fixed(1, [1]: min_size := -1);
  brute_fixed(4, [1]: min_size := 0);

  init_pair(19: exclude := [4]);
  brute_fixed(4, [5]: min_size := 0);
 fi;
end;

6_8A3_\* :=
function(arg)
# \\rc.discard := discard_done;
# \\rc.extend  := extend_submax;
# \\rc.out     := Immutable([18, 19]);
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_8A3_1 :=
function()
 \\rc.4      := 22;
 \\rc.mid    := 6;
 \\rc.domain := List(positions(\\rc, 1),
            n -> Filtered(domain(\\rc.mid), r -> n in positions(r, 1)));
 \\rc.ctrl := rec(defect := wanted(\\rc.4));
end;

6_8A3_2 :=
function()
 \\rc.3 := 28;
end;

6_8A3_2_domain :=
function(arg)
 if arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 1),
             n -> Filtered(domain(arg[1]), r -> not(n in supp(r))));
  \\rc.ctrl := rec(defect := \\rc.3);
# elif arg[1] = 4 then
#  \\rc.domain := List(positions(\\rc, 1),
#             n -> Filtered(domain(arg[1]), r -> n in supp(r)));
#  \\rc.ctrl := rec(defect := 20);
 elif arg[1] = 6 then
  \\rc.domain := List(positions(\\rc, 2),
             n -> Filtered(domain(arg[1]), r -> not(n in supp(r))));
  \\rc.ctrl := rec(defect := wanted(\\rc.3)); # can also do 39
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_8A3_9 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [29, 31, 9]),
    seq_(5, [11, 17, 21]),
    seq_(5, [14, 37]),
    seq_(4, single(13, 22)),
 ]);
end;

6_8A3_10 :=
function()
 \\rc.10    := 9;
 \\rc.12    := 4;
# \\rc.mid   := 3;
# \\rc.domain := List(positions(\\rc, 1),
#                    n -> Filtered(domain(\\rc.mid), r -> (n in supp(r))));
# \\rc.ctrl := rec(defect := 7);
end;

6_8A3_13 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [8, 6]),
    seq_(4, [10, 9]),
    seq_(4, [7, 11]),
 ]);
end;

6_8A3_19 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(12, single(13, 32, 7)),
    seq_(6,  [19, 25]),
 ]);
end;

6_8A3_21 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, single(21)),
    seq_(7, [14]),
    seq_(5, [6, 9]),
 ]);
end;

6_8A3_24 :=
function()
 \\rc.single := 5;
 \\rc.mid    := 5;
 \\rc.domain := List(supp(\\rc),
                    n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl   := rec(defect := wanted());
end;

#################################################################
# 12A[2]
#################################################################

6_12A2 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_12A2_0 :=
function()
 local ls;

 if \\prime = 2 then
  ls := [ 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 20, 25, 32 ];
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  select_pair(1);
  brute_fixed(1, [3]: min_size := 0);

  select_pair(2);
  brute_fixed(1, [3]: min_size := 0);

  init_pair(5: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);
  brute_fixed(6, [5]: min_size := 0);

  init_pair(6: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(7: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(8: brute := [1, 3, 4]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [1]: min_size := 0);

  init_pair(28: exclude := [4, 5], store_orbits := false);

  init_pair(31: exclude := [8, 13], store_orbits := false);
 else
  ls := [1..24];
  SubtractSet(ls, [2]);
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  select_pair(2);
  brute_fixed(2, [4]: min_size := -1);
 fi;
end;

6_12A2_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_12A2_1_domain :=
function(arg)
 local pp;

 pp := positions(\\rc, 2/3);
 if arg[1] = 2 then
## Not used for 285 conics
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
## To be used with "single"
  \\rc.ctrl := rec(defect := 11);
 elif arg[1] = 3 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
#  \\rc.ctrl := rec(defect := 45);
  \\rc.ctrl := rec(defect := 40); # 38
 elif arg[1] = 4 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
#  \\rc.ctrl := rec(defect := 35);
  \\rc.ctrl := rec(defect := 38);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

#6_12A2_2_auto_min := 19;
6_12A2_2_auto_min := 16;

6_12A2_2_auto :=
function(arg)
 local min;

 6_12A2_\*();
 min := 6_12A2_2_auto_min;
 brute_fixed(1, [3]: min_size := min - 21, min_count := min, store_orbits := min);
 min := List([0..19], r -> 0);
 \\rc.pat := function(n)
   min[1] := n;
   return make_pat(1, min);
  end;
end;

6_12A2_2_recreate :=
function(pat)
 pat := \\rc.pat(6);
 pat := do_pats(pat);
 pat := sort(pat: level := next_());
 pat := extend_line(pat);
 pat := sort(pat: level := next_());
 Perform(pat, function(rc) rc.pat := counts2mat(counts(rc)); end);
 return pat;
end;

6_12A2_3 :=
function(arg)
 \\rc.single := 19;
end;

6_12A2_3_domain :=
function(arg)
 local pp;

 pp := positions(\\rc, 2);
 if arg[1] = 1 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> n in supp(r)));
  \\rc.ctrl := rec(defect := 13);
 elif arg[1] = 2 then
  \\rc.domain := List(Cartesian(pp, positions(\\rc, 2/3)),
             c -> Filtered(domain(arg[1]), r -> not(c[1] in supp(r)) and
                                                (rec_(r).vec[c[2]].3 = 2/3)));
  \\rc.ctrl := rec(defect := 62);
  if 6single(arg) then
   \\rc.ctrl := rec(defect := 85);
  fi;
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_12A2_4_domain :=
function(arg)
 local pp, rr;

 pp := positions(\\rc, 8/3);
 rr := positions(\\rc, 2/3);
 if arg[1] = 2 then
  \\rc.domain := List(rr,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
  \\rc.ctrl := rec(defect := 24);
 elif arg[1] = 5 then
## Not used for 285 conics
#  \\rc.domain := List(rr,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
  \\rc.ctrl := rec(defect := 19);
 elif arg[1] = 6 then
  \\rc.domain := List(rr,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
  \\rc.ctrl := rec(defect := 33);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_12A2_5 :=
function(arg)
 \\rc.rp   := (1,2);   # replanting involution
 \\rc.seqs := MakeImmutable([
    seq_(17, [7, 6, 1]),
 ]);
 set_seq(1);
end;

6_12A2_5_domain :=
function(arg)
 local pp;

 pp := positions(\\rc, 2/3);
 if arg[1] = 3 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
  \\rc.ctrl := rec(defect := 35);
 elif arg[1] = 5 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
  \\rc.ctrl := rec(defect := 18);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_12A2_6 :=
function(arg)
 local dif;

 dif := function(d, val)
  if d = 1 then return Int(\\rc.2/2); fi;
  if d = 2 then return \\rc.2 - 2*val[1]; fi;
  return \\rc.2 - Sum(Compacted(val));
 end;

 SetNameFunction(dif, "12A2_2");
 \\rc.rp   := (2,9);        # replanting involution
 \\rc.2    := 7;
 \\rc.seqs := MakeImmutable([
    seq_(12, single(6)),    ## still working...
    seq_(12, [8, 16]),
    seq_(12, [[17, 14]]),
    seq_(9,  [12]),
    seq_(3,  [7]),
    seq_(dif, [2, 11, 9]),  ## should use the symmetry
 ]);
end;

6_12A2_7 :=
function(arg)
 \\rc.5      := 11;
 \\rc.6      :=  8;
end;

6_12A2_8 :=
function(arg)
 \\rc.6      := 11;
 \\rc.mid    := 7;
 \\rc.domain := List(positions(\\rc, 2/3),
                    p -> Filtered(domain(\\rc.mid), d -> rec_(d).vec[p].3 = 2/3));
 \\rc.ctrl   := rec(defect := wanted(\\rc.6));
end;

6_12A2_9 :=
function(arg)
 \\rc.rp   := (1,20)(2,19)(4,13)(7,17)(8,16);   # replanting involution
 \\rc.seqs := MakeImmutable([
    seq_(15, single(9)),
    seq_(10, [6, 11]),
    seq_(7,  [1, 17, 16]),
    seq_(5,  [4]),
 ]);
# \\rc.4    := 5;
end;

6_12A2_10 :=
function()
 \\rc.single := 18;
 \\rc.seqs   := MakeImmutable([
    seq_(8, [3, 6]),
    seq_(8, [7, 9]),
    seq_(5, [5, 12]),
 ]);
end;

6_12A2_10_domain :=
function(arg)
 local dd;

 dd := List(\\rc.seqs, r -> r.defect);
 if arg[1] <> 8 then return; fi;
 \\rc.mid    := arg[1];
# \\rc.domain := List(Cartesian(positions(\\rc, 2), positions(\\rc, 0)),
#        c -> Filtered(domain(\\rc.mid), r -> Intersection(supp(r), c) = []));
 \\rc.domain := List(positions(\\rc, 2),
        p -> Filtered(domain(\\rc.mid), r -> not(p in supp(r))));
 \\rc.ctrl   := rec(defect := wanted(dd, \\rc.single));
 if 6single(arg) then
  \\rc.ctrl   := rec(defect := wanted(dd));
 fi;
end;

6_12A2_11 :=
function()
 \\rc.single := 17;
 \\rc.mid    := 2;
 \\rc.domain := List(Combinations(positions(\\rc, 0), 2),
                    c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
 \\rc.ctrl   := rec(defect := 48);
end;

6_12A2_12 :=
function()
 \\rc.5   := 15;
 \\rc.6   := 9;
 \\rc.8   := 5;
end;

6_12A2_13 :=
function()
# \\rc.10   := 13;
 \\rc.seqs := MakeImmutable([
    seq_(9,  single(13)),
    seq_(8,  [[8, 11]]),           # to be done by max_patterns !!
    seq_(13, [10]),
 ]);
end;

6_12A2_14 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [18, 22,  4]),  # OK
    seq_(5, [ 8, 25, 37]),  # OK
    seq_(5, [23, 32]),
    seq_(4, single(21, 9)), # OK
 ]);
end;

6_12A2_15 :=
function()
 \\rc.7    := 9;
 \\rc.8    := 4;
end;

6_12A2_16 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [10, 11]),
    seq_(4, [19, 12]),
    seq_(4, [15, 8]), ## or [21, 8]
 ]);
end;

6_12A2_17 :=
function()
 \\rc.seqs := MakeImmutable([
#    seq_(12, single(22, 33)),
    seq_(12, single(17, 33, 9)),
    seq_(6,  [14, 24]),
 ]);
end;

6_12A2_18 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, single(17)),
    seq_(7, [9]),
    seq_(5, [14, 20]),
 ]);
end;

#################################################################
## Bases to be tried for configuration 2
#################################################################

6_12A2_2_bb :=
function(m)
 local res;
 res := \\h*\\N.vec;
 res := rec(h := List([1..12], i -> res{[2*i - 1, 2*i]}));
 res.roots := List(res.h, h ->
                First(\\lattice[1].roots, r -> h*\\lattice[1].mat*r = 0));
 res.vec := List(res.roots);
 res.0 := positions(\\rc, 0);
 if m <> 1 then res.vec[res.0[1]] := res.vec[res.0[1]]*m; fi;
 res.vec := Concatenation(res.vec);
 return res;
end;

6_12A2_2_1 :=
function(arg)
 return [6_12A2_2_bb(1).vec];
end;

6_12A2_2_2 :=
function(arg)
 return [6_12A2_2_bb(2).vec];
end;

#################################################################
## Bases to be tried for configuration 5
#################################################################

6_12A2_5_1 :=
function(arg)
 local bb, vv, n;

 bb := 6_12A2_2_bb(2);
 vv := bb.h;
 n := positions(\\rc, 6)[1];
 vv[n] := -vv[n];
 vv := [vv, bb.vec, ZeroMutable(bb.roots), ZeroMutable(bb.roots)];
 vv[3][n] := bb.roots[n];
 n := bb.0[2];
 vv[4][n] := bb.roots[n];
 return List(vv, Flat);
end;

#################################################################
# 24A[1]
#################################################################

6_24A1 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_24A1_0 :=
function()
 local ls;

 ls := [1..Length(\\pairs)];
 Perform(ls, function(p)
   init_pair(p: store_orbits := false);
  end);

# if \\prime = 2 then
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
# else
#  SubtractSet(ls, [12]);
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
#
#  init_pair(12: exclude := [2]);
#  brute_fixed(2, [5]: min_size := 0);
# fi;
end;

6_24A1_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_24A1_2 :=
function(arg)
 \\rc.mid    := 3;
 \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
        c -> Filtered(domain(\\rc.mid), d -> Intersection(supp(d), c) = []));
 \\rc.ctrl   := rec(defect := \\rc.bound - \\min_wanted); # can do down to 261 !
end;

6_24A1_3 :=
function(arg)
 \\rc.mid    := 3;
 \\rc.domain := List(Combinations(positions(\\rc, 1/2), 2),
        c -> Filtered(domain(\\rc.mid), d -> IsSubset(supp(d), c)));
 \\rc.ctrl   := rec(defect := \\rc.bound - \\min_wanted); # can do down to 261 !
end;

6_24A1_4_domain :=
function(arg)
 local pp;

 if arg[1] <> 3 then return; fi;
 pp := positions(\\rc, 0);
 \\rc.mid := 3;
 \\rc.domain := List(Combinations(pp, 2),
        c -> Filtered(domain(\\rc.mid), d -> IsSubset(supp(d), c)));
 pp := List(pp,
        c -> Filtered(domain(\\rc.mid), d -> c in supp(d)));
 pp := Set(pp)[1];
 \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(pp, d)));
 if 6single(arg) then return; fi;
 \\rc.ctrl := rec(defect := wanted(\\rc.single));
end;

6_24A1_4 :=
function(arg)
 \\rc.single := 85;                     # bound for single_orbits
 6_24A1_4_domain(3);
end;

6_24A1_5 :=
function(arg)
 \\rc.single := 14;                     # bound for single_orbits
 \\rc.2      := 53;
end;

6_24A1_5_domain :=
function(arg)
 if arg[1] = 2 then
  \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
  \\rc.ctrl := rec(defect := \\rc.2);
 elif arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 2),
        c -> Filtered(domain(arg[1]), d -> not (c in supp(d))));
  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
  if 6single(arg) then
   \\rc.ctrl := rec(defect := wanted(\\rc.2));
  fi;
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_24A1_6 :=
function(arg)
# \\rc.single := 75;     # bound for single_orbits
 \\rc.single := 80;     # bound for single_orbits
 \\rc.2      := 47;     # bound for oorb_2
end;

6_24A1_6_domain :=
function(arg)
 local p0, p2;

 p0 := positions(\\rc, 0);
 p2 := positions(\\rc, 2);
 \\rc.mid := arg[1];
 if arg[1] = 2 then
  \\rc.domain := List(Cartesian(p2, p0),
        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
  \\rc.ctrl := rec(defect := \\rc.2);
  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  p0 := Set(p0)[1];
  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
 elif arg[1] = 4 then
  \\rc.domain := List(Combinations(p0, 2),
        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  p0 := Set(p0)[1];
  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
  if 6single(arg) then
   \\rc.ctrl := rec(defect := wanted(\\rc.2));
   return;
  fi;
  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
# elif arg[1] = 4 then
##  \\rc.domain := List(Combinations(p0, 2),
##        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
#  \\rc.domain := List(p0,
#       c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  if 6single(arg) then
#   \\rc.domain := List(p0,
#        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#   \\rc.ctrl := rec(defect := wanted(\\rc.2));
#   return;
#  fi;
#  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
##  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
##  p0 := Set(p0)[1];
##  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
 else
  Unbind(\\rc.mid);
 fi;
end;

6_24A1_7 :=
function(arg)
# \\rc.defect := 40;
# \\rc.seq    := Immutable(single(5));
 \\rc.3      := 15;
 \\rc.4      :=  5;
 \\rc.seqs := MakeImmutable([
    seq_(\\rc.4, [4]),
    seq_(wanted(\\rc.3, \\rc.4), single(5)),
 ]);
# \\rc.ctrl   := rec(defect := 11);
# \\rc.mid    := 3;
# \\rc.domain := List(positions(\\rc, 2),
#                    p -> Filtered(domain(\\rc.mid), d -> p in supp(d)));
end;

6_24A1_7_domain :=
function(arg)

 \\rc.mid := arg[1];
 if arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 2),
        p -> Filtered(domain(\\rc.mid), d -> p in supp(d)));
  \\rc.ctrl := rec(defect := \\rc.3);
 elif arg[1] = 4 then
  \\rc.domain := List(positions(\\rc, 1/2),
        c -> Filtered(domain(arg[1]), d -> rec_(d).vec[c].3 = -1/2));
  \\rc.ctrl := rec(defect := \\rc.4);
 else
  Unbind(\\rc.mid);
 fi;
end;

6_24A1_8_domain :=
function(arg)
 if arg[1] = 2 then
  \\rc.domain := List(positions(\\rc, 0),
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  \\rc.ctrl := rec(defect := 32);
  \\rc.ctrl := rec(defect := 38);
 elif arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 0),
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  \\rc.ctrl := rec(defect := 26);
  \\rc.ctrl := rec(defect := 40);
 elif arg[1] = 4 then
  \\rc.domain := List(positions(\\rc, 1/2),
        c -> Filtered(domain(arg[1]), d -> rec_(d).vec[c].3 = -1/2));
  \\rc.ctrl := rec(defect := 11);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_24A1_9 :=
function(arg)
 \\rc.single := 20;                 # bound for single_orbits
 \\rc.1      := 13;
 \\rc.4      :=  3;
 \\rc.5      :=  8;
end;

6_24A1_9_domain :=
function(arg)
 local p0, p2;

 p0 := positions(\\rc, 0);
 p2 := positions(\\rc, 2);
 \\rc.mid := arg[1];
 if arg[1] = 1 then
  \\rc.domain := List(p2,
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  \\rc.ctrl := rec(defect := \\rc.1);
 elif arg[1] = 2 then
  \\rc.domain := List(Cartesian(p2, p0),
       c -> Filtered(domain(arg[1]), d -> not(c[1] in supp(d)) and
                                             (c[2] in supp(d))));
  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  p0 := Set(p0)[1];
  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
  if 6single(arg) then
   \\rc.ctrl := rec(defect := wanted(\\rc.1, \\rc.4, \\rc.5));
  else
   \\rc.ctrl := rec(defect := wanted(\\rc.1, \\rc.4, \\rc.5, \\rc.single));
  fi;
 elif arg[1] = 4 then
  \\rc.domain := List(p0,
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  \\rc.ctrl := rec(defect := \\rc.4); #7
 else
  Unbind(\\rc.mid);
 fi;
end;

## Manually create a pattern for one cluster in domain 2
6_24A1_9_pat :=
function(defect)
 local dd, set, G;
 dd := positions(\\rc, 0)[1];
 dd := Filtered(domain(2), d -> dd in supp(d));
 G := _restricted_action(Stabilizer(\\rc.perm, dd, OnSets), dd);
 set := Length(dd);
 set := _partitions(2*set - defect, 2*set, [0..2], set, true);
 return [_pack_pats(G, dd, set)];
end;

6_24A1_11 :=
function(arg)
 \\rc.mid := 2;
 \\rc.domain := List(positions(\\rc, 2),
                   p -> Filtered(domain(\\rc.mid), d -> not(p in supp(d))));
end;

6_24A1_12 :=
function(arg)
 \\rc.2 := 32;
end;

6_24A1_12_domain :=
function(arg)
 if arg[1] = 2 then
  \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
                    p -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), p)));
  \\rc.ctrl := rec(defect := \\rc.2);
 elif arg[1] = 5 then
  \\rc.domain := List(positions(\\rc, 2),
                    p -> Filtered(domain(arg[1]), d -> not(p in supp(d))));
  \\rc.ctrl := rec(defect := wanted(\\rc.2));
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

#################################################################
## Bases to be tried for configuration 2
#################################################################

6_24A1_2_1 :=
function()
 local cc, o, s, h;
 _len := 24;
 cc := List(\\dlist, support);
 cc := Filtered(cc, c -> Length(c) = 8);
 o := Filtered(cc, c -> IsSubset(c, supp(\\rc)));
 if Length(o) <> 1 then Error(); fi;
 o := o[1];
 s := Filtered(cc, c -> Length(Intersection(c, supp(\\rc))) = 3);
 s := Filtered(s, c -> Length(Intersection(c, o)) = 4);
 s := OrbitsDomain(\\rc.group, s, OnSets);
 if Length(s) <> 1 then Error(); fi;
 s := Maximum(s[1]);
 cc := Difference(o, supp(\\rc));
 cc := List(cc, c -> vector([c]));
 Add(cc, vector(Difference([1..24], o)));
 h := 2*Concatenation(List(\\rc.h, r -> r.vec));
 Add(cc, h - 4*vector(s));
 return cc;
end;

#################################################################
## Bases to be tried for configuration 3
#################################################################

6_24A1_3_bb :=
function(size, intr, rr)
 local bb, oo;

 _len := 24;
 bb := rec(h := 2*Concatenation(List(\\rc.h, r -> r.vec)));
 bb.r := Positions(bb.h, 3);
 bb.root := List(bb.r, r -> 2*vector([r]));
 bb.K := Difference([1..24], support(bb.h));
 bb.s := OrbitsDomain(\\rc.group, bb.K);
 if Length(bb.s) <> 1 then Error(); fi;
 bb.s := Minimum(bb.s[1]);
 bb.basis := List(bb.root, r -> bb.h - 4*r);
 Add(bb.basis, vector(bb.K));
 bb.G := \\rc.group;
 if size <= 0 then return bb; fi;
 oo := List(\\dlist, support);
 oo := Filtered(oo, o -> Length(o) = size);
 oo := Filtered(oo, o -> Length(Intersection(o, bb.r)) = rr);
 oo := Filtered(oo, o -> Length(Intersection(o, supp(\\rc))) = intr);
 oo := OrbitsDomain(bb.G, oo, OnSets);
 if Length(oo) <> 1 then Error(); fi;
 bb.o := Maximum(oo[1]);
 return bb;
end;

6_24A1_3_1 :=
function()
 local bb, t;
 bb := 6_24A1_3_bb(0, 0, 0);
 Add(bb.basis, vector([bb.s]));
 return bb.basis;
end;

6_24A1_3_2 :=
function()
 local bb;
 bb := 6_24A1_3_bb(8, 2, 2);
 Add(bb.basis, vector(bb.o) - bb.root[1]);
 return bb.basis;
end;

6_24A1_3_3 :=
function()
 local bb;
 bb := 6_24A1_3_bb(8, 4, 1);
 Add(bb.basis, vector(bb.o) - bb.root[1]);
 return bb.basis;
end;

#################################################################
## Bases to be tried for configuration 4
#################################################################

6_24A1_4_bb :=
function(size, intr, r, s)
 local bb, oo;

 _len := 24;
 bb := rec(h := 2*Concatenation(List(\\rc.h, r -> r.vec)));
 bb.r := Position(bb.h, 3);
 bb.root := 2*vector([bb.r]);
 bb.K := Difference([1..24], support(bb.h));
 bb.s := OrbitsDomain(\\rc.group, bb.K);
 if Length(bb.s) <> 1 then Error(); fi;
 bb.s := Minimum(bb.s[1]);
 bb.basis := List([[bb.s], bb.K], vector);
 bb.G := Stabilizer(\\rc.group, bb.s);
 Add(bb.basis, bb.h - 4*bb.root);
 if size <= 0 then return bb; fi;
 oo := List(\\dlist, support);
 oo := Filtered(oo, o -> Length(o) = size);
 oo := Filtered(oo, o -> (bb.r in o) = r);
 oo := Filtered(oo, o -> (bb.s in o) = s);
 oo := Filtered(oo, o -> Length(Intersection(o, supp(\\rc))) = intr);
 oo := OrbitsDomain(bb.G, oo, OnSets);
 if Length(oo) <> 1 then Error(); fi;
 bb.o := Maximum(oo[1]);
 return bb;
end;

6_24A1_4_1 :=
function()
 local bb, t;
 bb := 6_24A1_4_bb(0, 0, 0, 0);
 t := OrbitsDomain(bb.G, Difference(bb.K, [bb.s]));
 if Length(t) <> 1 then Error(); fi;
 Add(bb.basis, vector([Minimum(t[1])]));
 return bb.basis;
end;

6_24A1_4_2 :=
function()
 local bb;
 bb := 6_24A1_4_bb(8, 4, true, false);
 Add(bb.basis, vector(bb.o) - bb.root);
 return bb.basis;
end;

6_24A1_4_3 :=
function()
 local bb;
 bb := 6_24A1_4_bb(12, 6, false, false);
 Add(bb.basis, vector(bb.o) - bb.root);
 return bb.basis;
end;

#################################################################
## Bases to be tried for the Leech lattice
#################################################################

6_Leech_1_1 :=
function()
 return Immutable([
  [   4,  -2,   1,   1,   0 ],
  [  -2,   4,  -2,   1,   0 ],
  [   1,  -2,   4,  -2,   0 ],
  [   1,   1,  -2,   4,   2 ],
  [   0,   0,   0,   2,   4 ] ]);
end;

6_Leech_1_2 :=
function()
 return Immutable([
  [   4,  -2,   1,   1,   0 ],
  [  -2,   4,  -2,   1,   0 ],
  [   1,  -2,   4,  -2,  -1 ],
  [   1,   1,  -2,   4,  -1 ],
  [   0,   0,  -1,  -1,   4 ] ]);
end;


==> anc/2/6bound.txt <==
# -*- GAP -*-

###############################################################
# Reasons for bounds
###############################################################

rs_bound    := _rs_bound;
rs_Lemma    := 2;
rs_Sum      := 3;
rs_Elkies   := 4;
rs_brute    := 5;
reasons     := Immutable([rs_bound..rs_brute]);

analyze := ReturnTrue;

_ls_count := ls -> Product(ls, r -> r.count);
_ls_bound := ls -> Minimum(List(ls, r -> r.bound/r.count));

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/2/6brute.txt <==
# -*- GAP -*-

\\edges := [2, 3, 4];

_select_roots :=
function(ls, h)
 return Filtered(ls, r -> h*r in [-4, 0, 4]);
end;

_brute_init_roots :=
function()
 local h;
 h := \\h*\\N.form;
 \\roots := _select_roots(\\roots, h);
end;

_adjust_moduli :=
function(rc)
 local d, m;

 Perform([1..Length(rc.moduli)], function(n)
   m := rc.moduli[n];
   if \\prime = 0 then
    rc.sub[n] := rc.sub[n]/m;
    rc.moduli[n] := 1;
    return;
   fi;
   while m mod \\prime = 0 do m := m/\\prime; od;
   rc.sub[n] := rc.sub[n]/m;
   rc.moduli[n] := rc.moduli[n]/m;
  end);
end;

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor := rc -> 1;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

_brute_data_init :=
function(rc, data)
 local mat, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in \\edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in \\edges);
 return;
end;


==> anc/2/6discr.txt <==
# -*- GAP -*-

#### This works for \\prime = 0 only!

__K3_I :=
function(rc, data, sm)
## just \ell_2 <= max is enough
 if Number(sm.pp, s -> 2 in s) > sm.max then
  __err_K3(__err_dim, 2);
  return 2;
 fi;
 return true;
end;

__K3_II :=
function(rc, data, sm)
 local pos, h, m, cc;
 pos := PositionsProperty(sm.pp, s -> 2 in s);
## \ell_2 is too large
 if Length(pos) > (sm.max + 2) then return 2; fi;
## even form
 if ForAll(pos, p -> IsInt(sm.mat[p][p]/4)) then return 2; fi;
 m := sm.mat{pos}{pos};
## find order 2 square 1/2 vectors orthogonal to h
 h := SolutionMat(data.sub, \\h);
 h := (h*sm.rowtrans^-1){sm.pos};
 h := h{pos}*m;
 cc := Cartesian(List(pos, p -> [0, 1]));
 cc := Filtered(cc, c -> (h*c mod 8 = 0) and (c*m*c mod 8 = 2));
## no vectors found
 if Length(cc) = 0 then return 2; fi;
## \ell_2 is small
 if Length(pos) < (sm.max + 2) then return true; fi;
## see if there are non-characteristic vectors
 if ForAny(cc, c -> ForAny([1..Length(m)], function(n)
   h := m[n];
   return (c*h - h[n]) mod 4 <> 0;
  end)) then
  return true;
 fi;
## Needs further study
 return fail;
end;

_K3_I :=
function(rc)
 K3(rc);    ## This must set rc.I
 return rc.I;
end;

_K3_II :=
function(rc)
 local data, sm;
 K3(rc);
 if IsBound(rc.II) then return rc.II; fi;
 data := _prepare_rc(rc);
 sm := _discr_mat(_quick_discr_sub(data));
 rc.II := __K3_II(rc, data, sm);
 return rc.II;
end;

_K3 :=
function(rc)
 local data, sm, p, all;

 all := function(val)
  rc.K3 := val;
  rc.I  := val;
  rc.II := val;
  return val;
 end;

 if IsBound(rc.K3) then return rc.K3; fi;
 if IsBound(rc.rank) and (rc.rank > \\rank) then return all(0); fi;
 data := _prepare_rc(rc);
 if data = fail then return all(0); fi;
 sm := _discr_mat(_quick_discr_sub(data));
 for p in sm.primes do
  if p = 2 then continue; fi;
  if not _is_OK_prime(sm, p) then return all(p); fi;
 od;
## Checking type I for p = 2
 rc.I := __K3_I(rc, data, sm);
 if rc.I = true then rc.K3 := true; return _collect_K3(rc); fi;
## Checking type II for p = 2
 rc.II := __K3_II(rc, data, sm);
 rc.K3 := rc.II;
# do not store this as conics may be reducible!
# if rc.K3 = true then return _collect_K3(rc); fi;
 return rc.II;
end;

K3 :=
function(rc)
 if IsBound(rc.K3) then return rc.K3; fi;
 return _K3(rc);
end;

K3_I :=
function(rc)
 if IsBound(rc.I) then return rc.I; fi;
 return _K3_I(rc);
end;

K3_II :=
function(rc)
 if IsBound(rc.II) then return rc.II; fi;
 return _K3_II(rc);
end;

6_graph_created :=
function(rc, graph)
 graph.I  := K3_I(rc);
 graph.II := K3_II(rc);
end;

\\K3_hh :=
function(rc)
 _K3_hh(rc);
 rc.I  := rc.K3;
 rc.II := rc.K3;
 if Position(rc.mat[1], 1) <> fail then
  rc.I := false;
 else
  rc.II := fail;
 fi;
end;


==> anc/2/AD.txt <==
# -*- GAP -*-

############################################################
## A and D lattices via sets
############################################################

_canonical := v -> Reversed(SortedList(v));

# A root in A (or D) lattice
_A_root :=
function(c)
 local v;
 v := list_of(0, _len);
 v[c[1]] := 1;
 v[c[2]] := -1;
 return v;
end;

############################################################
## A-type lattices via sets
############################################################

A_analyze := ReturnTrue;

## A vector in the A-discriminant
A_vector :=
function(p)
 p := p mod _len;
 return Concatenation(list_of(p, _len - p), list_of(p - _len, p))/_len;
end;

## Given square vectors in the A-discriminant
A_vectors :=
function(vec, sq)
 local res, step, s, v;

 step := function(vec)
  s := Sum(vec, i -> i^2);
  if s = sq then Add(res, _canonical(vec)); return; fi;
  if s > sq then return; fi;
  vec := Set(Combinations([1..Length(vec)], 2), function(c)
    v := List(vec);
    v[c[1]] := v[c[1]] + 1;
    v[c[2]] := v[c[2]] - 1;
    return _canonical(v);
   end);
   Perform(vec, step);
 end;

 res := [];
 step(vec);
 return Reversed(Set(res));
end;

init_A_vectors :=
function(n)
 local res, sq, ls;

 _len := n + 1;
 res := List([0.._len-1], A_vector);
 res := Union(List(res, function(v)
   sq := v*v;
   ls := [_canonical(v)];
   while sq <= (\\max - 2) do
    sq := sq + 2;
    ls := Concatenation(ls, A_vectors(v, sq));
   od;
   return ls;
  end));
 return res;
end;

_A_spec :=
function(n)
 _len := n + 1;
 return List([1..n], i -> _A_root([i, i + 1]));
end;

_A_vec :=
function(rc)
 rc.d_vec := List([1..rc.n], p -> SolutionMat(rc.spec, A_vector(p)));
 MakeImmutable(rc.d_vec);
 rc.0 := Zero(rc.mat[1]);
end;

A_special :=
function(rc, r, v)
 if r.1 <= 1 then return; fi;
 if ForAny(v, i -> i > 1) then r.sp := -1; return; fi;
 if ForAny(v, i -> i < -1) then r.sp := -2; return; fi;
end;

A_init :=
function(rc)
 local ls, v;

 ls := init_A_vectors(rc.n);
 rc.0 := list_of(0, _len);
 rc.roots := List(Combinations([1.._len], 2), _A_root);
## keep only shortest and next shortest
# ls := Filtered(ls, v -> Length(Set(v)) <= 3);
 if IsBound(rc.sqr) then
  ls := Filtered(ls, v -> v*v in rc.sqr);
 fi;
 Apply(ls, v -> rec(1 := v*v, d := rc.d_ind(v), vec := v));
# ls := select_shortest(ls);
 set_id(ls, 0);
 Perform(ls, function(r) A_special(rc, r, r.vec); end);
 Perform(ls, function(r)
   v := _canonical(-r.vec);
   r.img := [r.id, PositionProperty(ls, rr -> rr.vec = v)];
  end);
 return ls;
end;

A_pair :=
function(rc, p)
 local uu, vv, ls;
 uu := rc.vectors[p[1]];
 vv := rc.vectors[p[2]];
 ls := [\\prod];
 if (uu.1 <> \\max) and (vv.1 <> \\lsq) then
  ls := _products(uu.1, vv.1, uu.vec*vv.vec);
 fi;
 ls := Filtered(all_pairs(uu.vec, vv.vec), r -> r.vec[1]*r.vec[2] in ls);
# ls := all_pairs(uu.vec, vv.vec);
 Perform(ls, function(r)
   r.1 := uu.1;
   r.2 := vv.1;
   r.3 := r.vec[1]*r.vec[2];
   r.ids := p;
  end);
 return ls;
end;

_canonical_mat := v -> TransposedMat(_canonical(TransposedMat(v)));

A_pairs :=
function(rc, pp)
 local ls, v;

 ls := Flat(List(pp, p -> A_pair(rc, p)));
 SortBy(ls, r -> -[r.1, r.2, r.3]);
 set_id(ls, 0);
 Perform(ls, function(r)
   v := _canonical_mat(-r.vec);
   r.img := [r.id, PositionProperty(ls, rr -> rr.vec = v)];
   v := _canonical_mat([r.vec[1], r.vec[1] - r.vec[2]]);
   if \\duality then r.dual := PositionProperty(ls, rr -> rr.vec = v); fi;
  end);
 fprint(">> Found %0 pairs", Length(ls));
 v := ls;
 if \\duality then v := Filtered(v, r -> r.dual <> fail); fi;
 Perform(v, function(r) A_analyze(rc, r); end);
 _print(", %0 valid\n", Length(v));
 return ls;
end;

############################################################
## D-type lattices via sets
############################################################

D_analyze := ReturnTrue;

## Given square vectors in the D-discriminant
D_vectors :=
function(vec, sq)
 local res, step, s, v;

 step := function(vec)
  s := Sum(vec, i -> i^2);
  if s = sq then Add(res, _canonical(vec)); return; fi;
  if s > sq then return; fi;
  vec := Set([1..Length(vec)], function(c)
    v := List(vec);
    v[c] := v[c] + 1;
    return _canonical(v);
   end);
   Perform(vec, step);
 end;

 res := [];
 step(vec);
 return Reversed(Set(res));
end;

init_D_vectors :=
function(n)
 local res, sq, ls;

 _len := n;
 res := [list_of(0, _len), list_of(1, _len)/2];
 res := Union(List(res, function(v)
   sq := v*v;
   ls := [_canonical(v)];
   while sq <= (\\max - 1) do
    sq := sq + 1;
    ls := Concatenation(ls, D_vectors(v, sq));
   od;
   return ls;
  end));
 return res;
end;

expand_D_vectors :=
function(list)
 local res, n, u;
 res := Set(list);
 repeat
  n := Length(res);
  list := Union(List(res, v -> Set([1.._len], function(i)
    u := List(v);
    u[i] := -u[i];
    return _canonical(u);
   end)));
  res := Union(res, list);
  if Length(res) = n then return res; fi;
 until false;
end;

_negative :=
function(v)
 v := List(v);
 v[1] := -v[1];
 return v;
end;

_canonicalD :=
function(v)
 v := SortedList(TransposedMatMutable(v));
 if (v[1][1] < 0) and ((v[Length(v)][1] + v[1][1]) > 0) then
  v[1] := -v[1];
  v[Length(v)] := -v[Length(v)];
  Sort(v);
 fi;
 return TransposedMatMutable(v);
end;

_canonical_int :=
function(v)
 local u;
 if (v[1][1] <> 0) or (v[2][1] <> 0) then return v; fi;
 repeat
  u := List(v, List);
  v[1] := -v[1];
  v[2] := -v[2];
  Sort(v);
  if v <= u then return u; fi;
 until false;
end;

_canonical_frac :=
function(v)
 local u, w, s;
 if v[1][1] <> -1/2 then return v; fi;
 s := PositionsProperty(v, r -> r[1] = 1/2);
 repeat
  u := v;
  v := Maximum(List(s, function(p)
    w := List(v, List);
    w[1] := -w[1];
    w[p] := -w[p];
    Sort(w);
    return w;
   end));
  if v <= u then return u; fi;
 until false;
end;

_canonical2 :=
function(v)
 v := TransposedMatMutable(_canonicalD(v));
 if IsInt(v[1][1]) then
  v := _canonical_int(v);
 else
  v := _canonical_frac(v);
 fi;
 return TransposedMatMutable(v);
end;

_D_spec := n -> cat(_A_spec(n - 1), [vector([n - 1, n])]);

_D_vec :=
function(rc)
 local ls;
 ls := [list_of(1, rc.n), list_of(0, rc.n), list_of(1, rc.n)];
 ls[2][1] := 2;
 ls[1][1] := -1;
 rc.d_vec := List(ls, v -> SolutionMat(rc.spec, v/2));
 MakeImmutable(rc.d_vec);
 rc.0 := Zero(rc.mat[1]);
end;

D_special :=
function(rc, r, v)
 if (r.d <> 0) or (r.1 <= 2) then return; fi;
 if IsZero(r.vec*rc.mat mod 2) then
  r.sp := rc.d_ind(r.vec/2);
  return;
 fi;
 if ForAny(v, i -> (i = 2) or (i = -2)) then r.sp := -1; fi;
end;

_D_involution :=
function(ls)
 if ForAny(ls, r -> r.img[2] = fail) then
  Error_("Missing image");
 fi;
 if ForAny(ls, r -> ls[r.img[2]].img[2] <> r.img[1]) then
  Error_("Not an involution");
 fi;
end;

D_init :=
function(rc)
 local ls, u, v;

 ls := init_D_vectors(rc.n);
 rc.0 := list_of(0, _len);
 rc.roots := Concatenation(List(Combinations([1.._len], 2),
                    c -> [_A_root(c), vector(c)]));
## keep only shortest and next shortest
# ls := Filtered(ls, v -> rc.shortest(v) <= 1);
 if IsBound(rc.sqr) then
  ls := Filtered(ls, v -> v*v in rc.sqr);
 fi;
 Perform(ls, Sort);
# ls := Concatenation(ls, List(Filtered(ls, v -> not IsInt(v[1])),
#                                v -> _canonicalD([_negative(v)])[1]));
 ls := Concatenation(ls, List(Filtered(ls, v -> len(v) = _len),
                                v -> _canonicalD([_negative(v)])[1]));
 Apply(ls, v -> rec(1 := v*v, d := rc.d_ind(v), vec := v));
# ls := select_shortest(ls);
 set_id(ls, 0);
 Perform(ls, function(r) D_special(rc, r, r.vec); end);
 Perform(ls, function(r)
   v := _canonicalD([_negative(r.vec)])[1];
   r.img := [r.id, PositionProperty(ls, rr -> rr.vec = v)];
  end);
 _D_involution(ls);
 return ls;
end;

D_pair :=
function(rc, p)
 local uu, vv, ls, lm;
 uu := rc.vectors[p[1]];
 vv := rc.vectors[p[2]];
 if uu.vec[1] < 0 then
  ls := D_pair(rc, [uu.img[2], vv.img[2]]);
  Perform(ls, function(r)
    r.ids := p;
    r.vec := _canonical2(List(r.vec, _negative));
   end);
  return ls;
 fi;

 if rc.shortest(vv) > 0 then return []; fi;
 ls := [\\prod];
 if (uu.1 <> \\max) and (vv.1 <> \\lsq) then
  ls := _products(uu.1, vv.1, uu.vec*vv.vec);
 fi;
 lm := Filtered(expand_D_vectors([vv.vec]), v -> rc.d_ind(v) = vv.d);
 Apply(lm, v -> Filtered(all_pairs(uu.vec, v), r -> r.vec[1]*r.vec[2] in ls));
 ls := Concatenation(lm);
 ls := Set(ls, r -> _canonical2(r.vec));
# ls := Filtered(ls, r -> r.vec = _canonical2(r.vec));
 Apply(ls, function(r)
   r := rec(vec := r);
   r.1 := uu.1;
   r.2 := vv.1;
   r.3 := r.vec[1]*r.vec[2];
   r.ids := p;
   return r;
  end);
 return ls;
end;

D_pairs :=
function(rc, pp)
 local ls, v;

 ls := Flat(List(pp, p -> D_pair(rc, p)));
 SortBy(ls, r -> -[r.1, r.2, r.3]);
 set_id(ls, 0);
 Perform(ls, function(r)
   v := _canonical2(List(r.vec, _negative));
   r.img := [r.id, PositionProperty(ls, rr -> rr.vec = v)];
   v := _canonical2([r.vec[1], r.vec[1] - r.vec[2]]);
   if \\duality then r.dual := PositionProperty(ls, rr -> rr.vec = v); fi;
  end);
 _D_involution(ls);
 fprint(">> Found %0 pairs", Length(ls));
 v := ls;
 if \\duality then v := Filtered(v, r -> r.dual <> fail); fi;
 Perform(v, function(r) D_analyze(rc, r); end);
 _print(", %0 valid\n", Length(v));
 return ls;
end;

################################################################
# Counts and bounds
################################################################

_AD_bounds :=
function(r, sets)
 r.count := Product(sets, s -> s[1]);
 sets := List(sets, function(s)
   if s[2] = fail then return fail; fi;
   return s[2]/s[1];
  end);
 sets := Minimum(sets);
 if sets <> fail then sets := r.count*sets; fi;
 r.bound := sets;
end;

_load_param("AD.txt");

################################################################
# Printing
################################################################

## plane printing of a vector
AD_print_vector :=
function(v)
 local d, s, pos;

 pos := function(n)
  if n = 0 then return "  ."; fi;
  if (n + 1) < 0 then return "  *"; fi;
  if n < 0 then return "  -"; fi;
  if d <> 1 then return String(n*d, 3); fi;
  if n = 1 then return "  +"; fi;
  return String(n, 3);
 end;

 s := "[";
 d := Lcm(List(v, DenominatorRat));
 Perform(v, function(n) Append(s, pos(n)); end);
 Append(s, " ]");
 if d <> 1 then Append(s, "/"); Append(s, String(d)); fi;
 return s;
end;

## To be used with AD-records
AD_print :=
function(rc, r)
 local v;
 v := r.vec;
 if r.tp = 1 then v := [v]; fi;
 return List(v, AD_print_vector);
# Perform(v, function(vv) print(AD_print_vector(vv)); Print("\n"); end);
end;


==> anc/2/E.txt <==
# -*- GAP -*-

###############################################################
# E-type lattices
###############################################################

E_analyze := ReturnTrue;

E_id :=
function(rc, v)
 return PositionProperty(rc.orbits, o -> PositionSet(o, v) <> fail);
end;

E_consistency_check := ReturnTrue;

E_special :=
function(rc, r)
 if rc.name = "A" then
  A_special(rc, r, r.vec*rc.spec);
 elif rc.name = "D" then
  D_special(rc, r, r.vec*rc.spec);
 fi;
end;

E_init :=
function(rc)
 local m, sv, ls, v, r;

 rc.act := List(rc.act, function(m)
   if IsInt(m) then return m*IdentityMat(rc.mat); fi;
   if IsPerm(m) then return PermutationMat(m, Length(rc.mat)); fi;
   return m;
  end);
 E_consistency_check(rc);
 m := discr_form(rc.mat);
 m := lattice_extension(rc.mat, Concatenation(List(m.comp, c -> c.vectors)));
 sv := shortest_vectors(m.form, \\max);
 rc.0 := Zero(rc.mat[1]);
 if not IsBound(rc.sqr) then rc.sqr := Reversed(Set(sv.norms)); fi;
 ls := List([1..Length(rc.sqr)], function(id)
   ls := sv.vectors{Positions(sv.norms, rc.sqr[id])};
   if Length(ls) = 0 then return []; fi;
   ls := ls*m.vec;
   if rc.sqr[id] = 2 then rc.roots := Filtered(ls, r -> rc.d_ind(r) = 0); fi;
   ls := Concatenation(ls, -ls);
   fprint("%0 vectors of square %1\c", Length(ls), rc.sqr[id]);
   ls := OrbitsDomain(rc.G, ls);
   _print(", %0 orbits:\c", Length(ls));
   ls := List(ls, function(o)
     v := Maximum(o);
     r := rec(1 := v*rc.mat*v, d := rc.d_ind(v), vec := v,
              orbit := o, G := Stabilizer(rc.G, v));
     return r;
    end);
   _print(" groups = %0\n", List(ls, r -> Size(r.G)));
   return ls;
  end);
 ls := Flat(ls);
 v := Zero(rc.mat[1]);
 Add(ls, rec(1 := 0, d := 0, vec := v, orbit := [v], G := rc.G));
# if (rc.name <> "A") or (rc.n <> 1) then
#  ls := select_shortest(ls);
# fi;
 set_id(ls, 0);
 Perform(ls, function(r) E_special(rc, r); end);
 rc.orbits := List(ls, r -> SortedList(r.orbit));
 MakeImmutable(rc.orbits);
 Perform(ls, function(r)
   r.img := List(rc.act, g -> E_id(rc, r.vec^g));
   Unbind(r.orbit);
  end);
 return ls;
end;

E_roots :=
function(rc)
 local rt, ls, rr, r, m, v, g, orb, plus, act;

 plus := function(v)
  if First(v, c -> c <> 0) < 0 then return -v; fi;
  return v;
 end;

 act := function(v, g)
  return plus(v^g);
 end;

 if not IsBound(rc.pp) then Error(); fi;
 rc.pp := Union(List(rc.pp, p -> rc.vectors[p].img));
 rt := Union(rc.roots, -rc.roots);
 fprint("(%0 vectors) \c", Length(rc.pp));
 print_dots(Length(rc.pp));
 ls := Flat(List(rc.pp, function(p)
   rr := rc.vectors[p];
   orb := Filtered(rt, r -> r*rc.mat*rr.vec = 0);
   orb := OrbitsDomain(rr.G, orb);
   orb := Set(orb, o -> Union(o, -o));
#   orb := List(OrbitsDomain(rr.G, orb), Set);
#   orb := Filtered(orb, o -> Set(o) <= Set(-o));
#   if ForAny(orb, o -> Set(o) <> Set(-o)) then Error(); fi;
   orb := List(orb, function(o)
     r := ShallowCopy(rr);
     r.iid := rr.id;
     r.rt := Maximum(o);
     r.orb := o;
     r.G := Stabilizer(r.G, r.rt, act);
     return r;
    end);
   print_dot();
   return orb;
  end));
 print_done(Length(ls));
 set_id(ls, Length(rc.vectors));
 Perform(ls, function(rr)
   rr.img := List([1..Length(rr.img)], function(n)
     m := rr.img[n];
     v := rr.vec*rc.act[n];
     g := RepresentativeAction(rc.G, v, rc.vectors[m].vec);
     v := rr.rt*rc.act[n]*g;
     return First(ls, r -> (r.iid = m) and (v in r.orb)).id;
    end);
  end);
 Perform(ls, function(rr) Unbind(rr.orb); rr.index := rc.index; end);
 ls := Concatenation(rc.vectors, ls);
 rc.list[tp_vector] := ls;
 return ls;
end;

E_pair :=
function(rc, p)
 local uu, vv, ls, r, v;
 uu := rc.vectors[p[1]];
 vv := rc.vectors[p[2]];
 ls := [\\prod];
 if (uu.1 <> \\max) and (vv.1 <> \\lsq) then
  ls := _products(uu.1, vv.1, uu.vec*rc.mat*vv.vec);
 fi;
 ls := Filtered(rc.orbits[p[2]], v -> v*rc.mat*uu.vec in ls);
 if IsBound(uu.rt) then
  ls := Filtered(ls, v -> v*rc.mat*uu.rt = 0);
 fi;
 ls := OrbitsDomain(uu.G, ls);
# ls := all_pairs(uu.vec, vv.vec);
 ls := List(ls, function(o)
   v := Maximum(o);
   r := rec(1 := uu.1, 2 := vv.1, 3 := uu.vec*rc.mat*v, ids := p,
            vec := [uu.vec, v], orbit := SortedList(o),
            G := Stabilizer(uu.G, v));
   return r;
  end);
 print_dot();
 return ls;
end;

E_special_pairs := ReturnTrue;

E_pairs :=
function(rc, pp)
 local ls, u, v, g, rr, id;

 print_dots(Length(pp));
 fprint("(%0 pairs) \c", Length(pp));
 ls := Flat(List(pp, p -> E_pair(rc, p)));
 Print(" Done\n");
 SortBy(ls, r -> -[r.1, r.2, r.3]);
 set_id(ls, 0);
 rc.2orbits := List(ls, r -> r.orbit);
 print_dots(Length(ls));
 Perform(ls, function(r)
   r.img := List([1..Length(rc.act)], function(n)
     g := rc.act[n];
     id := rc.vectors[r.ids[1]].img[n];
     rr := rc.vectors[id];
     v := r.vec[1]^g;
     u := r.vec[2]^g;
     if IsBound(r.rt) then
      v := [v, r.rt^g];
#      g := RepresentativeAction(rc.G, [rr.vec, rr.rt], v, OnTuples);
      g := RepresentativeAction(rc.G, v, [rr.vec, rr.rt], OnTuples);
     else
#      g := RepresentativeAction(rc.G, rr.vec, v);
      g := RepresentativeAction(rc.G, v, rr.vec);
     fi;
     u := u^g;
     g := PositionProperty(ls, function(rr)
       if rr.ids[1] <> id then return false; fi;
       return PositionSet(rr.orbit, u) <> fail;
      end);
     if g = fail then Error(); fi;
     return g;
    end);
   u := r.ids[1];
   v := r.vec[1] - r.vec[2];
   if \\duality then
    r.dual := PositionProperty(ls, rr -> (u = rr.ids[1]) and (v in rr.orbit));
   fi;
  end);
 E_special_pairs(rc, ls);
# fprint(">> Found %0 pairs", Length(ls));
 v := ls;
# rc.pairs := ls;
 if \\duality then v := Filtered(v, r -> r.dual <> fail); fi;
 Perform(v, function(r) E_analyze(rc, r); end);
 fprint(">> Found %0 pairs, %0 valid\n", Length(ls), Length(v));
 Perform(ls, function(r) Unbind(r.orbit); end);
 return ls;
end;

E_analyze_special := ReturnFalse;

_load_param("E.txt");

###############################################################
# Bounds in E-type lattices
###############################################################

_E_data :=
function(rc, r)
 local res, G;

 res := rec(orbit := SortedList(r.orbit));
 res.mat  := r.2 - res.orbit*rc.mat*TransposedMat(res.orbit);
 res.index := Position(res.orbit, r.vec[2]);
 res.G := _permutation_action(r.G, res.orbit);
 res.next := [1..Length(res.orbit)];
 res.vec := [res.index];
 res.factor := 1;
 _E_data_init(rc, r, res);
# Error();
 return res;
end;

_E_list :=
function(rc, r)
 local ls, max;

 rc := _E_data(rc, r);
 if Length(rc.next) = 0 then return 1; fi;
 fprint("= Processing pair %0\n", [r.1, r.2, r.3]);
 ls := _add_list(rc: level := next_());
 max := Maximum(List(ls, r -> Length(r.vec)));
# ls := Filtered(ls, r -> Length(r.vec) = rc.max);
# if ForAll(ls, r -> ForAny(NullspaceMat(r.vec), v -> Sum(v) <> 0)) then
#  rc.sum := 0;
# fi;
# \\last_E := ls;
 return max*rc.factor;
end;

E_analyze :=
function(rc, r)
 r.count := Length(r.orbit);
 if E_analyze_special(rc, r) then return; fi;
 r.bound := _E_list(rc, r);
end;


###############################################################
# Consistency check
###############################################################

E_consistency_check :=
function(rc)
 local dd, dv;

 if ForAny(rc.act, g -> g*rc.mat*TransposedMat(g) <> rc.mat) then
  Error_("The action is not an isometry");
 fi;
 dd := [1..Length(rc.d) - 1];
 if ForAny(dd, d -> ForAny(rc.d_aut, g -> not(_d_act(d, g) in dd))) then
  Error_("Invalid discriminant action");
 fi;
 dv := Concatenation(List(discr_form(rc.mat).comp, c -> c.vectors));
 if ForAny(dv, v -> not(rc.d_ind(v) in dd)) then
  Error_("Invalid discriminant range");
 fi;
 if ForAny(IdentityMat(Length(rc.mat)), v -> rc.d_ind(v) <> 0) then
  Error_("Invalid discriminant index");
 fi;
 Append(dv, IdentityMat(Length(rc.mat)));
 if ForAny(dv, v -> ForAny([1..Length(rc.act)],
        i -> rc.d_ind(v^rc.act[i]) <> _d_act(rc.d_ind(v), rc.d_aut[i])))
  then Error_("Action mismatch"); fi;
 if IsBound(rc.spec) and (rc.spec*TransposedMat(rc.spec) <> rc.mat) then
  Error_("Basis mismatch");
 fi;
 if IsBound(rc.d_vec) then
  Perform([1..Length(rc.d_vec)], function(d)
    if rc.d_ind(rc.d_vec[d]) <> d then Error_("Discriminant class mismatch"); fi;
   end);
 fi;
end;

################################################################
# Printing
################################################################

E_print := _print_literal;


==> anc/2/Fermat.txt <==
# -*- GAP -*-

_rvec :=
function(pp, rt)
 local v;
 v := [0, 0, 0, 0, 0, 0];
 v[pp[1]] := 1;
 v[pp[2]] := E(6)^(2*rt + 1);
 return v;
end;

_plane :=
function(sp, roots)
 return List([1..3], i -> _rvec(sp[i], roots[i]));
end;

\\rk2intr := [, , 4, 0, 2, 1];

_intr :=
function(pp)
 pp := Rank(Union(pp));
 return \\rk2intr[pp];
end;

Fermat_planes :=
function()
 local sp, rt, ln;

 sp := [[1, 2], [3, 4], [5, 6]];
 sp := Orbit(SymmetricGroup(6), sp, OnSetsSets);
 rt := [0..2];
 rt := Cartesian(rt, rt, rt);
 ln := Cartesian(sp, rt);
 ln := List(ln, c -> _plane(c[1], c[2]));
 return ln;
end;

Fermat :=
function()
 local ln;
 ln := Fermat_planes();
 return List(ln, l -> List(ln, r -> _intr([l, r])));
end;

\\Fermat_complement := Immutable(
[ [   4,   2,   2 ],
  [   2,   4,   1 ],
  [   2,   1,  10 ] ]);

#add :=
#function(rc, mat)
# local p, r, orb;
#
# if IsList(rc) then return Flat(List(rc, r -> add(r, mat))); fi;
# p := Length(rc.vec);
# r := mat[p + 1]*2;
# orb := Filtered(vv, v -> ForAll([1..p],
#            i -> Length(Intersection(v, vv[rc.vec[i]])) = r[i]));
# orb := OrbitsDomain(rc.stab, orb, OnSets);
# orb := List(orb, o -> Position(vv, Maximum(o)));
# return List(orb, function(o)
#   r := rec(vec := List(rc.vec));
#   Add(r.vec, o);
#   r.stab := Stabilizer(rc.stab, vv[o], OnSets);
#   return r;
#  end);
#end;


==> anc/2/Kummer.txt <==
# -*- GAP -*-

###################################################################
#   Kummer surfaces with many conics
###################################################################

###################################################################
#   Override functions from discr.txt
###################################################################

all_forms := rc -> _all_forms_mat(-rc.mat, rc.kernel);

###################################################################

## Full conic count
conics :=
function(rc)
 local mat;
 if Length(rc.1) = 0 then return Length(rc.2); fi;
 mat := rc.1*rc.mat*TransposedMat(rc.1);
 mat := Sum(mat, r -> Number(r, i -> i = 1));
 return mat/2 + Length(rc.2);
end;

err_Missing     := MakeImmutable("**Missing conics");
err_Generated   := MakeImmutable("**Generated by lines");

## Initializing the Kummer quartic
init_Kummer :=
function(arg)
 local u, vv, sets, oo, bb, G, dd, cc, dt, _discr;

 _discr := function()
  if IsBound(dd) then return; fi;
  dd := discr_form_aut(\\L.mat, \\L.kernel);
  G := MappingPermListList([1..16], [2..17]);
  G := rec(group := \\group^G, act := g -> PermutationMat(g, 17));
  _set_discr_group(dd, function(arg) return G; end);
  cc := dd.comp[1];
  dt := cc.misc();
 end;

 _len := 24;
 \\group := MathieuGroup(24);
 vv := SylowSubgroup(\\group, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(\\group, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 sets := List(Basis(vv), v -> List(v, Int));
 sets := VectorSpace(GF(2), sets*Z(2)^0);
 sets := List(sets, v -> List(v, Int));
 sets := List(sets, support);

 u := MappingPermListList(First(sets, s -> Length(s) = 16), [1..16]);
 \\group := \\group^u;
 sets := OnSetsSets(sets, u);
 if ForAny(GeneratorsOfGroup(\\group), g -> OnSetsSets(sets, g) <> sets) then Error(); fi;
 vv := Filtered(sets, s -> (Length(s) = 8) and IsSubset([1..16], s));
 oo := [vv[1]];
 Perform([4, 2, 1], function(n)
   oo[Length(oo) + 1] := 0;
   First(vv, function(s)
     oo[Length(oo)] := s;
     return Length(Intersection(oo)) = n;
    end);
  end);
 bb := List([8, 4, 2, 1], n -> List([0..15], i -> 1 - (Int(i/n) mod 2)));
 bb := List(bb, support);
 u := RepresentativeAction(SymmetricGroup(16), oo, bb, OnTuplesSets);
 \\group := Stabilizer(\\group^u, [1..16], OnSets);
 \\group := Group(List(GeneratorsOfGroup(\\group), g -> RestrictedPerm(g, [1..16])));
 oo := OnTuplesSets(oo, u);
 sets := OnSetsSets(sets, u);
 \\dlist := sets;
 \\dsets := Set(sets, s -> Intersection(s, [1..16]));
 MakeImmutable(\\dlist);
 MakeImmutable(\\dsets);

 _len := 16;
 Add(oo, [1..16]);
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
 \\L := rec(ker := Set(vv, support));
 bb := 6;
 if \\hh.h mod 8 = 0 then bb := 4; fi; ## could be 8 as well??
 Add(oo, First(\\dsets, s -> Length(s) = bb));
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
# bb := Filtered(List(vv, support), s -> Length(s) = 6);
 bb := Set(vv, support);
 SubtractSet(bb, \\L.ker);
 Sort(bb);
 \\L.h := bb;
 \\group := Stabilizer(\\group, bb, OnSetsSets);
 oo := List(oo, vector);
 Apply(oo, v -> Concatenation([0], v));
 oo[Length(oo)][1] := 1;
 \\L.kernel := oo/2;
 \\L.mat := _prepend_h(-2*IdentityMat(16), 2);
 \\L.bck := \\L.mat^-1;
 _discr();
 \\L.discr := function(arg)
   if Length(arg) = 0 then return dd; fi;
   return dd.comp[arg[1]];
  end;
 \\L.sq  := id -> dt.sq(cc.vecs(id));
 \\L.hom := v -> cc.hom(v*\\L.bck);
 \\L.map := dd.map;
 \\L.vecs := cc.vecs;

 oo := format("%0_Kummer", \\prefix);
 if IsBoundGlobal(oo) then
  oo := ValueGlobal(oo);
  if IsFunction(oo) then CallFuncList(oo, arg); fi;
 fi;
 MakeImmutable(\\L);
end;

is_even :=
function(set, h)
 if ForAny(\\L.ker, s -> IsOddInt(Length(Intersection(s, set)))) then
  return false;
 fi;
 return (Length(Intersection(\\L.h[1], set)) - h) mod 2 = 0;
end;

is_even_conic := set -> is_even(set, 0);
is_even_line  := set -> is_even(set, 1);

even_sets :=
function(n, h)
 n := Filtered(\\dsets, set -> Length(set) = n);
 n := Filtered(n, set -> is_even(set, h));
 SubtractSet(n, \\L.ker);
 SubtractSet(n, \\L.h);
 return n;
end;

even_conics := n -> even_sets(n, 0);
even_lines  := n -> even_sets(n, 1);

symmetric_difference := c -> Difference(Union(c), Intersection(c));
sd                   := symmetric_difference;

equiv   := c -> PositionSet(\\L.ker, symmetric_difference(c)) <> fail;
hequiv  := c -> PositionSet(\\L.h, symmetric_difference(c)) <> fail;
2equiv  := c -> equiv(c) or hequiv(c);

classes :=
function(arg)
 local set, rel, res, ls, s, ss;
 set := List(arg[1]);
 rel := equiv;
 if IsBound(arg[2]) then rel := arg[2]; fi;
 res := [];
 repeat
  if Length(set) = 0 then break; fi;
  s := set[1];
  ls := [];
  set := Filtered(set, function(o)
    if rel([s, o]) then Add(ls, o); return false; fi;
    return true;
   end);
  AddSet(res, ls);
 until false;
 return res;
end;

_put :=
function(mat, pp, q, val)
 Perform(pp, function(p) mat[p][q] := val; mat[q][p] := val; end);
end;

_Kpair :=
function(v)
 if (Length(v) > 0) and IsList(v[1]) then return v; fi;
 return [[], v];
end;

_Kmat :=
function(mat, v, h)
 local n;
 v := _Kpair(v);
 mat := DirectSumMat(mat, [[-2]]);
 n := Length(mat);
 _put(mat, [1], n, h);
 _put(mat, 1 + v[1], n, 2);
 _put(mat, 1 + v[2], n, 1);
 return mat;
end;

_Kprod :=
function(mat, v, h)
 local n;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 return Filtered(Cartesian(List([18..n], i -> [0..2])), function(p)
   Perform([1..Length(p)], function(i) _put(mat, [17 + i], n + 1, p[i]); end);
   return inertia_index(mat)[3] = n;
  end);
end;

_Klist :=
function(mat, v, h)
 local n, mm;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 mat := List(Cartesian(List([18..n], i -> [0..2])), function(p)
   mm := List(mat, List);
   Perform([1..Length(p)], function(i) _put(mm, [17 + i], n + 1, p[i]); end);
   return mm;
  end);
 return Filtered(mat, m -> inertia_index(m)[3] = n);
end;

_Krec := mat -> rec(mat := mat, kernel := \\L.kernel, tp := tp_hh);

__temp := [];

_Kummer_digraph :=
function(rc)
 local 1dim, 2dim, cn, ln, ex, r, l, p;
 ln := List(rc.1, i -> []);
 ex := [];
 1dim := Length(rc.1);
 2dim := Length(rc.2);
 cn := List([1..2dim], function(m)
   r := rc.mat*rc.2[m];
   l := [];
   Perform([1..2dim], function(n)
     if n = m then return; fi;
     p := \\meaning[rc.2[n]*r + 2];
     if p = false then return; fi;
     if p = true then Add(l, n); return; fi;
     if n > m then Add(ex, [m, n]); fi;
    end);
   Perform([1..1dim], function(n)
     p := rc.1[n]*r;
     if p = 0 then return; fi;
#     if p = 1 then Add(l, n + 2dim); Add(ln[n], m); return; fi;
#     Add(ex, [m, n + 2dim]);
     Add(ln[n], m);
     if p = 1 then Add(l, n + 2dim); fi;
    end);
   return l;
  end);
 Perform([1..1dim], function(m)
   r := rc.mat*rc.1[m];
   Perform([1..1dim], function(n)
     if rc.1[n]*r = 1 then Add(ln[m], n + 2dim); fi;
    end);
  end);
#__temp := Concatenation(cn, ln, ex);
 return rec(graph := Digraph(Concatenation(cn, ln, ex)),
            2 := [1..2dim],
            1 := [2dim + 1..2dim + 1dim],
            0 := [2dim + 1dim + 1..2dim + 1dim + Length(ex)]);
end;

__Kummer_bliss :=
function(dg)
 local g, pp, bb, bliss;

 bliss := function(c)
  pp := BLISS_DATA(dg.graph, Filtered(c, s -> Length(s) > 0), fail, "");
  if IsList(pp[2]) then pp[2] := pp[2][1]; fi;
  pp[1] := List(GeneratorsOfGroup(pp[1]), g -> RestrictedPerm(g, bb));
  return rec(G := Group(pp[1]),
             1 := RestrictedPerm(pp[2], dg.1)^g,
             2 := RestrictedPerm(pp[2], dg.2));
 end;

 bb := Concatenation(dg.2, dg.1);
 g := MappingPermListList(dg.1, [1..Length(dg.1)]);
 return rec(0 := bliss([dg.2, dg.1, dg.0]),
            1 := bliss([[1..16], Difference(dg.2, [1..16]), dg.1, dg.0]));
end;

_Kummer_bliss :=
function(rc)
 if IsBound(rc.bliss) then return rc.bliss; fi;
 rc.bliss := __Kummer_bliss(_Kummer_digraph(rc));
 return rc.bliss;
end;

_Kummer_compare :=
function(rr, p) # p = 0: absolute;  p = 1: relative the clique
 local cc, r1, r2;

 if (Length(rr) <> 2) or not(p in [0, 1]) then Error(); fi;
 if Length(rr[1].1) <> Length(rr[2].1) then return false; fi;
 if Length(rr[1].2) <> Length(rr[2].2) then return false; fi;
 cc := List(rr, r -> _Kummer_bliss(r).(p));
 Perform([1..2], function(n)
   cc[n] := Concatenation(Permuted(rr[n].1, cc[n].1), Permuted(rr[n].2, cc[n].2));
  end);
 return ForAll([1..Length(cc[1]) - 1], function(m)
   r1 := rr[1].mat*cc[1][m];
   r2 := rr[2].mat*cc[2][m];
   return ForAll([m + 1..Length(cc[1])], n -> cc[1][n]*r1 = cc[2][n]*r2);
  end);
end;

## To be overridden
\\Kummer_sort := [ReturnTrue, ReturnTrue];

_Kummer_sort :=
function(ls, p) # p = 0: absolute;  p = 1: relative the clique
 local key, set, res;

 key := List(ls, \\Kummer_sort[p + 1]);
 set := Set(key);
 print_dots(Length(set));
 fprint("- %0 classes \c", Length(set));
 res := Concatenation(List(set, function(s)
   s := ls{Positions(key, s)};
   res := [];
   Perform(s, function(rc)
     if ForAll([1..Length(res)], function(rr)
       if not _Kummer_compare([rc, res[rr]], p) then return true; fi;
       if gtypes(rc) < gtypes(res[rr]) then res[rr] := rc; fi;
       return false;
      end) then Add(res, rc); fi;
    end);
   print_dot();
   return res;
  end));
 print_done(Length(res));
 return res;
end;

_Kummer_mat :=
function(arg)
 local mat, c, put;

 put := function(i, val) mat[18][i] := val; mat[i][18] := val; end;

 mat := _prepend_h(-2*IdentityMat(16), 2);
 mat := DirectSumMat(mat, [[-2]]);
 c := List(arg[1]);
 if IsInt(c[2]) then c[2] := [1..c[2]]; fi;
 if IsInt(c[1]) then c[2] := c[1] + c[2]; c[1] := [1..c[1]]; fi;
 Perform(1 + c[1], function(i) put(i, 2); end);
 Perform(1 + c[2], function(i) put(i, 1); end);
 if not IsBound(arg[2]) then arg[2] := 2; fi;
 put(1, arg[2]);
 return mat;
end;

ctest := c -> inertia_index(_Kummer_mat(c));
ltest := c -> inertia_index(_Kummer_mat(c, 1));

\\Kummer_intersections := MakeImmutable([
 [[0..1],  [-1..2]],    # line to line, conic
 [[-1..2], [0..2]]]);   # conic to line, conic

Kummer_mat :=
function(mat, vec, h, intr)
 local put;

 put := function(s, val)
  Perform(s, function(p)
    mat[p][Length(mat)] := val; mat[Length(mat)][p] := val;
   end);
 end;

 if IsRecord(mat) then mat := mat.mat; fi;
 mat := DirectSumMat(mat, [[-2]]);
 put([1], h);
 put(vec[1] + 1, 2);
 put(vec[2] + 1, 1);
 Perform([18..Length(mat) - 1], function(v)
   if IsBound(intr[v - 17]) then put([v], intr[v - 17]); fi;
  end);
 return mat;
end;

_Kummer_rec :=
function(arg)   # ({rc} {,[p, q] {,h}})
 local rc, rr, mat, c, h, ls, prod, orb, G, test,
       _mat, _val, _put, put, sylvester;

 _put := function(i)
  _mat[i][Length(_mat)] := _val;
  _mat[Length(_mat)][i] := _val;
 end;

 put := function(n, mat, val)
  _mat := mat;
  _val := val;
  if IsList(n) then Perform(n, _put); else _put(n); fi;
 end;

 sylvester := function(mat)
  if not IsBound(test) then return false; fi;
  mat := mat[Length(mat)];
  return mat*test*mat <= -2;
 end;

 if IsBound(arg[1]) and _is_full_matrix(arg[1]) then
  rc := Remove(arg, 1);
 else
  rc := rec(mat := _prepend_h(-2*IdentityMat(16), 2),
            G := \\group,
            kernel := \\L.kernel, tp := tp_hh);
 fi;
 if not IsBound(arg[1]) then return rc; fi;
 c := Remove(arg, 1);
 h := 2;
 if IsBound(arg[1]) then h := Remove(arg, 1); fi;
 if IsMatrix(c) then
  rr := rc.mat[Length(rc.mat)];
  if (Length(rc.mat) > 17) and (rr[1] = h) then
   rr := rr{[2..17]};
   rr := List([2, 1], n -> Number(rr, i -> i = n));
   c := Filtered(c, r -> r >= rr);
  fi;
  return Flat(List(c, r -> _Kummer_rec(rc, r, h)));
 fi;
 if Rank(rc.mat) = Length(rc.mat) then test := rc.mat^-1; fi;
 prod := List([18..Length(rc.mat)], n -> rc.mat[1][n]);
 prod := Cartesian(List(prod, n -> \\Kummer_intersections[n][h]));
 ls := Filtered(\\dsets, s -> Length(s) = c[2]);
 ls := Filtered(ls, s -> is_even(s, h));
 ls := OrbitsDomain(rc.G, ls, OnSets);
 return Flat(List(ls, function(s)
   s := Minimum(s);
   G := Stabilizer(rc.G, s, OnSets);
   orb := Difference([1..16], s);
   orb := OrbitsDomain(G, Combinations(orb, c[1]), OnSets);
   return List(orb, function(o)
     o := Minimum(o);
     mat := DirectSumMat(rc.mat, [[-2]]);
     put(o + 1, mat, 2);
     put(s + 1, mat, 1);
     put(1, mat, h);
     return Filtered(List(prod, function(p)
       rr := rec(mat := List(mat, List),
                 G := G, tp := rc.tp);
       if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
       Perform([1..Length(p)], function(i) put(i + 17, rr.mat, p[i]); end);
       if sylvester(rr.mat) then return fail; fi;
       return rr;
      end), r -> r <> fail);
    end);
  end));
end;

_Kummer_missing :=
function(rc)
 local pos, p, r;

 pos := [];
 if Length(rc.2) > 0 then
  Perform([1..Length(rc.2)], function(n)
    r := rc.2[n]*rc.mat;
    r := r{[2..17]};
    p := Position(r, -2);
    if p <> fail then
     if IsBound(pos[p]) then Error(); fi;
     pos[p] := n;
    fi;
   end);
 fi;
 rc.pos := pos;
 pos := Compacted(pos);
 if Length(pos) <> 16 then
  err_(err_Missing, rc: level := 0);
  _print(" (%0 left)\n", Length(pos));
  return true;
 fi;
 p := MappingPermListList(pos, [1..Length(pos)]);
 rc.pos := OnTuples(rc.pos, p);
 rc.2 := Permuted(rc.2, p);
 return false;
end;

_Kummer_generated :=
function(rc)
 local set, c, r;
 if Length(rc.1) = 0 then return false; fi;
 set := [18..Length(rc.mat)];
 c := Number(set, s -> rc.mat[1][s] = 2);
 if c = 0 then return false; fi;
 r := Rank(rc.1{[1..Length(rc.1)]}{set});
 if r > (Length(set) - c) then
  err_(err_Generated, rc: level := 0);
  _print(" (corank = %0)\n", r);
  return true;
 fi;
 return false;
end;

validate_Kummer :=
function(rc)
 if _Kummer_missing(rc) or
    _Kummer_generated(rc) or
    false
  then return false; fi;
 return true;
end;

\\validate_Kummer := validate_Kummer;

Kummer_set :=
function(rc, v)
 v := v*rc.mat;
 v := v{[2..17]};
 rc := Position(v, -2);
 if rc <> fail then return rc; fi;
 rc := Position(v, 4);
 if rc <> fail then return -rc; fi;
 return [Positions(v, 2), Positions(v, 1)];
end;

Kummer_sets :=
function(rc, n)
 return List(rc.(n), v -> Kummer_set(rc, v));
end;

Kummer_types :=
function(rc, n)
 rc := Kummer_sets(rc, n);
 rc := Filtered(rc, IsList);
 return Collected(List(rc, s -> List(s, Length)));
end;

is_minimal :=
function(rc)
 local set, ls, hh, tp, tps, rr, ss, cc, i, j, k,
       create, compare;

 create := function(vec)
  if IsZero(vec{set}) then return fail; fi;
  vec := rec(vec := vec, sets := Kummer_set(rc, vec));
  if not IsList(vec.sets) then return fail; fi;
  vec.tp := List(vec.sets, Length);
  return vec;
 end;

 compare := function(u, v)
#  return u.vec*rc.mat*v.vec;
  return [u.vec*rc.mat*v.vec,
#          Length(Intersection(u.sets[2], v.sets[2])),
#          Length(Intersection(u.sets[1], v.sets[1])),
          ];
#          List([[2, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
#          List([[2, 2], [1, 1], [2, 1], [1, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
 end;

 if Length(rc.mat) <= 17 then return true; fi;
 tps := Length(rc.mat);
 set := [18..tps];
 hh  := rc.mat[1]{set};
 tps := List(IdentityMat(tps){set}, create);
 tp := tps[1].tp;
 if Length(set) > 1 then ls := []; fi;
 if ForAny(rc.(hh[1]), function(v)
   v := create(v);
   if v = fail then return false; fi;
   if v.tp < tp then return true; fi;
   if IsBound(ls) then Add(ls, v); fi;
   return false;
  end) then return false; fi;
 if (Length(set) <= 1) or (hh[2] <> hh[1]) then return true; fi;
 SortBy(ls, r -> r.tp);
# hh := [];
 hh := tps[2].tp;
 cc := compare(tps[1], tps[2]);
 for i in [1..Length(ls)] do
  rr := ls[i];
  if rr.tp > tp then break; fi;
  for j in [i + 1..Length(ls)] do
   ss := ls[j];
   if ss.tp > hh then break; fi;
   if Rank([rr.vec{set}, ss.vec{set}]) < 2 then continue; fi;
   if ss.tp < hh then return false; fi;
   if compare(rr, ss) < cc then return false; fi;
  od;
 od;
 return true;
end;

_Kummer_analyze :=
function(rc)
 if not \\validate_Kummer(rc) then return false; fi;
 return true;
end;

Kummer_lines :=
function(rc)
 local msg, prn, res;

 if IsList(rc) then return List(rc, Kummer_lines); fi;

 msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 prn := _print_error;
 _print_error := true;
 res := _get_lines(rc.mat, rc);
 res := res and _Kummer_analyze(rc);
 if res then
  \\K3_hh(rc, true);
  _print_red("K3 = %0\n", rc.K3, rc.K3 <> true);
 fi;
 _print_error := prn;
 \\msg_OK := msg;
 return res;
end;

_Kummer_isotropic :=
function(rc)
 local dd, set, select;
# old version
 select := v -> not IsSubset([1..17], support(v));
## new version
# set := [18..Length(rc.mat)];
# select := v -> IsSubset(support(v), set);

 if IsBound(rc.kernel) then
  dd := discr_form(rc.mat, rc.kernel);
 else
  dd := discr_form(rc.mat);
 fi;
 return Concatenation(List(dd.primes, p ->
            Filtered(isotropic_vectors(dd, p).vectors, select)));
end;

_Kummer_extensions :=
function(rc)
 local ls, rcc;
 ls := _Kummer_isotropic(rc);
 if Length(ls) = 0 then return ls; fi;
 print_index();
 return List(ls, function(v)
   rcc := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rcc.kernel := List(rc.kernel); fi;
   Add(rcc.kernel, v);
   Kummer_lines(rcc);
   return rcc;
  end: level := next_());
end;

Kummer_extensions :=
function(rc)
 if IsList(rc) then
  return Flat(List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer_extensions(rc[n]);
   end));
 fi;

 rc := _Kummer_extensions(rc);
 return Filtered(rc, r -> not IsBound(r.error));
end;

_Kummer :=
function(rc)
 local res, rr;

 Kummer_lines(rc: level := next_());
 if IsBound(rc.error) then return []; fi;
 res := [rc];
 Perform(_Kummer_isotropic(rc), function(v)
   rr := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
   Add(rr.kernel, v);
   Append(res, _Kummer(rr));
  end: level := next_());
 return Filtered(Flat(res), r -> r.K3 = true);
end;

Kummer :=
function(rc)

 if IsList(rc) then
  if Length(Flat(rc)) = 0 then return []; fi;
  print_index();
  return Flat(List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer(rc[n]: level := next_());
   end));
 fi;

 print_index();
 return _Kummer(rc);
end;

######################################################

test :=
function(p, q)
 local int, mm, mat, res, ind, put;

 put := function(set, p, val)
  Perform(set, function(q) mat[p][q] := val; mat[q][p] := val; end);
 end;

 int := [0..Minimum(p, 16 - q)];
 mat := (-2)*IdentityMat(19);
 mat[1][1] := \\hh.h;
 put([2..19], 1, 2);
 put(1 + [1..p], 18, 1);
# put(1 + [1..q], 19, 1);
 mm := mat;
 res := [];
 Perform(int, function(s)
   mat := List(mm, List);
   put((s + 1) + [1..q], 19, 1);
   ind := Filtered([0..2], function(i)
     put([18], 19, i);
     return inertia_index(mat)[3] = 18;
    end);
    Add(res, [s, ind]);
    fprint(" - %0: %1\n", s, ind);
  end);
 return res;
end;

sets :=
function(r)
 r := Kummer_sets(r, 2);
 r := Filtered(r, IsList);
 r := Filtered(r, s -> List(s, Length) <> [3, 10]);
 return Set(r, s -> s[2]);
end;

__stype :=
function(s, h, data)
 local tp;
 if not IsList(s) then return fail; fi;
 tp := List(s, Length);
 tp := First(data, r -> (r.h = h) and (r.tp = tp));
 if tp <> fail then return tp.id; fi;
 return tp;
end;

_stype :=
function(s, h)
 return __stype(s, h, \\L.types);
end;

tprod :=
function(c1, c2)
 if (Length(c1) > 0) and IsList(c1[1]) then c1 := c1[1]; fi;
 if (Length(c2) > 0) and IsList(c2[1]) then c2 := c2[1]; fi;
 c1 := [c1, c2];
 if equiv(c1) or hequiv(c1) then return 0; fi;
 if IsOddInt(Length(Intersection(c1))) then return 1; fi;
 return 2;
end;

__sort_types :=
function(ls)
 local tp, mat, min, G, act;

 tp := Concatenation(List([1..Length(ls)], n -> List(ls[n], i -> n)));
 G := Stabilizer(SymmetricGroup(Length(tp)), tp, Permuted);
 if Size(G) = 1 then return ls; fi;
 mat := Concatenation(ls);
 mat := List(mat, u -> List(mat, v -> tprod(u, v)));
 act := function(m, g) return Permuted(List(m, r -> Permuted(r, g)), g); end;
 min := Minimum(Orbit(G, mat, act));
 if min = mat then return ls; fi;
 G := RepresentativeAction(G, mat, min, act);
 ls := Permuted(Concatenation(ls), G);
 return List([1..Length(\\L.types)], n -> ls{Positions(tp, n)});
end;

_compute_types :=
function(rc)
 local ls, tp, h, add;

 add := function(s)
  tp := _stype(s, h);
  if tp <> fail then AddSet(ls[tp], s[2]); fi;
 end;

 if IsBound(rc.types) then return; fi;
 ls := List(\\L.types, r -> []);
 h := 2;
 Perform(Kummer_sets(rc, h), add);
 h := 1;
 Perform(Kummer_sets(rc, h), add);
 rc.types := MakeImmutable(__sort_types(List([1..Length(ls)], function(n)
   if IsBound(\\L.types[n].classes) then return \\L.types[n].classes(ls[n]); fi;
   return classes(ls[n]);
  end)));
end;

types :=
function(rc)
 _compute_types(rc);
 return Flat(List([1..Length(\\L.types)],
                n -> List([1..Length(rc.types[n])], i -> n)));
end;

gtypes :=
function(rc)
 local tp;

 rc := List([18..Length(rc.mat)], function(n)
   n := rc.mat[n];
   tp := n{[2..17]};
   tp := [Positions(tp, 2), Positions(tp, 1)];
   return _stype(tp, n[1]);
  end);
 Sort(rc);
 return rc;
end;

all_types :=
function(ls)
 local mat, vv, ss, s;
 mat := List(\\L.types, u -> List(\\L.types, v -> []));
 Perform(ls, function(rc)
   vv := rc.mat{[18..Length(rc.mat)]};
   if Length(vv) <> 2 then return; fi;
   ss := [];
   Perform([1..2], function(n)
     s := vv[n]{[2..17]};
     s := [Positions(s, 2), Positions(s, 1)];
     vv[n] := _stype(s, vv[n][1]);
     ss[n] := s[2];
    end);
   if (vv[1] <> fail) and (vv[2] <> fail) then
    AddSet(mat[vv[1]][vv[2]], tprod(ss[1], ss[2]));
   fi;
  end);
 return mat;
end;

tmat :=
function(arg)   # (rc{, m{, n}})
 local rc, m, n;
 rc := arg[1];
 _compute_types(rc);
 if IsBound(arg[2]) then
  m := rc.types[arg[2]];
  if IsBound(arg[3]) then n := rc.types[arg[3]]; fi;
 else
  m := Concatenation(rc.types);
 fi;
 if not IsBound(n) then n := m; fi;
 return List(m, u -> List(n, v -> tprod(u, v)));
end;

\\Kummer_sort := [
  rc -> [Length(rc.1), Length(rc.2), conics(rc)],
  rc -> [types(rc), tmat(rc)]
 ];

K_orbits :=
function(arg)   #(tp{, G})
 local tp, G, orb;

 tp := arg[1];
 G := \\group;
 if IsBound(arg[2]) then G := arg[2]; fi;
 if IsList(tp) then return List(tp, t -> K_orbits(t, G)); fi;

 if IsInt(tp) then tp := \\L.types[tp]; fi;
 orb := even_sets(tp.size, tp.h);
 if IsBound(tp.classes) then
  orb := tp.classes(orb);
 else
  orb := classes(orb);
 fi;
 orb := List(OrbitsDomain(G, orb, OnSetsSets));
 SortBy(orb, Length);
# orb := Set(orb, Minimum);
 return List(orb, function(o)
   o := Minimum(o);
   o := rec(G := Stabilizer(G, o, OnSetsSets),
            orbit := o, tp := tp.id, h := tp.h);
   if IsBound(tp.create) then o.orbit := tp.create(o.orbit); fi;
   return o;
  end);
end;

K_list :=
function(mat, orb)
 local ls;

 if IsRecord(mat) then
  if not IsBound(mat.mat) then
   mat.mat := _Kmat(\\L.mat, mat.orbit[1], mat.h);
  fi;
  mat := mat.mat;
 fi;

 if IsList(orb) then return List(orb, o -> K_list(mat, o)); fi;

 ls := List(orb.orbit, o -> Length(_Kprod(mat, o, orb.h)));
 ls := Position(ls, Minimum(ls));
 return List(_Klist(mat, orb.orbit[ls], orb.h), _Krec);
end;

K_pairs :=
function()
 local ss, orb;

 ss := Flat(K_orbits(\\L.types));
 return List(ss, function(s)
   orb := K_orbits([s.tp..Length(\\L.types)], s.G);
   return K_list(s, orb);
  end);
end;

K_stab :=
function(rc)
 local G;
 _compute_types(rc);
 G := \\group;
 Perform(rc.types, function(l) G := Stabilizer(G, Union(l), OnSetsSets); end);
 return G;
end;

K_triples :=
function(rc)
 local G, orb;
 if IsList(rc) then
  print_dots(Length(rc));
  fprint("- %0 records \c", Length(rc));
  rc := List(rc, function(r)
    r := K_triples(r);
    print_dot();
    return r;
   end);
  print_done(Length(Flat(rc)));
  return rc;
 fi;
 G := K_stab(rc);
 orb := K_orbits([Maximum(gtypes(rc))..Length(\\L.types)], G);
 return K_list(rc, orb);
end;

######################################################
# Preliminary analysys for a given h
######################################################

Kummer_analyze :=
function(rc)
 local ls, rr, ss, key, m, do_list;

 do_list := function(h)
  ls := Kummer_sets(rc, h);
  ls := Filtered(ls, IsList);
  key := List(ls, s -> List(s, Length));
  return List(Set(key), function(tp)
    rr := rec(tp := tp, h := h, mult := false, complete := true);
    ss := ls{Positions(key, tp)};
    ss := List(Set(ss, s -> s[2]), function(set)
      set := [set, List(Filtered(ss, s -> s[2] = set), s -> s[1])];
      if Set(set[2]) <> Combinations(Difference([1..16], set[1]), tp[1]) then
       set[2] := fail;
       return set;
      fi;
      m := Set(Collected(set[2]), c -> c[2]);
      if Length(m) = 1 then set[2] := m[1]; else set[2] := false; fi;
      return set;
     end);
    m := Set(ss, s -> s[2]);
    if Length(m) = 1 then rr.mult := m[1]; fi;
    ss := classes(Set(ss, s -> s[1]));
    Apply(ss, function(s)
      m := Set(\\L.ker, u -> symmetric_difference([u, s[1]]));
      m := Filtered(m, s -> Length(s) = tp[2]);
      if m = s then return s[1]; fi;
      rr.complete := false;
      return s;
     end);
    if rr.complete then
     if ForAll(ss, s -> equiv([s, \\L.ker[1]])) then rr.ker := 0;
     elif ForAll(ss, s -> equiv([s, \\L.h[1]])) then rr.ker := 1; fi;
    fi;
    rr.classes := ss;
    rr.tp := [rr.h, rr.tp];
    Unbind(rr.h);
    return rr;
   end);
 end;

 ls := Concatenation(do_list(1), do_list(2));
 SortBy(ls, r -> [not IsBound(r.ker), r.tp]);
 rr := rec(complete := ForAll(ls, r -> r.complete and IsInt(r.mult)),
           classes := ls);
 ls := Concatenation(List(ls, function(r)
   if IsBound(r.ker) then return []; fi;
   return r.classes;
  end));
 m := List(ls, u -> List(ls, v -> tprod(u, v)));
 if IsZero(m) then m := 0; fi;
 rr.prod := m;
 rr.gens := List(rc.mat{[18..Length(rc.mat)]}, function(r)
   m := r{[2..17]};
   return [r[1], List([2, 1], n -> Length(Positions(m, n)))];
  end);
 rr.counts := [[Length(rc.1), Length(rc.2)], conics(rc)];
 return rr;
end;

all_sylvester :=
function(h)
 local cc;
 cc := Filtered(Cartesian([0..16], 2*[0..8]), c -> Sum(c) <= 16);
 return Filtered(cc, c -> inertia_index(_Kummer_mat(c, h))[3] = 17);
end;

all_conics := function() return all_sylvester(2); end;
all_lines  := function() return all_sylvester(1); end;

test_pairs := h -> Kummer(List(all_sylvester(h), c -> _Kummer_rec(c, h)));

######################################################
# Discriminant action and such
######################################################

__K_act :=
function(rc)
 local vv, id;
 vv := Concatenation(rc.2, rc.1);
 id := List(One(rc.mat), v -> Position(vv, v));
 return g -> perm2mat(g, vv, id);
end;

__K_hom :=
function(rc, id, act)
 local res, func;
 return function(arg)
#   if op = true then return fail; fi;
   if IsBound(res) then return res; fi;
   func := __K_act(rc);
   res := rec(group := _Kummer_bliss(rc).(id).G,
              act := g -> act(func(g)));
   return res;
  end;
end;

## plain discriminant of -NS(X)
K_discr :=
function(rc, id)
 local dd;
 dd := discr_form_aut(-rc.mat, rc.kernel);
# dd.outer := __K_hom(rc, id, IdFunc);
 _set_discr_group(dd, __K_hom(rc, id, IdFunc));
 return dd;
end;

## discriminant of h^\perp
K_orthogonal :=
function(arg)   # (rc{, id})
 local rc, id, vec, bck, mat, dd, act, hom;
 rc := arg[1];
 id := 0;
 if IsBound(arg[2]) then id := arg[2]; fi;
 mat := Length(rc.mat);
 mat := List(rc.kernel, v -> extend_vector(v, mat));
 mat := lattice_extension(rc.mat, mat);
 vec := mat.vec;
 bck := mat.back;
 mat := orthogonal_complement(mat.form, One(rc.mat){[1]}*bck);
 vec := mat.vec*vec;
 bck := bck*mat.back;
 act := __K_act(rc);
 dd  := discr_form_aut(-mat.form);
# dd.outer := __K_hom(rc, id, v -> vec*v*bck);
 _set_discr_group(dd, __K_hom(rc, id, v -> vec*v*bck));
 return dd;
end;

######################################################
# Temporary stuff for h^2 = 4
######################################################

stab_group :=
function(ls)
 local G;
 G := _stabilize_kernel(\\L.discr(), SortedList(ls));
 G := \\L.map(G);
 G := List(GeneratorsOfGroup(G), g -> RestrictedPerm(g, ls));
 G := ClosureSubgroup(TrivialSubgroup(\\L.discr().aut(0)), G);
 G := G^MappingPermListList(ls, [1..Length(ls)]);
 return rec(set := ls, G := G,
            sorted := SortedList(List(ls, \\L.sq)));
end;

_gen_set :=
function(set)
 local dt, G, tt, rk, exp, g, ls, sp, ids;
 G := _kernel_as_group(\\L.discr(1), set);
 rk := AbelianInvariants(G);
 if Length(rk) = 0 then
  return rec(G := Group([], ()), set := set, sorted := [0], ids := [],
             exp := 1, rk := 0, special := false);
 fi;
 exp := Maximum(rk);
 tt := Filtered(G, g -> Order(g) = exp);
 Sort(tt);
 sp := fail;
 if exp = 2 then
  dt := \\L.discr(1).misc();
  sp := ZeroMutable(dt.p2v(tt[1]));
  sp[Length(sp)] := 2;
  sp := Position(tt, dt.v2p(sp));
  if (sp <> fail) and (sp <> 1) then tt := Permuted(tt, (1,sp)); fi;
 fi;
 g := TrivialGroup(IsPermGroup);
 ls := [];
 Perform(rk, function(n)
   if Length(tt) = 0 then Error(); fi;
   Add(ls, tt[1]);
   g := ClosureGroup(g, tt[1]);
   SubtractSet(tt, List(g));
  end);
 if Length(tt) <> 0 then Error(); fi;
 tt := Filtered(Combinations(ls), c -> Length(c) > 1);
 if exp = 2 then
  Append(ls, List(tt, Product));
  ids := [1..Length(ls)];
 else
  Append(ls, List(Filtered(tt, c -> IsOddInt(Length(c))), Product));
  g := List(ls, Inverse);
  tt := Filtered(tt, c -> IsEvenInt(Length(c)));
  dt := ls[1]^2;
  Perform(tt, function(c) c := Product(c); Add(ls, c); Add(ls, dt*c); end);
  Add(ls, dt);
  ids := [1..Length(ls)];
  Append(ls, g);
 fi;
 Add(ls, ());
 tt := SortingPerm(ls)^-1;
 G := AutomorphismGroup(G);
 if sp <> fail then G := Stabilizer(G, ls[1]); fi;
 G := GeneratorsOfGroup(G);
 G := List(G, g -> SortingPerm(OnTuples(ls, g))*tt);
 G := Group(G);
 dt := \\L.discr(1).misc();
 Apply(ls, g -> dt.id(dt.p2v(g)));
 tt := List(ls, \\L.sq);
 g := Maximum(Orbit(G, tt, Permuted));
 tt := RepresentativeAction(G, tt, g, Permuted);
 ls := Permuted(ls, tt);
 ls := stab_group(ls);
 ls.exp := exp;
 ls.rk  := Length(rk);
 ls.ids := ids;
 ls.special := sp <> fail;
 return ls;
end;

_all_groups :=
function()
 local ls, dt;
 dt := \\L.discr(1).misc();
 ls := AllSubgroups(dt.G);
 ls := Filtered(ls, g -> Length(AbelianInvariants(g)) <= 3);
 Apply(ls, g -> Set(g, u -> dt.id(dt.p2v(u))));
 ls := List(OrbitsDomain(Image(\\L.map(1)), ls, OnSets), Minimum);
 Apply(ls, _gen_set);
 SortBy(ls, o -> [Length(o.set), o.sorted]);
 Perform([1..Length(ls)], function(n) ls[n].id := n; end);
 return ls;
end;

map_group :=
function(dest, rc)
 local p, dm;
 if IsRecord(rc) then
  return map_group(dest, List(rc.vectors, v -> v.d));
 fi;
# ss := List(rc.vectors, v -> v.d);
 p := RepresentativeAction(Image(\\L.map()), Set(rc), Set(dest.set), OnSets);
# p := map_group(dest, Set(ss));
 if p = fail then return fail; fi;
 dm := [1..Length(rc)];
 p := MappingPermListList(dm, rc)*p;
 p := p*MappingPermListList(dest.set, dm);
 p := RestrictedPerm(p, dm);
 return p;
end;

find_group :=
function(rc)
 local p, ls;
 ls := List(rc.vectors, r -> r.sq);
 Sort(ls);
 ls := First(\\L.subgroups, function(r)
   if ls <> r.sorted then return false; fi;
   p := map_group(r, rc);
   return p <> fail;
  end);
 return [ls.id, p];
end;

canonical_type :=
function(rc)
 local gg, sg, tp, p;
 gg := find_group(rc);
 rc.vectors := Permuted(rc.vectors, gg[2]);
 sg := \\L.subgroups[gg[1]];
 rc.id := sg.id;
 gg := List(sg.G);
 tp := List(rc.vectors, r -> r.tp);
 Apply(tp, function(n) if n = fail then return 0; fi; return n; end);
 p := PositionMaximum(List(gg, g -> Permuted(tp, g)));
 rc.vectors := Permuted(rc.vectors, gg[p]);
 tp := Permuted(tp, gg[p]){sg.ids};
# if Length(tp) = 8 then tp := tp{[1..5]};
#  elif Length(tp) = 4 then tp := tp{[1..3]}; fi;
 rc.canonical := tp;
 return tp;
end;

__type :=
function(rc)
 local ls, lt, tt, r;
 ls := Concatenation(rc.1, rc.2);
 ls := ls*rc.mat;
 ls := List(ls, function(v)
   r := rec(h := v[1], d := \\L.hom(v));
   v := v{[2..17]};
   r.set := List([2, 1], n -> Positions(v, n));
   return r;
  end);
 ls := List(Set(ls, r -> r.d), function(d)
   r := rec(d := d);
   lt := Filtered(ls, r -> r.d = d);
   d := Set(lt, r -> r.h);
   if Length(d) <> 1 then Error(); fi;
   r.h := d[1];
   r.count := Length(lt);
   tt := Set(lt, r -> _stype(r.set, r.h));
   RemoveSet(tt, fail);
   if IsZero(r.d) then
    if Length(tt) > 0 then Error(); fi;
    tt := 0;
   else
    if Length(tt) <> 1 then
     if Length(tt) > 1 then Error(); fi;
     tt := Set(lt, r -> __stype(r.set, r.h, \\L.extra));
     if Length(tt) <> 1 then Error(); fi;
    fi;
    tt := tt[1];
   fi;
   r.tp := tt;
   r.d  := \\L.discr(1).misc().id(r.d);
   Unbind(r.h);
   return r;
  end);
 lt := List(ls, r -> r.d);
 lt := _saturate_kernel(\\L.discr(1), lt);
 Apply(lt, function(d)
   r := First(ls, r -> r.d = d);
   if r = fail then r := rec(d := d, count := 0, tp := fail); fi;
   r.sq := \\L.sq(r.d);
   return r;
  end);
 lt := rec(vectors := lt);
 canonical_type(lt);
# SortBy(lt, r -> [r.sq, r.tp]);
# return rec(norms := List(lt, r -> r.sq),
#            types := List(lt, r -> r.tp),
#            vectors := lt);
 return lt;
end;

type :=
function(rc)
 if not IsBound(rc.type) then rc.type := MakeImmutable(__type(rc)); fi;
 return rc.type;
end;

######################################################
# thinkable rigid configurations
######################################################

_prepare_group_2 :=
function(rc)
 local pt, vectors, G, rr, tp;
 pt := [];
 Perform(rc.set, function(p)
   pt[p] := rec(d := p, sq := \\L.sq(p));
  end);
 G := MaximalSubgroups(_kernel_as_group(\\L.discr(1), rc.set));
 G := List(G, function(g)
   g := _group_as_set(\\L.discr(1), g);
   rr := rec(vectors := List(g, p -> pt[p]));
   g := find_group(rr);
   rr.id := g[1];
   g := g[2];
   rr.vectors := Permuted(rr.vectors, g);
   g := \\L.subgroups[rr.id];
   rr.G := g.G;
   rr.ids := g.ids;
   return rr;
  end);
 SortBy(G, r -> r.id);
 vectors := List(rc.set, p -> pt[p]);
 return rec(
  vectors := vectors,
  sub     := G,
  assign  := function(ls)
    if IsRecord(ls) then ls := List(ls.vectors, r -> r.tp); fi;
    ls := List(ls, function(p) if p = fail then return 0; fi; return p; end);
    Perform([1..Length(ls)], function(i) vectors[i].tp := ls[i]; end);
   end,
  type    := function(p)
    p := G[p];
    return Maximum(Orbit(p.G, List(p.vectors, r -> r.tp), Permuted)){p.ids};
   end);
 rr := rc.set[Length(rc.set)];
 tp := List(rc.set, function(s)
   s := rec(vectors := pt{Set([s, rr])});
   s := find_group(s);
   return data.(s[1]);
  end);
 tp := Cartesian(tp);
 tp := List(OrbitsDomain(rc.G, tp, Permuted), Maximum);
 tp := Filtered(tp, function(c)
   Perform([1..Length(c)], function(i) vectors[i].tp := c[i]; end);
   return ForAll(G, function(r)
     rr := List(r.vectors, r -> r.tp);
     rr := Maximum(Orbit(r.G, rr, Permuted)){r.ids};
     return rr in data.(r.id);
    end);
  end);
 return tp;
 return G;
end;

check_group_2 :=
function(rc, data)
 local pt, vectors, G, rr, tp;
 pt := [];
 Perform(rc.set, function(p)
   pt[p] := rec(d := p, sq := \\L.sq(p));
  end);
 G := MaximalSubgroups(_kernel_as_group(\\L.discr(1), rc.set));
 G := List(G, function(g)
   g := _group_as_set(\\L.discr(1), g);
   rr := rec(vectors := List(g, p -> pt[p]));
   g := find_group(rr);
   rr.id := g[1];
   g := g[2];
   rr.vectors := Permuted(rr.vectors, g);
   g := \\L.subgroups[rr.id];
   rr.G := g.G;
   rr.ids := g.ids;
#   rr.special := g.special;
   return rr;
  end);
 vectors := List(rc.set, p -> pt[p]);
 rr := rc.set[Length(rc.set)];
 tp := List(rc.set, function(s)
   s := rec(vectors := pt{Set([s, rr])});
   s := find_group(s);
   return data.(s[1]);
  end);
 tp := Cartesian(tp);
 tp := List(OrbitsDomain(rc.G, tp, Permuted), Maximum);
 tp := Filtered(tp, function(c)
   Perform([1..Length(c)], function(i) vectors[i].tp := c[i]; end);
   return ForAll(G, function(r)
     rr := List(r.vectors, r -> r.tp);
     rr := Maximum(Orbit(r.G, rr, Permuted)){r.ids};
     return rr in data.(r.id);
    end);
  end);
 return tp;
 return G;
end;

######################################################
# for h = 4 and conics
######################################################

4_Kummer :=
function(arg)
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),
  rec(h := 2, tp := [0, 12], size := 12), # mult :=  4),
  rec(h := 2, tp := [1, 12], size := 12,  # mult := 16,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 1), c -> [c, s])))),
  rec(h := 2, tp := [2, 12], size := 12,  # mult := 48,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 2), c -> [c, s])))),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
 \\L.extra := [
# lines
  rec(h := 1, id := -1, tp :=  [0, 12], size :=  4), # mult :=  4),
  rec(h := 1, id := -2, tp :=  [0, 10], size :=  6), # mult :=  4),
 ];
 \\L.subgroups := _all_groups();
end;

######################################################
# for h = 8 and conics
######################################################

8_Kummer :=
function(arg)
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),    # also conics [0, 4]
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4), # mult :=  4),    # also [0, 12]
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),    # also [0, 10]
  rec(h := 2, tp :=  [0, 8], size :=  8,  # mult :=  4),
      classes := ls -> classes(ls, 2equiv)),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
end;


==> anc/2/Kummer_Conflict_.txt <==
# -*- GAP -*-

###################################################################
#   Kummer surfaces with many conics
###################################################################

###################################################################
#   Override functions from discr.txt
###################################################################

all_forms := rc -> _all_forms_mat(-rc.mat, rc.kernel);

###################################################################

## Full conic count
conics :=
function(rc)
 local mat;
 if Length(rc.1) = 0 then return Length(rc.2); fi;
 mat := rc.1*rc.mat*TransposedMat(rc.1);
 mat := Sum(mat, r -> Number(r, i -> i = 1));
 return mat/2 + Length(rc.2);
end;

err_Missing     := MakeImmutable("**Missing conics");
err_Generated   := MakeImmutable("**Generated by lines");

## Initializing the Kummer quartic
init_Kummer :=
function(arg)
 local u, vv, sets, oo, bb;
 _len := 24;
 \\group := MathieuGroup(24);
 vv := SylowSubgroup(\\group, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(\\group, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 sets := List(Basis(vv), v -> List(v, Int));
 sets := VectorSpace(GF(2), sets*Z(2)^0);
 sets := List(sets, v -> List(v, Int));
 sets := List(sets, support);

 u := MappingPermListList(First(sets, s -> Length(s) = 16), [1..16]);
 \\group := \\group^u;
 sets := OnSetsSets(sets, u);
 if ForAny(GeneratorsOfGroup(\\group), g -> OnSetsSets(sets, g) <> sets) then Error(); fi;
 vv := Filtered(sets, s -> (Length(s) = 8) and IsSubset([1..16], s));
 oo := [vv[1]];
 Perform([4, 2, 1], function(n)
   oo[Length(oo) + 1] := 0;
   First(vv, function(s)
     oo[Length(oo)] := s;
     return Length(Intersection(oo)) = n;
    end);
  end);
 bb := List([8, 4, 2, 1], n -> List([0..15], i -> 1 - (Int(i/n) mod 2)));
 bb := List(bb, support);
 u := RepresentativeAction(SymmetricGroup(16), oo, bb, OnTuplesSets);
 \\group := Stabilizer(\\group^u, [1..16], OnSets);
 \\group := Group(List(GeneratorsOfGroup(\\group), g -> RestrictedPerm(g, [1..16])));
 oo := OnTuplesSets(oo, u);
 sets := OnSetsSets(sets, u);
 \\dlist := sets;
 \\dsets := Set(sets, s -> Intersection(s, [1..16]));
 MakeImmutable(\\dlist);
 MakeImmutable(\\dsets);

 _len := 16;
 Add(oo, [1..16]);
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
 \\L := rec(ker := Set(vv, support));
 bb := 6;
 if \\hh.h mod 8 = 0 then bb := 4; fi; ## could be 8 as well??
 Add(oo, First(\\dsets, s -> Length(s) = bb));
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
# bb := Filtered(List(vv, support), s -> Length(s) = 6);
 bb := Set(vv, support);
 SubtractSet(bb, \\L.ker);
 Sort(bb);
 \\L.h := bb;
 \\group := Stabilizer(\\group, bb, OnSetsSets);
 oo := List(oo, vector);
 Apply(oo, v -> Concatenation([0], v));
 oo[Length(oo)][1] := 1;
 \\L.kernel := oo/2;
 \\L.mat := _prepend_h(-2*IdentityMat(16), 2);
 oo := format("%0_Kummer", \\prefix);
 if IsBoundGlobal(oo) then
  oo := ValueGlobal(oo);
  if IsFunction(oo) then CallFuncList(oo, arg); fi;
 fi;

 MakeImmutable(\\L);
end;

is_even :=
function(set, h)
 if ForAny(\\L.ker, s -> IsOddInt(Length(Intersection(s, set)))) then
  return false;
 fi;
 return (Length(Intersection(\\L.h[1], set)) - h) mod 2 = 0;
end;

is_even_conic := set -> is_even(set, 0);
is_even_line  := set -> is_even(set, 1);

even_sets :=
function(n, h)
 n := Filtered(\\dsets, set -> Length(set) = n);
 n := Filtered(n, set -> is_even(set, h));
 SubtractSet(n, \\L.ker);
 SubtractSet(n, \\L.h);
 return n;
end;

even_conics := n -> even_sets(n, 0);
even_lines  := n -> even_sets(n, 1);

symmetric_difference := c -> Difference(Union(c), Intersection(c));
sd                   := symmetric_difference;

equiv   := c -> PositionSet(\\L.ker, symmetric_difference(c)) <> fail;
hequiv  := c -> PositionSet(\\L.h, symmetric_difference(c)) <> fail;
2equiv  := c -> equiv(c) or hequiv(c);

classes :=
function(arg)
 local set, rel, res, ls, s, ss;
 set := List(arg[1]);
 rel := equiv;
 if IsBound(arg[2]) then rel := arg[2]; fi;
 res := [];
 repeat
  if Length(set) = 0 then break; fi;
  s := set[1];
  ls := [];
  set := Filtered(set, function(o)
    if rel([s, o]) then Add(ls, o); return false; fi;
    return true;
   end);
  AddSet(res, ls);
 until false;
 return res;
end;

_put :=
function(mat, pp, q, val)
 Perform(pp, function(p) mat[p][q] := val; mat[q][p] := val; end);
end;

_Kpair :=
function(v)
 if (Length(v) > 0) and IsList(v[1]) then return v; fi;
 return [[], v];
end;

_Kmat :=
function(mat, v, h)
 local n;
 v := _Kpair(v);
 mat := DirectSumMat(mat, [[-2]]);
 n := Length(mat);
 _put(mat, [1], n, h);
 _put(mat, 1 + v[1], n, 2);
 _put(mat, 1 + v[2], n, 1);
 return mat;
end;

_Kprod :=
function(mat, v, h)
 local n;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 return Filtered(Cartesian(List([18..n], i -> [0..2])), function(p)
   Perform([1..Length(p)], function(i) _put(mat, [17 + i], n + 1, p[i]); end);
   return inertia_index(mat)[3] = n;
  end);
end;

_Klist :=
function(mat, v, h)
 local n, mm;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 mat := List(Cartesian(List([18..n], i -> [0..2])), function(p)
   mm := List(mat, List);
   Perform([1..Length(p)], function(i) _put(mm, [17 + i], n + 1, p[i]); end);
   return mm;
  end);
 return Filtered(mat, m -> inertia_index(m)[3] = n);
end;

_Krec := mat -> rec(mat := mat, kernel := \\L.kernel, tp := tp_hh);

__temp := [];

_Kummer_digraph :=
function(rc)
 local 1dim, 2dim, cn, ln, ex, r, l, p;
 ln := List(rc.1, i -> []);
 ex := [];
 1dim := Length(rc.1);
 2dim := Length(rc.2);
 cn := List([1..2dim], function(m)
   r := rc.mat*rc.2[m];
   l := [];
   Perform([1..2dim], function(n)
     if n = m then return; fi;
     p := \\meaning[rc.2[n]*r + 2];
     if p = false then return; fi;
     if p = true then Add(l, n); return; fi;
     if n > m then Add(ex, [m, n]); fi;
    end);
   Perform([1..1dim], function(n)
     p := rc.1[n]*r;
     if p = 0 then return; fi;
#     if p = 1 then Add(l, n + 2dim); Add(ln[n], m); return; fi;
#     Add(ex, [m, n + 2dim]);
     Add(ln[n], m);
     if p = 1 then Add(l, n + 2dim); fi;
    end);
   return l;
  end);
 Perform([1..1dim], function(m)
   r := rc.mat*rc.1[m];
   Perform([1..1dim], function(n)
     if rc.1[n]*r = 1 then Add(ln[m], n + 2dim); fi;
    end);
  end);
#__temp := Concatenation(cn, ln, ex);
 return rec(graph := Digraph(Concatenation(cn, ln, ex)),
            2 := [1..2dim],
            1 := [2dim + 1..2dim + 1dim],
            0 := [2dim + 1dim + 1..2dim + 1dim + Length(ex)]);
end;

_Kummer_bliss :=
function(rc)
 local dg, g, pp, bb, bliss;

 if IsBound(rc.bliss) then return rc.bliss; fi;

 bliss := function(c)
  pp := BLISS_DATA(dg.graph, Filtered(c, s -> Length(s) > 0), fail, "");
  if IsList(pp[2]) then pp[2] := pp[2][1]; fi;
  pp[1] := List(GeneratorsOfGroup(pp[1]), g -> RestrictedPerm(g, bb));
  return rec(G := Group(pp[1]),
             1 := RestrictedPerm(pp[2], dg.1)^g,
             2 := RestrictedPerm(pp[2], dg.2));
 end;

 dg := _Kummer_digraph(rc);
 bb := Concatenation(dg.2, dg.1);
 g := MappingPermListList(dg.1, [1..Length(rc.1)]);
 rc.bliss := rec();
 rc.bliss.0 := bliss([dg.2, dg.1, dg.0]);
 rc.bliss.1 := bliss([[1..16], Difference(dg.2, [1..16]), dg.1, dg.0]);
 return rc.bliss;
# return bliss([dg.2, dg.1, dg.0]);
end;

_Kummer_compare :=
function(rr, p) # p = 0: absolute;  p = 1: relative the clique
 local cc, r1, r2;

 if (Length(rr) <> 2) or not(p in [0, 1]) then Error(); fi;
 if Length(rr[1].1) <> Length(rr[2].1) then return false; fi;
 if Length(rr[1].2) <> Length(rr[2].2) then return false; fi;
 cc := List(rr, r -> _Kummer_bliss(r).(p));
 Perform([1..2], function(n)
   cc[n] := Concatenation(Permuted(rr[n].1, cc[n].1), Permuted(rr[n].2, cc[n].2));
  end);
 return ForAll([1..Length(cc[1]) - 1], function(m)
   r1 := rr[1].mat*cc[1][m];
   r2 := rr[2].mat*cc[2][m];
   return ForAll([m + 1..Length(cc[1])], n -> cc[1][n]*r1 = cc[2][n]*r2);
  end);
end;

\\Kummer_sort := [
  rc -> [Length(rc.1), Length(rc.2), conics(rc)],
  rc -> [types(rc), tmat(rc)]
 ];

_Kummer_sort :=
function(ls, p) # p = 0: absolute;  p = 1: relative the clique
 local key, set, res;

 key := List(ls, \\Kummer_sort[p + 1]);
 set := Set(key);
 print_dots(Length(set));
 fprint("- %0 classes: \c", Length(set));
 res := Concatenation(List(set, function(s)
   s := ls{Positions(key, s)};
   res := [];
   Perform(s, function(rc)
     if ForAll([1..Length(res)], function(rr)
       if not _Kummer_compare([rc, res[rr]], p) then return true; fi;
       if gtypes(rc) < gtypes(res[rr]) then res[rr] := rc; fi;
       return false;
      end) then Add(res, rc); fi;
    end);
   print_dot();
   return res;
  end));
 print_done(Length(res));
 return res;
end;

_Kummer_mat :=
function(arg)
 local mat, c, put;

 put := function(i, val) mat[18][i] := val; mat[i][18] := val; end;

 mat := _prepend_h(-2*IdentityMat(16), 2);
 mat := DirectSumMat(mat, [[-2]]);
 c := List(arg[1]);
 if IsInt(c[2]) then c[2] := [1..c[2]]; fi;
 if IsInt(c[1]) then c[2] := c[1] + c[2]; c[1] := [1..c[1]]; fi;
 Perform(1 + c[1], function(i) put(i, 2); end);
 Perform(1 + c[2], function(i) put(i, 1); end);
 if not IsBound(arg[2]) then arg[2] := 2; fi;
 put(1, arg[2]);
 return mat;
end;

ctest := c -> inertia_index(_Kummer_mat(c));
ltest := c -> inertia_index(_Kummer_mat(c, 1));

\\Kummer_intersections := MakeImmutable([
 [[0..1],  [-1..2]],    # line to line, conic
 [[-1..2], [0..2]]]);   # conic to line, conic

Kummer_mat :=
function(mat, vec, h, intr)
 local put;

 put := function(s, val)
  Perform(s, function(p)
    mat[p][Length(mat)] := val; mat[Length(mat)][p] := val;
   end);
 end;

 if IsRecord(mat) then mat := mat.mat; fi;
 mat := DirectSumMat(mat, [[-2]]);
 put([1], h);
 put(vec[1] + 1, 2);
 put(vec[2] + 1, 1);
 Perform([18..Length(mat) - 1], function(v)
   if IsBound(intr[v - 17]) then put([v], intr[v - 17]); fi;
  end);
 return mat;
end;

_Kummer_rec :=
function(arg)   # ({rc} {,[p, q] {,h}})
 local rc, rr, mat, c, h, ls, prod, orb, G, test,
       _mat, _val, _put, put, sylvester;

 _put := function(i)
  _mat[i][Length(_mat)] := _val;
  _mat[Length(_mat)][i] := _val;
 end;

 put := function(n, mat, val)
  _mat := mat;
  _val := val;
  if IsList(n) then Perform(n, _put); else _put(n); fi;
 end;

 sylvester := function(mat)
  if not IsBound(test) then return false; fi;
  mat := mat[Length(mat)];
  return mat*test*mat <= -2;
 end;

 if IsBound(arg[1]) and _is_full_matrix(arg[1]) then
  rc := Remove(arg, 1);
 else
  rc := rec(mat := _prepend_h(-2*IdentityMat(16), 2),
            G := \\group,
            kernel := \\L.kernel, tp := tp_hh);
 fi;
 if not IsBound(arg[1]) then return rc; fi;
 c := Remove(arg, 1);
 h := 2;
 if IsBound(arg[1]) then h := Remove(arg, 1); fi;
 if IsMatrix(c) then
  rr := rc.mat[Length(rc.mat)];
  if (Length(rc.mat) > 17) and (rr[1] = h) then
   rr := rr{[2..17]};
   rr := List([2, 1], n -> Number(rr, i -> i = n));
   c := Filtered(c, r -> r >= rr);
  fi;
  return Flat(List(c, r -> _Kummer_rec(rc, r, h)));
 fi;
 if Rank(rc.mat) = Length(rc.mat) then test := rc.mat^-1; fi;
 prod := List([18..Length(rc.mat)], n -> rc.mat[1][n]);
 prod := Cartesian(List(prod, n -> \\Kummer_intersections[n][h]));
 ls := Filtered(\\dsets, s -> Length(s) = c[2]);
 ls := Filtered(ls, s -> is_even(s, h));
 ls := OrbitsDomain(rc.G, ls, OnSets);
 return Flat(List(ls, function(s)
   s := Minimum(s);
   G := Stabilizer(rc.G, s, OnSets);
   orb := Difference([1..16], s);
   orb := OrbitsDomain(G, Combinations(orb, c[1]), OnSets);
   return List(orb, function(o)
     o := Minimum(o);
     mat := DirectSumMat(rc.mat, [[-2]]);
     put(o + 1, mat, 2);
     put(s + 1, mat, 1);
     put(1, mat, h);
     return Filtered(List(prod, function(p)
       rr := rec(mat := List(mat, List),
                 G := G, tp := rc.tp);
       if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
       Perform([1..Length(p)], function(i) put(i + 17, rr.mat, p[i]); end);
       if sylvester(rr.mat) then return fail; fi;
       return rr;
      end), r -> r <> fail);
    end);
  end));
end;

_Kummer_missing :=
function(rc)
 local pos, p, r;

 pos := [];
 if Length(rc.2) > 0 then
  Perform([1..Length(rc.2)], function(n)
    r := rc.2[n]*rc.mat;
    r := r{[2..17]};
    p := Position(r, -2);
    if p <> fail then
     if IsBound(pos[p]) then Error(); fi;
     pos[p] := n;
    fi;
   end);
 fi;
 rc.pos := pos;
 pos := Compacted(pos);
 if Length(pos) <> 16 then
  err_(err_Missing, rc: level := 0);
  _print(" (%0 left)\n", Length(pos));
  return true;
 fi;
 p := MappingPermListList(pos, [1..Length(pos)]);
 rc.pos := OnTuples(rc.pos, p);
 rc.2 := Permuted(rc.2, p);
 return false;
end;

_Kummer_generated :=
function(rc)
 local set, c, r;
 if Length(rc.1) = 0 then return false; fi;
 set := [18..Length(rc.mat)];
 c := Number(set, s -> rc.mat[1][s] = 2);
 if c = 0 then return false; fi;
 r := Rank(rc.1{[1..Length(rc.1)]}{set});
 if r > (Length(set) - c) then
  err_(err_Generated, rc: level := 0);
  _print(" (corank = %0)\n", r);
  return true;
 fi;
 return false;
end;

validate_Kummer :=
function(rc)
 if _Kummer_missing(rc) or
    _Kummer_generated(rc) or
    false
  then return false; fi;
 return true;
end;

\\validate_Kummer := validate_Kummer;

Kummer_set :=
function(rc, v)
 v := v*rc.mat;
 v := v{[2..17]};
 rc := Position(v, -2);
 if rc <> fail then return rc; fi;
 rc := Position(v, 4);
 if rc <> fail then return -rc; fi;
 return [Positions(v, 2), Positions(v, 1)];
end;

Kummer_sets :=
function(rc, n)
 return List(rc.(n), v -> Kummer_set(rc, v));
end;

Kummer_types :=
function(rc, n)
 rc := Kummer_sets(rc, n);
 rc := Filtered(rc, IsList);
 return Collected(List(rc, s -> List(s, Length)));
end;

is_minimal :=
function(rc)
 local set, ls, hh, tp, tps, rr, ss, cc, i, j, k,
       create, compare;

 create := function(vec)
  if IsZero(vec{set}) then return fail; fi;
  vec := rec(vec := vec, sets := Kummer_set(rc, vec));
  if not IsList(vec.sets) then return fail; fi;
  vec.tp := List(vec.sets, Length);
  return vec;
 end;

 compare := function(u, v)
#  return u.vec*rc.mat*v.vec;
  return [u.vec*rc.mat*v.vec,
#          Length(Intersection(u.sets[2], v.sets[2])),
#          Length(Intersection(u.sets[1], v.sets[1])),
          ];
#          List([[2, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
#          List([[2, 2], [1, 1], [2, 1], [1, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
 end;

 if Length(rc.mat) <= 17 then return true; fi;
 tps := Length(rc.mat);
 set := [18..tps];
 hh  := rc.mat[1]{set};
 tps := List(IdentityMat(tps){set}, create);
 tp := tps[1].tp;
 if Length(set) > 1 then ls := []; fi;
 if ForAny(rc.(hh[1]), function(v)
   v := create(v);
   if v = fail then return false; fi;
   if v.tp < tp then return true; fi;
   if IsBound(ls) then Add(ls, v); fi;
   return false;
  end) then return false; fi;
 if (Length(set) <= 1) or (hh[2] <> hh[1]) then return true; fi;
 SortBy(ls, r -> r.tp);
# hh := [];
 hh := tps[2].tp;
 cc := compare(tps[1], tps[2]);
 for i in [1..Length(ls)] do
  rr := ls[i];
  if rr.tp > tp then break; fi;
  for j in [i + 1..Length(ls)] do
   ss := ls[j];
   if ss.tp > hh then break; fi;
   if Rank([rr.vec{set}, ss.vec{set}]) < 2 then continue; fi;
   if ss.tp < hh then return false; fi;
   if compare(rr, ss) < cc then return false; fi;
  od;
 od;
 return true;
end;

_Kummer_analyze :=
function(rc)
 if not \\validate_Kummer(rc) then return false; fi;
 return true;
end;

Kummer_lines :=
function(rc)
 local msg, prn, res;

 if IsList(rc) then return List(rc, Kummer_lines); fi;

 msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 prn := _print_error;
 _print_error := true;
 res := _get_lines(rc.mat, rc);
 res := res and _Kummer_analyze(rc);
 if res then
  \\K3_hh(rc, true);
  _print_red("K3 = %0\n", rc.K3, rc.K3 <> true);
 fi;
 _print_error := prn;
 \\msg_OK := msg;
 return res;
end;

_Kummer_isotropic :=
function(rc)
 local dd, set, select;
# old version
 select := v -> not IsSubset([1..17], support(v));
## new version
# set := [18..Length(rc.mat)];
# select := v -> IsSubset(support(v), set);

 if IsBound(rc.kernel) then
  dd := discr_form(rc.mat, rc.kernel);
 else
  dd := discr_form(rc.mat);
 fi;
 return Concatenation(List(dd.primes, p ->
            Filtered(isotropic_vectors(dd, p).vectors, select)));
end;

_Kummer_extensions :=
function(rc)
 local ls, rcc;
 ls := _Kummer_isotropic(rc);
 if Length(ls) = 0 then return ls; fi;
 print_index();
 return List(ls, function(v)
   rcc := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rcc.kernel := List(rc.kernel); fi;
   Add(rcc.kernel, v);
   Kummer_lines(rcc);
   return rcc;
  end: level := next_());
end;

Kummer_extensions :=
function(rc)
 if IsList(rc) then
  return Flat(List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer_extensions(rc[n]);
   end));
 fi;

 rc := _Kummer_extensions(rc);
 return Filtered(rc, r -> not IsBound(r.error));
end;

_Kummer :=
function(rc)
 local res, rr;

 Kummer_lines(rc: level := next_());
 if IsBound(rc.error) then return []; fi;
 res := [rc];
 Perform(_Kummer_isotropic(rc), function(v)
   rr := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
   Add(rr.kernel, v);
   Append(res, _Kummer(rr));
  end: level := next_());
 return Filtered(Flat(res), r -> r.K3 = true);
end;

Kummer :=
function(rc)

 if IsList(rc) then
  if Length(Flat(rc)) = 0 then return []; fi;
  print_index();
  return Flat(List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer(rc[n]: level := next_());
   end));
 fi;

 print_index();
 return _Kummer(rc);
end;

######################################################

#test :=
#function(s)
# local mat, p;
## p := 18;
# p := 17;
# mat := -2*IdentityMat(p);
# mat[1][1] := 8;
# mat[p][p] := 0;
# Perform([2..p - 1], function(n) mat[n][1] := 1; mat[1][n] := 1; end);
# mat[1][p] := 3;
# mat[p][1] := 3;
# Perform(1 + [1..s], function(n) mat[n][p] := 1; mat[p][n] := 1; end);
# return mat;
#end;

test :=
function(p, q)
 local int, mm, mat, res, ind, put;

 put := function(set, p, val)
  Perform(set, function(q) mat[p][q] := val; mat[q][p] := val; end);
 end;

 int := [0..Minimum(p, 16 - q)];
 mat := (-2)*IdentityMat(19);
 mat[1][1] := \\hh.h;
 put([2..19], 1, 2);
 put(1 + [1..p], 18, 1);
# put(1 + [1..q], 19, 1);
 mm := mat;
 res := [];
 Perform(int, function(s)
   mat := List(mm, List);
   put((s + 1) + [1..q], 19, 1);
   ind := Filtered([0..2], function(i)
     put([18], 19, i);
     return inertia_index(mat)[3] = 18;
    end);
    Add(res, [s, ind]);
    fprint(" - %0: %1\n", s, ind);
  end);
 return res;
end;

sets :=
function(r)
 r := Kummer_sets(r, 2);
 r := Filtered(r, IsList);
 r := Filtered(r, s -> List(s, Length) <> [3, 10]);
 return Set(r, s -> s[2]);
end;

_stype :=
function(s, h)
 local tp;
 if not IsList(s) then return fail; fi;
 tp := List(s, Length);
 tp := First(\\L.types, r -> (r.h = h) and (r.tp = tp));
 if tp <> fail then return tp.id; fi;
 return tp;
end;

tprod :=
function(c1, c2)
 if (Length(c1) > 0) and IsList(c1[1]) then c1 := c1[1]; fi;
 if (Length(c2) > 0) and IsList(c2[1]) then c2 := c2[1]; fi;
 c1 := [c1, c2];
 if equiv(c1) or hequiv(c1) then return 0; fi;
 if IsOddInt(Length(Intersection(c1))) then return 1; fi;
 return 2;
end;

__sort_types :=
function(ls)
 local tp, mat, min, G, act;

 tp := Concatenation(List([1..Length(ls)], n -> List(ls[n], i -> n)));
 G := Stabilizer(SymmetricGroup(Length(tp)), tp, Permuted);
 if Size(G) = 1 then return ls; fi;
 mat := Concatenation(ls);
 mat := List(mat, u -> List(mat, v -> tprod(u, v)));
 act := function(m, g) return Permuted(List(m, r -> Permuted(r, g)), g); end;
 min := Minimum(Orbit(G, mat, act));
 if min = mat then return ls; fi;
 G := RepresentativeAction(G, mat, min, act);
 ls := Permuted(Concatenation(ls), G);
 return List([1..Length(\\L.types)], n -> ls{Positions(tp, n)});
end;

_compute_types :=
function(rc)
 local ls, tp, h, add;

 add := function(s)
  tp := _stype(s, h);
  if tp <> fail then AddSet(ls[tp], s[2]); fi;
 end;

 if IsBound(rc.types) then return; fi;
 ls := List(\\L.types, r -> []);
 h := 2;
 Perform(Kummer_sets(rc, h), add);
 h := 1;
 Perform(Kummer_sets(rc, h), add);
 rc.types := MakeImmutable(__sort_types(List([1..Length(ls)], function(n)
   if IsBound(\\L.types[n].classes) then return \\L.types[n].classes(ls); fi;
   return classes(ls);
  end)));
end;

types :=
function(rc)
 _compute_types(rc);
 return Flat(List([1..Length(\\L.types)],
                n -> List([1..Length(rc.types[n])], i -> n)));
end;

gtypes :=
function(rc)
 local tp;

 rc := List([18..Length(rc.mat)], function(n)
   n := rc.mat[n];
   tp := n{[2..17]};
   tp := [Positions(tp, 2), Positions(tp, 1)];
   return _stype(tp, n[1]);
  end);
 Sort(rc);
 return rc;
end;

all_types :=
function(ls)
 local mat, vv, ss, s;
 mat := List(\\L.types, u -> List(\\L.types, v -> []));
 Perform(ls, function(rc)
   vv := rc.mat{[18..Length(rc.mat)]};
   if Length(vv) <> 2 then return; fi;
   ss := [];
   Perform([1..2], function(n)
     s := vv[n]{[2..17]};
     s := [Positions(s, 2), Positions(s, 1)];
     vv[n] := _stype(s, vv[n][1]);
     ss[n] := s[2];
    end);
   if (vv[1] <> fail) and (vv[2] <> fail) then
    AddSet(mat[vv[1]][vv[2]], tprod(ss[1], ss[2]));
   fi;
  end);
 return mat;
end;

tmat :=
function(arg)   # (rc{, m{, n}})
 local rc, m, n;
 rc := arg[1];
 _compute_types(rc);
 if IsBound(arg[2]) then
  m := rc.types[arg[2]];
  if IsBound(arg[3]) then n := rc.types[arg[3]]; fi;
 else
  m := Concatenation(rc.types);
 fi;
 if not IsBound(n) then n := m; fi;
 return List(m, u -> List(n, v -> tprod(u, v)));
end;

K_orbits :=
function(arg)   #(tp{, G})
 local tp, G, orb;

 tp := arg[1];
 G := \\group;
 if IsBound(arg[2]) then G := arg[2]; fi;
 if IsList(tp) then return List(tp, t -> K_orbits(t, G)); fi;

 if IsInt(tp) then tp := \\L.types[tp]; fi;
 orb := even_sets(tp.size, tp.h);
 if IsBound(tp.classes) then
  orb := tp.classes(orb);
 else
  orb := classes(orb);
 fi;
 orb := List(OrbitsDomain(G, orb, OnSetsSets));
 SortBy(orb, Length);
# orb := Set(orb, Minimum);
 return List(orb, function(o)
   o := Minimum(o);
   o := rec(G := Stabilizer(G, o, OnSetsSets),
            orbit := o, tp := tp.id, h := tp.h);
   if IsBound(tp.create) then o.orbit := tp.create(o.orbit); fi;
   return o;
  end);
end;

K_list :=
function(mat, orb)
 local ls;

 if IsRecord(mat) then
  if not IsBound(mat.mat) then
   mat.mat := _Kmat(\\L.mat, mat.orbit[1], mat.h);
  fi;
  mat := mat.mat;
 fi;

 if IsList(orb) then return List(orb, o -> K_list(mat, o)); fi;

 ls := List(orb.orbit, o -> Length(_Kprod(mat, o, orb.h)));
 ls := Position(ls, Minimum(ls));
 return List(_Klist(mat, orb.orbit[ls], orb.h), _Krec);
end;

K_pairs :=
function()
 local ss, orb;

 ss := Flat(K_orbits(\\L.types));
 return List(ss, function(s)
   orb := K_orbits([s.tp..Length(\\L.types)], s.G);
   return K_list(s, orb);
  end);
end;

K_stab :=
function(rc)
 local G;
 _compute_types(rc);
 G := \\group;
 Perform(rc.types, function(l) G := Stabilizer(G, Union(l), OnSetsSets); end);
 return G;
end;

K_triples :=
function(rc)
 local G, orb;
 if IsList(rc) then
  print_dots(Length(rc));
  fprint(">> %0 records \c", Length(rc));
  rc := List(rc, function(r)
    r := K_triples(r);
    print_dot();
    return r;
   end);
  print_done(Length(rc));
  return rc;
 fi;
 G := K_stab(rc);
 orb := K_orbits([Maximum(gtypes(rc))..Length(\\L.types)], G);
 return K_list(rc, orb);
end;

######################################################
# for h = 4 and conics
######################################################

4_Kummer :=
function(arg)
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),
  rec(h := 2, tp := [0, 12], size := 12), # mult :=  4),
  rec(h := 2, tp := [1, 12], size := 12,  # mult := 16,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 1), c -> [c, s])))),
  rec(h := 2, tp := [2, 12], size := 12,  # mult := 48,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 2), c -> [c, s])))),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
end;

######################################################
# for h = 8 and conics
######################################################

8_Kummer :=
function(arg)
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),    # also conics [0, 4]
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4), # mult :=  4),    # also [0, 12]
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),    # also [0, 10]
  rec(h := 2, tp :=  [0, 8], size :=  8,  # mult :=  4),
      classes := ls -> classes(ls, 2equiv)),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
end;


==> anc/2/Leech.txt <==
# -*- GAP -*-

## Initializing the Matheu group
_init_Mathieu_group :=
function()
 local u, vv;
 _len := 24;
 \\group := MathieuGroup(24);
 vv := SylowSubgroup(\\group, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(\\group, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 \\discr := List(Basis(vv), v -> List(v, Int));
 \\dlist := VectorSpace(GF(2), \\discr*Z(2)^0);
 \\dlist := List(\\dlist, v -> List(v, Int));
 \\dsets := List(\\dlist, support);
 MakeImmutable(\\discr);
 MakeImmutable(\\dlist);
 MakeImmutable(\\dsets);
end;

## Creating square 4 vectors
2vec :=
function()
 local u, v, ss;
 return Concatenation(List(Filtered(\\dsets, s -> Length(s) = 8), function(s)
   u := List([1..24], i -> 0);
   Perform(s, function(i) u[i] := 2; end);
   ss := Concatenation(List([0, 2, 4, 6, 8], n -> Combinations(s, n)));
   return List(ss, function(c)
     v := List(u);
     Perform(c, function(p) v[p] := -v[p]; end);
     return v;
    end);
  end));
end;

3vec :=
function()
 local v;
 return Concatenation(List([1..24], function(n)
   return List(\\dsets, function(s)
     v := List([1..24], i -> 1);
     v[n] := -3;
     Perform(s, function(p) v[p] := -v[p]; end);
     return v;
    end);
  end));
end;

4vec :=
function()
 local cc, v;
 cc := Cartesian([-4, 4], [-4, 4]);
 return Concatenation(List(Combinations([1..24], 2), function(s)
   return List(cc, function(c)
     v := List([1..24], i -> 0);
     Perform([1..2], function(p) v[s[p]] := c[p]; end);
     return v;
    end);
  end));
end;

_init_4vectors :=
function()
 \\4 := Concatenation(2vec(), 3vec(), 4vec());
 Sort(\\4);
 MakeImmutable(\\4);
end;

_init_perm :=
function()
 local gg, gc;
 gg := GeneratorsOfGroup(\\group);
 gg := List(gg, g -> SortingPerm(List(\\4, v -> Permuted(v, g))));
 gc := VectorSpace(GF(2), \\dlist*Z(2));
 gc := List(CanonicalBasis(gc), support);
 gc := List(gc, g -> SortingPerm(List(\\4, function(v)
   v := List(v);
   Perform(g, function(p) v[p] := -v[p]; end);
   return v;
  end)));
 return GROUP(Union(gg, gc));
end;

## Test for Leech lattice
is_Leech :=
function(v)
 local m;
 if not ForAll(v, IsInt) then return false; fi;
 m := v[1] mod 4;
 if (Sum(v) + 4*m) mod 8 <> 0 then return false; fi;
 if not ForAll(v, i -> (i - m) mod 2 = 0) then return false; fi;
 m := PositionsProperty(v, i -> i mod 4 = m);
 return m in \\dsets;
end;

## Creating square 12 vectors
odd_vec :=
function()
 local cf, sq, par, vals, counts, mm;
 cf := 2*[0..4] + 1;
 sq := List(cf, i -> i^2);
 counts := [];
 Perform([1..Length(cf)], function(i) counts[sq[i]] := cf[i]; end);
 par := RestrictedPartitions(96, sq, 24);
 par := List(par, pp -> counts{pp});
 par := Concatenation(List(par, function(pp)
   fprint("- partition [%0]: \c", _print_cc(pp));
   vals := Reversed(Set(pp));
   counts := List(vals, c -> Number(pp, p -> p = c));
   cf := _multi_orbits(\\group, [1..24], counts, false, false);
   _print("%0 found\n", Length(cf));
   return List(cf, function(p)
     sq := [];
     Perform([1..Length(p)], function(n)
       Perform(p[n], function(i) sq[i] := vals[n]; end);
      end);
     mm := sq[1] mod 4;
     Perform([1..24], function(i)
       if sq[i] mod 4 <> mm then sq[i] := -sq[i]; fi;
      end);
     return sq;
    end);
  end));
 return par;
end;

_init_12vectors :=
function()
 \\6 := odd_vec();
 MakeImmutable(\\6);
end;


## Fermat matrix
\\mat := Immutable(
[ [   4,   1,   2,   0 ],
  [   1,   4,  -1,  -6 ],
  [   2,  -1,   4,   3 ],
  [   0,  -6,   3,  12 ] ]*8);

\\complement := Immutable(
[ [   1,   0,   0,   0 ],
  [   0,   2,   0,   1 ],
  [   0,   0,   4,  -1 ] ]);

step_mat :=
function(G, h, vec)
 local ls, pos, p;

 G := Stabilizer(G, vec, OnTuples);
 ls := [1..Length(\\4)];
 pos := Length(vec) + 1;
 p := \\mat[pos][4];
 ls := Filtered(ls, u -> \\4[u]*h = p);
 fprint("= u*h = %0: %1 vectors\n", p, Length(ls));
 Perform([1..Length(vec)], function(v)
   p := \\mat[pos][v];
   v := \\4[vec[v]];
   ls := Filtered(ls, u -> \\4[u]*v = p);
   fprint(" - u*v = %0: %1 vectors\n", p, Length(ls));
  end);
 ls := OrbitsDomain(G, ls);
 ls := List(ls, Minimum);
 return List(ls, v -> Concatenation(vec, [v]));
end;

count_mat :=
function(h, vec, ls)
 local vv;

 vv := \\4{vec};
 while Length(vv) < 3 do Add(vv, Zero(h)); od;
 Add(vv, h);
 Perform([1..Length(vec)], function(v)
   v := \\complement[v]*vv;
   ls := Filtered(ls, u -> u*v = 0);
  end);
 return ls;
end;

embed_mat :=
function(G, mat)
 local res, orb, r, p, step;

 step := function(ls, st)
  if Length(ls) = 0 then return; fi;
  if st > Length(mat) then Append(res, ls); return; fi;
  print_dots(Length(ls));
  fprint("- %0 records \c", Length(ls));
  ls := Flat(List(ls, function(rc)
    orb := OrbitsDomain(rc.stab, rc.next);
    orb := List(orb, function(o)
      o := Minimum(o);
      r := rec(vec := List(rc.vec));
      Add(r.vec, o);
      if st < Length(mat) then
       r.stab := Stabilizer(rc.stab, o);
       p := mat[st][st + 1];
       o := \\4[o];
       r.next := Filtered(rc.next, v -> \\4[v]*o = p);
      fi;
      return r;
     end);
    print_dot();
    return orb;
   end));
  print_done(Length(ls));
  step (ls, st + 1: level := next_());
 end;

 res := [];
 step([rec(stab := G, vec := [], next := [1..Length(\\4)])], 1);
 return res;
end;

#even_vec :=
#function()
# local cf, sq, par, vals, counts;
# cf := 2*[1..4];
# sq := List(cf, i -> i^2);
# counts := [];
# Perform([1..Length(cf)], function(i) counts[sq[i]] := cf[i]; end);
# par := RestrictedPartitions(96, sq);
# par := List(par, pp -> counts{pp});
# par := Filtered(par, pp -> Length(pp) <= 24);
# par := Filtered(par, pp -> Number(pp, i -> i mod 4 = 2) in [0, 8, 12, 16, 24]);
# par := Concatenation(List(par, function(pp)
#   fprint("- partition [%0]: \c", _print_cc(pp));
#   vals := Reversed(Set(pp));
#   counts := List(vals, c -> Number(pp, p -> p = c));
#   cf := _multi_orbits(\\G, [1..24], counts, false, false);
#   _print("%0 found, \c", Length(cf));
#   cf := List(cf, function(p)
#     sq := List([1..24], i -> 0);
#     Perform([1..Length(p)], function(n)
#       Perform(p[n], function(i) sq[i] := vals[n]; end);
#      end);
#     return sq;
#    end);
#   cf := Filtered(cf, p -> PositionsProperty(p, i -> i mod 4 = 2) in \\dsets);
#   _print("%0 left\n", Length(cf));
#   return cf;
#  end));
# return par;
#end;

g1:=[[2,0,0,-3,-2,-1,0,-2,1,1,0,1,1,0,0,1,-1,-1,0,0,-1,0,0,0],
[-4,1,0,6,4,2,2,3,-1,-3,-1,0,-2,-1,-1,-1,1,1,0,1,0,0,0,0],
[4,-1,0,-6,-4,-2,-3,-4,2,4,3,-3,2,1,2,0,1,-1,-1,-1,1,0,-1,1],
[4,1,1,-6,-3,-2,-1,-4,2,2,1,0,1,0,1,2,0,-1,-1,0,-1,0,0,1],
[5,-2,0,-8,-5,-3,-2,-4,2,4,2,0,2,2,1,1,-1,-1,0,0,0,1,-1,0],
[-3,0,-1,4,1,2,1,1,0,-2,0,0,0,-1,-1,-1,0,0,0,0,-1,-1,0,0],
[1,0,-1,-2,-2,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,0,-1,0,0,0,0],
[-3,1,-1,5,3,1,2,2,-1,-2,-1,0,-1,-1,-1,-1,0,0,1,0,0,0,0,0],
[-2,2,0,3,3,0,2,2,0,-1,-2,1,0,-1,0,0,1,-1,1,1,0,0,0,1],
[9,-1,-1,-13,-9,-5,-4,-9,4,6,4,-1,3,1,2,2,-1,-3,-1,-1,-2,1,-1,1],
[1,-1,-1,-3,-3,-1,-1,-4,2,2,3,-2,1,0,0,0,0,0,-1,-1,0,0,-1,1],
[4,-1,1,-6,-4,-2,-2,-3,2,3,2,-1,2,1,1,1,0,-1,-1,0,0,0,-1,1],
[-4,0,0,5,3,2,2,3,-2,-2,-1,0,-2,0,-1,-1,0,2,0,0,1,0,0,-1],
[8,2,2,-9,-5,-4,0,-5,2,2,2,1,0,1,1,2,-1,0,-1,1,-1,1,0,1],
[-3,0,0,3,3,1,0,3,-1,-1,-1,0,0,0,0,0,1,0,1,0,1,-1,0,0],
[-5,2,0,6,4,3,3,2,-1,-4,-2,1,-2,-2,-2,0,0,1,0,0,-1,-1,1,0],
[3,0,0,-3,-3,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,-1,-1,0,0,0,0],
[0,0,0,1,1,0,0,2,-1,0,-2,1,0,0,0,0,0,-1,1,0,0,0,0,-1],
[-1,0,-1,2,0,1,-1,0,0,0,0,-1,1,-1,0,-1,1,-1,0,-1,0,-1,0,0],
[-4,-1,-1,4,2,2,0,2,-1,-2,-1,1,-1,-1,-1,0,0,1,0,0,-1,0,1,-1],
[-9,1,0,11,7,5,3,6,-2,-5,-3,1,-2,-2,-2,-1,1,2,0,1,0,-1,1,0],
[-6,1,0,9,5,4,3,4,-2,-4,-1,-1,-2,-1,-1,-2,1,2,0,0,1,-1,0,0],
[5,1,-1,-7,-5,-3,-1,-6,2,3,3,0,1,0,1,1,-1,0,-1,-1,-1,1,0,1],
[6,0,1,-6,-4,-2,-2,-3,1,2,1,0,2,1,1,1,-1,-1,0,0,-1,0,0,0]];;

g2:=[[0,0,1,0,0,0,-1,1,1,0,-1,0,1,0,1,0,1,0,0,1,0,1,0,1],
[3,1,-1,-3,-2,-2,0,-3,1,2,2,-1,1,0,1,0,0,-1,0,-1,0,-1,-1,0],
[-4,0,-1,7,4,3,1,4,-3,-3,-2,0,-1,-1,-1,-1,0,0,1,-1,0,-1,1,-1],
[0,-1,0,1,0,1,-1,1,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0],
[6,0,2,-6,-4,-2,-3,-2,1,2,1,-1,1,1,2,1,1,-1,-1,0,0,1,0,1],
[2,0,-1,-5,-3,-3,-1,-4,3,3,1,0,2,0,1,1,0,-1,0,0,0,1,-1,1],
[-10,0,0,12,8,5,4,7,-3,-6,-3,1,-3,-1,-3,-1,0,3,1,1,1,-1,1,-1],
[-1,4,1,5,4,1,3,3,-2,-3,-2,1,-1,-1,0,0,1,1,1,0,0,-1,1,0],
[-1,0,1,3,2,1,-1,3,-1,-1,-2,0,1,0,1,0,1,0,1,0,0,0,1,0],
[2,2,1,0,0,0,0,0,0,0,0,-1,1,0,2,0,1,0,0,0,0,0,0,1],
[-5,3,0,11,7,4,4,6,-4,-5,-3,0,-2,-2,-1,-2,1,1,1,-1,1,-2,1,-1],
[3,0,1,-2,-1,-1,-1,0,0,1,-1,0,1,0,1,0,0,-1,0,0,0,1,0,0],
[-4,0,-1,5,3,2,2,2,-1,-3,0,0,-2,-1,-2,-1,0,1,0,0,0,-1,0,-1],
[2,-1,1,-2,-1,-1,-1,0,1,1,1,-1,1,1,1,0,0,0,0,1,1,0,-1,0],
[2,-1,1,-3,-1,-1,-1,0,-1,1,-1,1,-1,1,0,1,-1,0,0,0,0,1,1,-1],
[-2,0,-1,3,1,1,1,1,0,-1,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0],
[-11,-2,-1,12,7,5,3,7,-2,-5,-3,1,-2,-1,-3,-2,0,2,1,1,1,0,0,-1],
[-2,0,1,2,2,1,0,3,-1,-1,-2,1,-1,0,0,0,1,0,0,1,0,1,0,0],
[-6,1,-1,7,5,2,2,4,-2,-2,-3,1,-1,-1,-1,-1,1,0,1,0,1,0,0,0],
[-3,1,-1,3,2,1,2,0,0,-1,0,0,-1,-1,-1,-1,0,0,0,0,0,-1,0,0],
[2,-2,-2,-6,-5,-2,-2,-6,3,4,3,-1,2,0,0,0,-1,-1,-1,-1,-1,0,-1,0],
[2,-1,-2,-4,-4,-1,-1,-5,2,2,4,-2,1,0,0,0,-1,0,-1,-2,0,-1,-1,0],
[-6,1,0,8,5,4,3,3,-2,-4,-1,0,-2,-1,-2,-1,0,2,0,0,0,-2,1,-1],
[14,1,2,-18,-11,-7,-4,-10,4,7,4,0,3,2,3,3,-1,-2,-2,0,-1,2,-1,2]];;

A:=g1;;
B:=g2;;
G:=Group(g1,g2);;

vecs :=
function(rc, p)
 local sv, ls, hh, pp;
 sv := ShortestVectors(rc.form, 4);
 ls := [];
 hh := rc.h*rc.form;
 Perform(sv.vectors, function(v)
   pp := hh*v;
   if pp = p then Add(ls, v);
   elif pp = -p then Add(ls, -v);
   fi;
  end);
 rc.lines := ls;
 fprint(">> Found %0 vectors\n", Length(ls));
end;


==> anc/2/NL.txt <==
# -*- GAP -*-

\\A := [];
\\D := [];
\\E := [];

## Input
\\control  := rec();    # miscellaneous parameters
\\lattice  := [];       # the root lattice
\\discr    := [];       # the discriminant
\\sq       := [];       # vectors wanted

## Output
\\N        :=  0;       # the Niemeier lattice
\\dlist    := [];       # full discriminant symbolically
\\dorb     :=  0;       # orbits of the discriminant
\\dsets    := [];       # (optional) supports of \\dlist
\\group    :=  0;       # stabilizer of the discriminant
\\vectors  := [];       # all vectors sorted according to \\sq
\\6        := [];       # vectors of square 6
\\4        := [];       # vectors of square 4
\\2        := [];       # vectors of square 2
\\lroots   := [];       # roots in the form of "long vectors"
\\pairs    := [];       # pairs will be collected here

\\id       := 0;        # selected pair index
\\rc       := 0;        # selected pair
\\h        := 0;        # h as a vector
\\hN       := 0;        # h*\\N.form
\\root     := 0;        # selected root
\\roots    := 0;        # roots
\\lines    := 0;        # lines
\\duals    := 0;        # dual lines by index
\\G        := 0;        # group acting on \\lines via permutations
\\data     := rec();    # miscellaneous temporary data

\\graph    := 0;        # used for Leech graphs
\\L        := 0;        # Leech lattice info

\\saved    := [];       # configurations saved automatically
\\observed := [];       # counts onserved
\\discarded :=          # info on discarded records
    rec(count := 0, max := 0, rank := []);

\\used     := [];       # to check that orbit sets are disjoint


#\\discard_count := 0;   # counting discarded records
#\\discard_max   := 0;   # maximal size of discarded records

Read("common.txt");

## Fresh start!

_clean_rc :=
function()
 \\id       := 0;        # selected pair index
 \\rc       := 0;        # selected pair
 \\h        := 0;        # h as a vector
 \\hN       := 0;        # h*\\N.form
 \\root     := 0;        # selected root
 \\roots    := 0;        # roots
 \\lines    := 0;        # lines
 \\duals    := 0;        # dual lines by index
 \\G        := 0;        # group acting on \\lines via permutations
 \\data     := rec();    # miscellaneous temporary data
end;

_clean :=
function()
 \\A := [];
 \\D := [];
 \\E := [];
 \\dlist := [];
 \\dorb  :=  0;
 \\group :=  0;
 \\N     :=  0;
 \\id    :=  0;
 \\rc    :=  0;
 \\control := rec();
 \\lattice := [];
 \\sq      := [\\max, \\lsq, 2];
 \\min_count := \\min_default;
 _clean_rc();
# \\analyze_3lemma := true;
# \\analyze_Elkies := true;
# \\analyze_sum    := true;
end;

## Types of records
tp_vector   := 1;   ## a single vector in a root system
tp_pair     := 2;   ## a pair in a root system
tp_comb     := 3;   ## a reflection group orbit of pairs
tp_orbit    := 4;   ## a full automorphism group orbit
tp_set      := 5;   ## a full set of orbits for a given h
#tp_source   := 6;   ## a list of orbits (used in literal.txt)
#tp_data     := 7;   ## a data record (used in brute.txt)
tp_hh       := 9;   ## a record created by "get_lines"

###############################################################
# Utility functions
###############################################################

_format_name :=
function(ls, ctrl)
 if IsRecord(ls) then ls := [ls]; fi;
 if Length(ls) = 0 then return "Leech"; fi;
 ls := List(ls, function(rc)
   if IsRecord(rc) then return [rc.name, rc.n]; fi;
   if IsString(rc) then
    rc := List(rc);
    return [[Remove(rc, 1)], Int(rc)];
   fi;
   return rc;
  end);
 Apply(ls, p -> format(ctrl.item, p[1], p[2]));
 ls := Collected(ls);
 Apply(ls, function(p)
   if p[2] = 1 then return p[1]; fi;
   return format(ctrl.factor, p[2], p[1]);
  end);
 return JoinStringsWithSeparator(ls, ctrl.plus);
end;

\$name_fancy := MakeImmutable(rec(
 item   := "%0[%1]",
 factor := "%0*%1",
 plus   := " + "
));

\$name_plane := MakeImmutable(rec(
 item   := "%0%1",
 factor := "%0%1",
 plus   := "_"
));

## Name of a root system for printing
_name := rc -> _format_name(rc, \$name_fancy);

## Name of a root system for references
_lattice_name :=
function(arg)
 if not IsBound(arg[1]) then arg[1] := \\lattice; fi;
 return _format_name(arg[1], \$name_plane);
end;

_function :=
function(arg)
 local name;
 name := format(Remove(arg, 1), \\prefix, _lattice_name(), \\id);
 if IsBoundGlobal(name) then
  name := ValueGlobal(name);
  if IsFunction(name) then CallFuncList(name, arg); fi;
 fi;
end;

## The discriminant class of a vector
d_class := vv -> List(vv, r -> r.d);
## The index of a vector in \\dlist
d_ind   := vv -> PositionSet(\\dlist, d_class(vv));
## Is vector in the Niemeier lattice?
is_int  := vv -> d_ind(vv) <> fail;

## Various id lists
vid     := v -> List(v, r -> r.id);
viid    := v -> List(v, r -> r.iid);
pid1    := v -> List(v, r -> r.ids[1]);
pid2    := v -> List(v, r -> r.ids[2]);

_add_special :=
function(rc, id, ls)
 if id <> 0 then rc := \\lattice[rc.index].vectors[id]; fi;
 if IsBound(rc.sp) then Add(ls, rc.sp); fi;
end;

_cspec_ :=
function(rc, res)
 if rc.id <> rc.iid then _add_special(rc, rc.iid, res); fi;
 if IsBound(rc.rt) then Add(res, infinity); fi;
 _add_special(rc, 0, res);
end;

## An "identifier" of an h-vector
cid_ :=
function(rc)
 local res;
 res := [rc.1, rc.d];
 _cspec_(rc, res);
# _add_special(rc, 0, res);
 return res;
end;

cid := v -> List(v, cid_);

## An "identifier" of an l-vector
lid_ :=
function(rc)
 local res, rp;
 rp := \\lattice[rc.index].vectors[rc.ids[1]];
 res := [rc.1, rc.2, rc.3, rp.d, rc.d];
 _cspec_(rp, res);
 _add_special(rc, rc.ids[2], res);
 _add_special(rc, 0, res);
 return res;
end;

## To be used for consistent sorting
lid := v -> -List(v, lid_);
llid := ls -> List(ls, lid);

## Store the positions of records
set_id :=
function(ls, delta)
 Perform([1..Length(ls)], function(n) ls[n].id := n + delta; end);
end;

## Save list "id"
_store_list :=
function(rc, ls, id)
 if not IsBound(rc.list) then rc.list := []; fi;
 rc.list[id] := ls;
 Perform(ls, function(r) r.tp := id; r.index := rc.index; end);
 MakeImmutable(ls);
end;

## Summation of a field in a list of records
_sum := function(v, id) return Sum(v, r -> r.(id)); end;

## square of (the first) vector
square  := v -> _sum(v, 1);
## square of the second vector of a pair
sqv     := v -> _sum(v, 2);
## product of a pair of vectors
product := v -> _sum(v, 3);

## orbit by index
orb__ :=
function(rc)
 if IsRecord(rc) and (rc.tp = tp_orbit) then return rc; fi;
 return \\rc.vec[rc];
end;

## record and parent by index
rec_ :=
function(rc)
 if IsRecord(rc) and (rc.tp = tp_comb) then return rc; fi;
 if IsInt(rc) then return \\rc.orbit[rc]; fi;
 return fail;
end;

orb_ :=
function(rc)
 if IsRecord(rc) and (rc.tp = tp_orbit) then return rc; fi;
 return \\rc.vec[rec_(rc).ids[2]];
end;

## combinatorial orbits within an orbit(s)
domain :=
function(arg)
 return Union(List(Flat(arg), id -> orb__(id).domain));
end;

## lines within combinatorial orbit(s)
lines :=
function(arg)
 return Union(List(Flat(arg), id -> rec_(id).lines));
end;

## positions with a given property
_positions :=
function(v, select)
 if IsInt(v) then return _positions(\\rc.orbit[v], select); fi;
 if IsRecord(v) then
  if v.tp = tp_comb then return PositionsProperty(v.vec, r -> select(r.2)); fi;
  if v.tp = tp_set then return _positions(v.h, select); fi;
 fi;
 if IsList(v) then return PositionsProperty(v, r -> select(r.1)); fi;
 return fail;
end;

## support of a vector
supp := v -> _positions(v, s -> s <> 0);

## positions with a given value
positions :=
function(v, val)
 return _positions(v, s -> s = val);
end;

## Maximal size of a combinatorial orbit in an orbit
dmax := id -> orb__(id).orbit[1].bound;

## Number of combinatorial orbits in an orbit
dcount :=
function(arg)
 return Sum(Unique(Flat(arg)), id -> Length(orb__(id).orbit));
end;

## Maximal size (max*count) of a union of orbit
dsize :=
function(arg)
 return Sum(Unique(Flat(arg)), id -> dcount(id)*dmax(id));
end;

## Rank of all lines in an orbit
drank :=
function(arg)
 return Rank(\\lines{lines(CallFuncList(domain, arg))});
end;

## Same, including h
hrank :=
function(arg)
 local ls;
 ls := \\lines{lines(CallFuncList(domain, arg))};
 Add(ls, \\h);
 return Rank(ls);
end;

## Single line orbits
_single :=
function(arg)
 return Unique(Concatenation(
    PositionsProperty(\\rc.vec, r -> r.orbit[1].count = 1),
    List(Flat(arg), function(d)
      if IsRecord(d) and (d.tp = tp_orbit) then return d.id; fi;
      return d;
     end)));
end;

single := _single;

###############################################################
# Automorphism related stuff
###############################################################

## The action on the discriminant
_d_act :=
function(d, g)
 if IsList(d) then return List(d, e -> _d_act(e, g)); fi;
 if d = 0 then return 0; fi;
 return d^g;
end;

## Action on a list of records
v_action :=
function(v, g)
 local c_act;

 c_act := function(rc, r, g)
  return rc.list[r.tp][r.img[Position(rc.d_aut, g)]];
 end;

 v := Permuted(v, g[1]);
 return List([1..Length(v)], n -> c_act(\\lattice[n], v[n], g[2][n]));
end;

d_action :=
function(d, g)
 d := Permuted(d, g[1]);
 return List([1..Length(d)], n -> _d_act(d[n], g[2][n]));
end;

## Orbits of a list of records
_orbits :=
function(ls, G, act)
 local res, l, u, v;

 ls := Set(ls);
 res := [];
 while Length(ls) > 0 do
  u := Remove(ls);
  l := [u];
  Perform(G, function(g)
    v := act(u, g);
    RemoveSet(ls, v);
    AddSet(l, v);
   end);
  AddSet(res, l);
 od;
 return res;
end;

###############################################################
# Initialization
###############################################################

## Initialize the discriminant
init_discr :=
function()
 local discr, lc, n;

# if Length(\\dlist) > 0 then return; fi;
 fprint("\033[32;1m## Initializing %0\033[0m\n", _name(\\lattice));
 Perform([1..Length(\\lattice)], function(n)
   if not IsBound(\\lattice[n].index) then \\lattice[n].index := n; fi;
  end);

 discr := List(\\discr,
                v -> List([1..Length(v)], i -> \\lattice[i].d[v[i] + 1]));
 lc := List(discr, function(v)
   n := 1;
   repeat
    if IsZero(v*n) then return n; fi;
    n := n + 1;
   until false;
  end);
 if Length(\\dlist) = 0 then
  \\dlist := Set(Cartesian(List(lc, n -> [0..n - 1])), function(c)
    return Sum([1..Length(c)], i -> c[i]*discr[i]);
   end);
  Apply(\\dlist, v -> List([1..Length(v)],
                 i -> Position(\\lattice[i].d, v[i]) - 1));
  \\dlist := Immutable(Set(\\dlist));
 fi;
 fprint(" >> discr = %0\n", Length(\\dlist));
 if Product(\\lattice, r -> Length(r.d)) <> (Length(\\dlist))^2 then
  Error_("Discriminant size mismatch");
 fi;
end;

## Initialize the lattice
init_Niemeier :=
function()
 local mat, d_vec, n;

 d_vec := function(v, n)
  v := v[n];
  if v = 0 then return \\lattice[n].0; fi;
  return \\lattice[n].d_vec[v];
 end;

 \\N := 0;
 if not ForAll(\\lattice, r -> IsBound(r.d_vec)) then return; fi;
 mat := DirectSumMat(List(\\lattice, r -> r.mat));
 \\N := List(\\dlist, v -> List([1..Length(v)], n -> d_vec(v, n)));
 \\N := List(\\N, Concatenation);
 \\N := lattice_extension(mat, \\N);
 if Determinant(\\N.form) <> 1 then Error(); fi;
 if not IsIntMat(\\N.form) then Error(); fi;
 if not IsZero(diagonal(\\N.form) mod 2) then Error(); fi;
 \\N.mat := mat;
 \\N.denom := Lcm(List(\\N.vec, v -> Lcm(List(v, DenominatorRat))));
 \\N.sets := [];
 n := 0;
 Perform(\\lattice, function(rc)
   Add(\\N.sets, [n + 1..n + Length(rc.mat)]);
   n := n + Length(rc.mat);
  end);
end;

get_perm_group :=
function()
 if IsBound(\\control.group) then \\control.group(); fi;
 if IsPermGroup(\\group) or IsList(\\group) then return \\group; fi;
 \\group := Group(());
 Perform(Combinations([1..Length(\\lattice)], 2), function(c)
   if \\lattice[c[1]] = \\lattice[c[2]] then
    \\group := ClosureGroup(\\group, (c[1], c[2]));
   fi;
  end);
 return \\group;
end;

## Initialize automorphisms
_init_group :=
function()
 local G, lc, ld;

 if IsBound(\\control.init_group) then return \\control.init_group(); fi;
 G := get_perm_group();
 if IsList(G) then return G; fi;
 lc := Cartesian(List(\\lattice, rc -> rc.d_aut));
 \\group := [];
 fprint("\033[1m## %0 permutations \c", Size(G));
 print_dots(Size(G));
 Perform(G, function(g)
   ld := List(\\discr, d -> Permuted(d, g));
   ld := Filtered(lc, c -> ForAll(ld, function(d)
     d := List([1..Length(\\lattice)], i -> _d_act(d[i], c[i]));
     return PositionSet(\\dlist, d) <> fail;
    end));
   if Length(ld) > 0 then Append(\\group, List(ld, c -> [g, c])); fi;
   print_dot();
  end);
 print_done();
 return \\group;
end;

init_group :=
function()
 \\group := _init_group();
 fprint(" >> group = %0\n", Size(\\group));
end;

_discr_orbits :=
function()
 if not IsList(\\dorb) then
  \\dorb := List(_orbits(\\dlist, \\group, d_action), Maximum);
  MakeImmutable(\\dorb);
 fi;
 return \\dorb;
end;

## List all vectors of up to a given length
__max_sp_vectors := 0;

_special_vectors :=
function(ls)
 Perform(Collected(List(ls, cid_)), function(p)
   if p[2] = 1 then return; fi;
#   if p[2] > 2 then Error(); fi;
   p := Filtered(ls, r -> cid_(r) = p[1]);
   SortBy(p, r -> r.vec);
   if __max_sp_vectors < Length(p) then __max_sp_vectors := Length(p); fi;
   Perform([1..Length(p)], function(i) p[i].sp := -i; end);
  end);
end;

init_vectors :=
function()
 Perform(\\lattice, function(rc)
   if IsBound(rc.vectors) then return; fi;
   fprint("\033[1m## Initializing vectors for %0\033[0m\n", _name(rc));
   rc.vectors := rc.init_vectors(rc: level := next_());
   Perform(rc.vectors, function(r) r.iid := r.id; r.index := rc.index; end);
   _special_vectors(rc.vectors);
   _store_list(rc, rc.vectors, tp_vector);
  end);
end;

# sort vectors of maximal square
sort_vectors :=
function(ls)
 local ll, G;

 if IsBound(\\control.sort) then return \\control.sort(ls); fi;
 _discr_orbits();
 return Concatenation(List(\\dorb, function(v)
   ll := ls;
   Perform([1..Length(v)], function(i)
     ll := Filtered(ll, u -> u[i].d = v[i]);
    end);
   G := Filtered(\\group, g -> v = d_action(v, g));
   return List(_orbits(ll, G, v_action), Maximum);
  end));
end;

# split vectors by length
split_discr :=
function()
 local ls, s, l, max, build;

 build := function(v, sq, n)
  if n > Length(\\lattice) then
   s := Position(\\sq, sq);
   if s <> fail then Add(\\vectors[s], List(v)); fi;
   return;
  fi;
  Perform(ls[n], function(u)
    s := sq + u.1;
    if s > max then return; fi;
    v[n] := u;
    build(v, s, n + 1);
   end);
 end;

 Perform(\\lattice, function(rc)
   if IsBound(rc.ls) then return; fi;
   rc.ls := List([1..Length(rc.d)] - 1,
                        d -> Filtered(rc.vectors, r -> r.d = d));
#   Perform([1..Length(rc.ls)], function(n)
#     if n = 1 then return; fi;
#     ls := Set(rc.ls[n], r -> r.1);
#     if Length(ls) <= 2 then return; fi;
#     ls := ls{[1, 2]};
#     rc.ls[n] := Filtered(rc.ls[n], r -> r.1 in ls);
#    end);
  end);
 \\vectors := List([1..Length(\\sq)], i -> []);
 _discr_orbits();
 fprint("\033[1m## Splitting \c");
 print_dots(Length(\\dlist));
 Perform(\\dlist, function(v)
   ls := List([1..Length(v)], i -> \\lattice[i].ls[v[i] + 1]);
   max := \\max;
   if not(v in \\dorb) then
    max := \\lsq;
    ls := List(ls, l -> Filtered(l, v -> v.1 <= max));
   fi;
#if v = [2,2,2,2,2,2,2,2,2,2,2,2] then Error(); fi;
   build([], 0, 1);
   print_dot();
  end);
 print_done(Sum(\\vectors, Length));
 Perform([1..Length(\\sq)], function(id)
   if \\sq[id] = \\max then \\vectors[id] := sort_vectors(\\vectors[id]); fi;
   fprint(">> found %0 vectors of square %1\n", Length(\\vectors[id]), \\sq[id]);
  end: level := next_());
 \\6 := \\vectors[Position(\\sq, \\max)];
 \\4 := \\vectors[Position(\\sq, \\lsq)];
 \\2 := \\vectors[Position(\\sq, 2)];
 Perform(\\lattice, function(rc) Unbind(rc.ls); end);
end;

_collect_pp :=
function()
 local rc, ls;
 Perform([1..Length(\\lattice)], function(n)
   rc := \\lattice[n];
   if not IsBound(rc.pp) then rc.pp := []; fi;
   ls := Cartesian(Set(\\6, v -> v[n].id), Set(\\4, v -> v[n].id));
   UniteSet(rc.pp, ls);
  end);
end;

## List roots and pairs (h, r)
__max_sp_roots := 0;

_special_roots :=
function(ls)
 ls := Filtered(ls, r -> IsBound(r.rt));
 Perform(Collected(List(ls, cid_)), function(p)
   if p[2] = 1 then return; fi;
   p := Filtered(ls, r -> cid_(r) = p[1]);
   SortBy(p, r -> [r.vec, r.rt]);
   if __max_sp_roots < Length(p) then __max_sp_roots := Length(p); fi;
   Perform([1..Length(p)], function(i) p[i].sp := -i; end);
  end);
end;

__smart_stab :=
function(G, h)
 local ids, cids;
 ids := List(h, r -> r.id);
 cids := Collected(ids);
 SortBy(cids, p -> p[2]);
 Perform(cids, function(p)
   p := p[1];
   p := Positions(ids, p);
   G := Stabilizer(G, p, OnSets);
  end);
 return Stabilizer(G, h, Permuted);
end;

init_roots :=
function()
 local v;

 \\lroots := [];
 Perform([1..Length(\\lattice)], function(n)
   Append(\\lroots, List(\\lattice[n].roots, function(r)
     v := List(\\lattice, rc -> rc.0);
     v[n] := r;
     return v;
    end));
  end);
 if not IsBound(\\control.root) then return; fi;
 _collect_pp();
 Perform(\\lattice, function(rc)
   if not IsBound(rc.pp) then return; fi;
   fprint("\033[1m## Initializing roots for %0\033[0m\n", _name(rc));
   rc.pp := Set(rc.pp, p -> p[1]);
   rc.vectors := rc.init_roots(rc: level := next_());
   _special_roots(rc.vectors);
   MakeImmutable(rc.vectors);
   Unbind(rc.pp);
  end);
 v := Set(\\6, cid);
 if IsList(\\control.root) then
  v := Intersection(v, \\control.root);
 elif IsRecord(\\control.root) and IsBound(\\control.root.exclude) then
  SubtractSet(v, \\control.root.exclude);
 fi;
 \\control.root := v;
 fprint("\033[1m## %0 configurations: \c", Length(\\6));
 print_dots(Length(\\6));
 \\6 := Concatenation(List(\\6, function(h)
   if not(cid(h) in \\control.root) then return [h]; fi;
   v := List([1..Length(\\lattice)],
            n -> Filtered(\\lattice[n].vectors, r -> r.iid = h[n].id));
   v := Cartesian(v);
   v := Filtered(v, v -> Number(v, r -> IsBound(r.rt)) = 1);
   if IsPermGroup(\\group) then
## Special processing for 24A1
    v := OrbitsDomain(__smart_stab(\\group, h), v, Permuted);
#    v := OrbitsDomain(Stabilizer(\\group, h, Permuted), v, Permuted);
   else
    v := _orbits(v, Filtered(\\group, g -> v_action(h, g) = h), v_action);
   fi;
   v := List(v, Maximum);
   print_dot();
   return v;
  end));
 print_done(Length(\\6));
end;

__max_sp_pairs := 0;

_special_pairs :=
function(ls)
 Perform(Collected(List(ls, lid_)), function(p)
   if p[2] = 1 then return; fi;
#   if p[2] > 2 then Error(); fi;
   p := Filtered(ls, r -> lid_(r) = p[1]);
   SortBy(p, r -> r.vec);
   if __max_sp_pairs < Length(p) then __max_sp_pairs := Length(p); fi;
   Perform([1..Length(p)], function(i) p[i].sp := -i; end);
  end);
end;

init_pairs :=
function()
 _collect_pp();
 Perform(\\lattice, function(rc)
   if IsBound(rc.pairs) then return; fi;
   fprint("\033[1m## Initializing pairs for %0\033[0m\n", _name(rc));
   rc.pp := Union(List([1..Length(rc.d_aut)], g -> List(rc.pp,
                        p -> List(p, v -> rc.vectors[v].img[g]))));
   rc.pairs := rc.init_pairs(rc, rc.pp: level := next_());
   Perform(rc.pairs, function(r)
     r.fixed := r.vec[1] = 2*r.vec[2];
     r.d := rc.vectors[r.ids[2]].d;
    end);
   Perform(rc.pairs, function(r) r.index := rc.index; end);
   _special_pairs(rc.pairs);
   _store_list(rc, rc.pairs, tp_pair);
  end);
end;

###############################################################
# Select a pair from the resulting list
###############################################################

_pair :=
function(arg)
 local rc, id;

 rc := Remove(arg, 1);
 if IsList(rc) then return rc; fi;
 if IsInt(rc) then rc := \\pairs[rc]; fi;
 repeat
  if Length(arg) = 0 then return rc; fi;
  id := Remove(arg, 1);
  if rc.tp = tp_orbit then rc := rc.orbit[id]; else rc := rc.vec[id]; fi;
 until false;
end;

pair := _pair;

###############################################################
# Analyzing the results
###############################################################

_rs_bound := 1;

init_reduced :=
function(rc)
 if IsBound(rc.reduced) then return; fi;
 rc.reduced := [];
 rc.reduced[_rs_bound] := rc.bound;
end;

## copy the specified reduced bound
copy_reduced :=
function(rc, id)
 local r;
 r := rc.orbit[1];
 if not IsBound(r.reduced) then return; fi;
 if IsBound(r.reduced[id]) then
  rc.reduced[id] := r.reduced[id]*Length(rc.orbit);
 fi;
 rc.bound := Minimum(rc.reduced);
end;

## collect the updated bounds
collect_reduced :=
function(rc)
 rc.bound := Sum(rc.vec, r -> r.bound);
end;

_print_reduced :=
function(rc)
 local b;
 b := fail;
 if IsBound(rc.reduced) then b := rc.reduced[_rs_bound]; fi;
 _print("count = %0", rc.count);
 if b <= rc.bound then
  _print(", BOUND = %0", __bound(rc.bound));
 else
  _print(", BOUND = %0 -> %1", b, __bound(rc.bound));
 fi;
 Print("\n");
end;

set_reduced :=
function(rc, id, val)
 local rd, rcc;

 rcc := _pair(rc.ids[1], rc.ids[2]);
 rc := rcc.orbit[1];
 init_reduced(rc);
 rc.reduced[id] := val;
 rc.bound := Minimum(rc.reduced);
 copy_reduced(rcc, id);
 if \\duality and (rcc.dual <> rcc.id) then
  rd := _pair(rcc.ids[1], rcc.dual);
  rd.orbit[1].bound := rc.bound;
  rd.orbit[1].reduced := List(rc.reduced);
  copy_reduced(rd, id);
 fi;
 collect_reduced(_pair(rcc.ids[1]));
end;

_load_param("bound.txt");

###############################################################
# Collecting pairs
###############################################################

_collect_bound :=
function(rc, ls)
 rc.count := Sum(ls, r -> r.count);
 if ForAll(ls, r -> IsBound(r.bound)) then
  rc.bound := Sum(ls, r -> r.bound);
 fi;
end;

_sort_orbit :=
function(ls)
 local srt;
 srt := List(ls, lid);
 StableSortParallel(srt, ls);
 if not IsSet(srt) then Error_("Not enough identification"); fi;
end;

_sort_orbits :=
function(ls)
 local srt;
 Perform(ls, _sort_orbit);
 srt := List(ls, llid);
 StableSortParallel(srt, ls);
 if not IsSet(srt) then Error_("Not enough identification"); fi;
end;

## Here, u is one of the elements of \\6
pairs :=
function(u)
 local ls, G, b, res, l_id, dual, r;

# collect pairs (according to vectors found in \\4)
 ls := List(\\4, function(v)
   ls := List([1..Length(\\lattice)], function(n)
     b := [u[n].id, v[n].id];
     return Filtered(\\lattice[n].pairs, r -> r.ids = b);
    end);
# select the right product
   return Filtered(Cartesian(ls), v -> product(v) = \\prod);
  end);
 ls := Concatenation(ls);

# something went wrong!
 if \\duality and ForAny(ls, v -> ForAny(v, r -> r.dual = fail)) then
  Error_("An invalid pair is used");
 fi;
 fprint(">> Found %0 classes\c", Length(ls));

# split into orbits
 if IsBound(\\control.split) then
  G := \\control.split(u, ls);
  ls := G.ls;
  G := G.G;
 else
  G := Filtered(\\group, g -> v_action(u, g) = u);
  ls := _orbits(ls, G, v_action);
 fi;
 _print(", %0 orbits: \c", Length(ls));

 _sort_orbits(ls);

# temporary consistency check
 if ForAny(ls, o -> ForAny(o, s -> pid1(s) <> vid(u))) then Error(); fi;

# find duals, sort, etc
 l_id := List(ls, l -> Set(l, l -> List(l, r -> r.id)));
 Apply(ls, function(o)
   if \\duality then dual := Set(o, l -> List(l, r -> r.dual)); fi;
   o := List(o, function(l)
     r := rec(vec := l, count := _ls_count(l), tp := tp_comb);
     r.bound := r.count*_ls_bound(l);
     return r;
    end);
   r := rec(orbit := o, tp := tp_orbit);
   _collect_bound(r, r.orbit);
   if \\duality then
    r.dual := Position(l_id, dual);
    if r.dual = fail then Error_("Cannot find dual orbit"); fi;
   fi;
   return r;
  end);
 set_id(ls, 0);
 res := ls;
 if \\duality then
  res := [];
  l_id := [];
  Perform(ls, function(rc)
    if rc.dual <> rc.id then return; fi;
    Add(res, rc);
    l_id[rc.id] := Length(res);
   end);
  Perform(ls, function(rc)
    if rc.dual <= rc.id then return; fi;
    Add(res, rc);
    l_id[rc.id] := Length(res);
    Add(res, ls[rc.dual]);
    l_id[rc.dual] := Length(res);
   end);
  set_id(res, 0);
  Perform(res, function(rc) rc.dual := l_id[rc.dual]; end);
 fi;
 Perform(res, init_reduced);
 res := rec(h := u, vec := res, group := G, tp := tp_set);
 _collect_bound(res, res.vec);
 init_reduced(res);
## Further analysis
 analyze(res: verbose := false);
 collect_reduced(res);
 _print_reduced(res);
 return res;
end;

collect_pairs :=
function()
 local ls, rc;

 fprint("\033[1m## Collecting pairs for %0 configurations\033[0m\n", Length(\\6));
 ls := List(\\6, pairs: level := next_());
 SortBy(ls, r -> -r.bound);
 \\pairs := [];
 while Length(ls) > 0 do
  rc := Remove(ls, 1);
  Add(\\pairs, rc);
  ls := Filtered(ls, function(r)
    if viid(r.h) <> viid(rc.h) then return true; fi;
    Add(\\pairs, r);
    return false;
   end);
 od;
 set_id(\\pairs, 0);
 Perform(\\pairs, function(rc)
   Perform(rc.vec, function(rr)
     rr.ids := [rc.id];
     set_id(rr.orbit, 0);
     Perform(rr.orbit, function(r)
       r.ids := [rc.id, rr.id];
      end);
     if not \\duality or (rr.id <> rr.dual) then return; fi;
     ls := List(rr.orbit, r -> List(r.vec, v -> v.id));
     Perform(rr.orbit, function(r)
       r.dual := Position(ls, List(r.vec, v -> v.dual));
       if r.dual = fail then Error(); fi;
      end);
    end);
  end);
end;

init_all :=
function()

 _function("%0_%1");
 init_discr();
 init_Niemeier();
 init_group();
 init_vectors();
 split_discr();
 init_roots();
 init_pairs();
 collect_pairs();
 return Reversed(Set(\\pairs, r -> r.bound));
end;

\\easy_list := [];

Read("print.txt");
Read("brute.txt");
Read("RS.txt");

save_bounds :=
function()
 \\id := 0;
 \\rc := 0;
 _function("%0_%1_0");
 write_TeX();
end;

save_easy :=
function()
 Perform(\\easy_list, function(f)
   f();
   save_bounds();
  end);
end;


==> anc/2/RS.txt <==
# -*- GAP -*-

## Possible products of two vectors
_products :=
function(sq1, sq2, init)
 return Filtered([-12..12] + modZ(init, false),
            p -> (Determinant([[sq1, p], [p, sq2]]) >= 0) and
                 (Determinant([[\\max - sq1, \\prod - p], [\\prod - p, \\lsq - sq2]]) >= 0));
end;


###############################################################
# Literal lattices
###############################################################

\\A_literal := [1, 2, 3, 4, 5, 6, 7];
\\D_literal := [5, 6, 7];

Read("AD.txt");
Read("E.txt");

#_sqr_seq := function(ss)
# ss := List(ss, s -> s + 2*[0..Int((\\max - s)/2)]);
# ss := Union(ss);
# SubtractSet(ss, [\\max, \\lsq, 2]);
# return Reversed(ss);
#end;

_literal := n -> rec(
  n := n,
# the discriminant classes
#  d :=
# the discriminant class of v
  d_ind  := v -> 0,
# the discriminant automorphisms
  d_aut  := [()],
# initializing vectors
  init_vectors := E_init,
# initializing pairs
  init_pairs   := E_pairs,
# initializing roots
  init_roots   := E_roots,
# printing a vector
  print        := E_print,
## specific data for E_init
# Gram matrix
#  mat :=
# reflection group
#  G   :=
# squares to be listed
#  sqr := [\\max, \\lsq, 2],
# action of Aut(discr) (as permutations)
  act := [()]
# name of the series
);

###############################################################
# A-type lattices
###############################################################

_A_mat :=
function(rc)
 \\A[rc.n] := rc;
# the discriminant classes
 rc.d := [0..rc.n]*One(Integers mod (rc.n + 1));
# the discriminant automorphisms
 rc.d_aut  := [(), PermList(Reversed([1..rc.n]))];
# name of the series
 rc.name := "A";
 return rc;
end;

_A_literal :=
function(n)
 local rc, test_vec;

 rc := _A_mat(_literal(n));
# the discriminant class of v
 rc.d_ind  := function(v)
   v := (v*test_vec)*One(Integers mod (n + 1));
   return Position(rc.d, v) - 1;
  end;
# Gram matrix
 rc.mat := -Am(n);
# reflection group
 rc.G   := _ADE_aut(rc.mat, []);
# squares to be listed
 Unbind(rc.sqr);
# action of Aut(discr) (as permutations)
 rc.act := rc.d_aut;
# to identify special vectors
 _len := n + 1;
 rc.spec := _A_spec(n);
 _A_vec(rc);

 test_vec := rc.mat*Reversed([1..n]);

 return rc;
end;

A :=
function(n)
 local rc;

 if IsBound(\\A[n]) then return \\A[n]; fi;
 if n in \\A_literal then return _A_literal(n); fi;

 rc := _A_mat(rec(n := n));
# the discriminant class of v
 rc.d_ind  := v -> (v[1]*(n + 1)) mod (n + 1);
# initializing vectors
 rc.init_vectors := A_init;
# initializing pairs
 rc.init_pairs   := A_pairs;
# printing a vector
 rc.print        := AD_print;
# Gram matrix
 rc.mat := IdentityMat(n + 1);
 return rc;
end;

###############################################################
# D-type lattices
###############################################################

_D4 :=
function()
 local rc, test_vec;

 rc := _literal(4);
 \\D[4] := rc;
# the discriminant classes
 rc.d := [[0, 0], [0, 1], [1, 0], [1, 1]]*Z(2);
# the discriminant class of v
 rc.d_ind  := function(v)
   v := List(test_vec, u -> (v*u) mod 2);
   if IsZero(v) then return 0; fi;
   return Position(v, 0);
  end;
# the discriminant automorphisms
 rc.d_aut  := List(SymmetricGroup(3));
# Gram matrix
 rc.mat := [[2, 0, 0, -1], [0, 2, 0, -1], [0, 0, 2, -1], [-1, -1, -1, 2]];
# reflection group
 rc.G   := _ADE_aut(rc.mat, []);
# squares to be listed
# Append(rc.sqr, [3, 1]);
# action of Aut(discr) (as permutations)
 rc.act := rc.d_aut;
# to identify special vectors
 rc.spec := [[1, -1, 0, 0], [-1, -1, 0, 0], [0, 0, 1, -1], [0, 1, -1, 0]];
# name of the series
 rc.name := "D";

 test_vec := [[0, 1, 1, 0], [1, 0, 1, 0], [1, 1, 0, 0]];
 rc.d_vec := Immutable(test_vec/2);
 rc.0 := Zero(rc.mat[1]);
 test_vec := List(test_vec, v -> rc.mat*v);

 return rc;
end;

_D_even :=
function(rc)
 local test_vec;
# the discriminant classes
 rc.d := [[0, 0], [0, 1], [1, 1], [1, 0]]*Z(2);
# the discriminant class of v
 rc.d_ind  := function(v)
   v := List(test_vec, u -> (v*u) mod 2)*Z(2);
   return Position(rc.d, v) - 1;
  end;

 test_vec := Concatenation(List([1..rc.n/2 - 1], i -> [1, 0]));
 test_vec := List([[0, 1], [1, 0]], l -> Concatenation(test_vec, l));
 test_vec := List(test_vec, v -> rc.mat*v);

 return rc;
end;

_D_odd :=
function(rc)
 local test_vec;
# the discriminant classes
 rc.d := [0..3]*One(Integers mod 4);
# the discriminant class of v
 rc.d_ind  := function(v)
   v := (v*test_vec)*One(Integers mod 4);
   return Position(rc.d, v) - 1;
  end;

 test_vec :=  Concatenation(List([1..(rc.n - 3)/2], i -> [2, 0]));
 Append(test_vec, [2, 1, 3]);
 test_vec := rc.mat*test_vec;

 return rc;
end;

_D_literal :=
function(n)
 local rc;

 rc := _literal(n);
 \\D[n] := rc;
# the discriminant automorphisms
 rc.d_aut  := [(), (1,3)];
# Gram matrix
 rc.mat := -Dm(n);
# reflection group
 rc.G   := _ADE_aut(rc.mat, []);
# squares to be listed
# Append(rc.sqr, [n/4 + 2, n/4, 3, 1]);
# action of Aut(discr) (as permutations)
 rc.act := [(), (n - 1, n)];
# to identify special vectors
 rc.spec := _D_spec(n);
 _D_vec(rc);
# name of the series
 rc.name := "D";

 if IsEvenInt(n) then return _D_even(rc); fi;
 return _D_odd(rc);
end;

D :=
function(n)
 local rc;

 if IsBound(\\D[n]) then return \\D[n]; fi;
 if n = 4 then return _D4(); fi;
 if n in \\D_literal then return _D_literal(n); fi;

 rc := rec(
  n := n,
# the discriminant classes
  d := [0..3]*One(Integers mod 4),
# the discriminant class of v
  d_ind  := function(v)
    if IsInt(v[1]) then return 2*(Sum(v) mod 2); fi;
    return (2*Sum(v) - n + 1) mod 4;
   end,
# the discriminant automorphisms
  d_aut  := [(), (1,3)],
# initializing vectors
  init_vectors := D_init,
# initializing pairs
  init_pairs   := D_pairs,
# printing a vector
  print        := AD_print,
# Gram matrix
  mat := IdentityMat(n),
# name of the series
  name := "D");

 if IsEvenInt(n) then rc.d := [[0, 0], [0, 1], [1, 0], [1, 1]]*Z(2); fi;
# Is shortest vector?
 rc.shortest := function(v)
  local d;

  if IsRecord(v) then return rc.shortest(v.vec); fi;
  d := rc.d_ind(v);
  if d = 0 then return 0; fi;
  if d = 2 then return (Number(v, i -> (i <> 0)) - 1)/2; fi;
  return Number(v, i -> (i <> 1/2) and (i <> -1/2));
 end;

 \\D[n] := rc;
 return \\D[n];
end;

###############################################################
# E-type lattices
###############################################################

Er :=
function(n)
 local rc, test_vector;

 if IsBound(\\E[n]) then return \\E[n]; fi;
 if not(n in [6..8]) then Error(); fi;
 rc := _literal(n);
# the discriminant classes
 rc.d := [0..8 - n]*One(Integers mod (9 - n));
## specific data for E_init
# Gram matrix
 rc.mat := -Em(n);
# reflection group
 rc.G   := _ADE_aut(Em(n), []);
# name of the series
 rc.name := "E";
 \\E[n] := rc;

 if n = 6 then
#  Append(rc.sqr, [10/3, 4/3]);
  test_vector := discr_form(rc.mat).comp[1].vectors[1];
  test_vector := rc.mat*test_vector*3;
  rc.d_ind := v -> (v*test_vector) mod 3;
  rc.d_aut := [(), (1, 2)];
  rc.act   := [(), (1,5)(2,4)];
 elif n = 7 then
#  Append(rc.sqr, [7/2, 3/2]);
  rc.d_ind := function(v)
    if ForAll(v, IsInt) then return 0; fi;
    return 1;
   end;
 fi;

 return rc;
end;

################################################################
# Particular lattices
################################################################

# _cyclic(v, g[, ls]);
_cyclic :=
function(arg)
 if not IsBound(arg[3]) then arg[3] := [0..Order(arg[2]) - 1]; fi;
 return List(arg[3], i -> Permuted(arg[1], arg[2]^i));
end;

D24 :=
function()
 _clean();
 \\lattice := [D(24)];
 \\discr   := [[1]];
 return init_all();
end;

D16E8 :=
function()
 _clean();
 \\lattice := [D(16), Er(8)];
 \\discr   := [[1, 0]];
 return init_all();
end;

3E8 :=
function()
 _clean();
 \\lattice := [Er(8), Er(8), Er(8)];
 \\discr   := [[0, 0, 0]];
 return init_all();
end;

A24 :=
function()
 _clean();
 \\lattice := [A(24)];
 \\discr   := [[5]];
 return init_all();
end;

A17E7 :=
function()
 _clean();
 \\lattice := [A(17), Er(7)];
 \\discr   := [[3, 1]];
 return init_all();
end;

D10E7 :=
function()
 _clean();
 \\lattice := [D(10), Er(7), Er(7)];
 \\discr   := [[1, 1, 0], [3, 0, 1]];
 return init_all();
end;

2D12 :=
function()
 _clean();
 \\lattice := [D(12), D(12)];
 \\discr   := [[1, 2], [2, 1]];
 return init_all();
end;

A15D9 :=
function()
 _clean();
 \\lattice := [A(15), D(9)];
 \\discr   := [[2, 1]];
 return init_all();
end;

3D8 :=
function()
 _clean();
 \\lattice := [D(8), D(8), D(8)];
 \\discr := _cyclic([1, 2, 2], (1,2,3));
 return init_all();
end;

2A12 :=
function()
 _clean();
 \\lattice := [A(12), A(12)];
 \\discr   := [[1, 5]];
 return init_all();
end;

A11D7E6 :=
function()
 _clean();
 \\lattice := [A(11), D(7), Er(6)];
 \\discr := [[1, 1, 1]];
 return init_all();
end;

4E6 :=
function()
 _clean();
 \\lattice := [Er(6), Er(6), Er(6), Er(6)];
 \\discr := _cyclic([1, 0, 1, 2], (2,3,4));
 return init_all();
end;

2A9D6 :=
function()
 _clean();
 \\lattice := [A(9), A(9), D(6)];
 \\discr := [[2, 4, 0], [5, 0, 1], [0, 5, 3]];
 return init_all();
end;

4D6 :=
function()
 _clean();
 \\lattice := [D(6), D(6), D(6), D(6)];
 \\discr := List(AlternatingGroup(4), g -> Permuted([0, 1, 2, 3], g));
 return init_all();
end;

3A8 :=
function()
 _clean();
 \\lattice := [A(8), A(8), A(8)];
 \\discr := _cyclic([1, 1, 4], (1,2,3));
 return init_all();
end;

2A7D5 :=
function()
 _clean();
 \\lattice := [A(7), A(7), D(5), D(5)];
 \\discr := [[1, 1, 1, 2], [1, 7, 2, 1]];
 return init_all();
end;

4A6 :=
function()
 _clean();
 \\lattice := [A(6), A(6), A(6), A(6)];
 \\discr := _cyclic([1, 2, 1, 6], (2,3,4));
 return init_all();
end;

4A5D4 :=
function()
 _clean();
 \\lattice := [A(5), A(5), A(5), A(5), D(4)];
 \\discr := _cyclic([2, 0, 2, 4, 0], (2,3,4));
 Append(\\discr, [[3, 3, 0, 0, 1], [3, 0, 3, 0, 2], [3, 0, 0, 3, 3]]);
 return init_all();
end;

6D4 :=
function()
 _clean();
 \\lattice := [D(4), D(4), D(4), D(4), D(4), D(4)];
# \\discr := _cyclic([0, 0, 2, 3, 3, 2], (2,3,4,5,6));
# Add(\\discr, [1, 1, 1, 1, 1, 1]);
 \\discr := [
    [ 2, 0, 0, 2, 3, 1 ], [ 1, 0, 0, 1, 2, 3 ], [ 0, 2, 0, 2, 1, 3 ],
    [ 0, 1, 0, 1, 3, 2 ], [ 0, 0, 2, 2, 2, 2 ], [ 0, 0, 1, 1, 1, 1 ]
  ];
 return init_all();
end;

6A4 :=
function()
 _clean();
 \\lattice := [A(4), A(4), A(4), A(4), A(4), A(4)];
 \\discr := _cyclic([1, 0, 1, 4, 4, 1], (2,3,4,5,6));
 return init_all();
end;

8A3 :=
function()
 _clean();
 \\lattice := [A(3), A(3), A(3), A(3), A(3), A(3), A(3), A(3)];
# \\lattice[1].sqr := [ 3/4, 1, 2, 11/4, 3, 4, 6 ];
 \\discr := _cyclic([3, 2, 0, 0, 1, 0, 1, 1], (2,3,4,5,6,7,8), [0..3]);
 \\control.group := function(arg)
   local ls;
   ls := Filtered(\\dlist, v -> IsZero(v mod 2));
   ls := Set(ls, v -> PositionsProperty(v, i -> i <> 0));
   \\group := Stabilizer(SymmetricGroup(8), ls, OnSetsSets);
  end;
 return init_all();
end;

################################################################
# Special processing for 12*A_2
################################################################

init_A2_perm :=
function(ls)
 local lss;
 lss := Filtered(ls, v -> len(v) = 6);
 lss := Set(lss, v -> PositionsProperty(v, i -> i <> 0));
 \\group := Stabilizer(SymmetricGroup(12), lss, OnSetsSets);
 lss := Filtered(ls, v -> len(v) = 9);
 lss := Set(lss, v -> PositionsProperty(v, i -> i <> 0));
 \\group := Stabilizer(\\group, lss, OnSetsSets);
end;

\\A2_pat  := List([0..11], i -> [1..3] + 3*i);
\\A2_code := Concatenation(List([1..12], i -> [i, 1, 2]));

#_d2list := v -> List([1..12], i -> \\A2_pat[i][v[i] + 1]);

_decode_A2 :=
function(perm)
 perm := Permuted(\\A2_code, perm);
 return [PermList(List([1..12], i -> perm[3*i - 2]))^-1,
         List([1..12], i -> PermList(perm{[3*i - 1, 3*i]}))];
end;

init_A2_group :=
function(G, ls)
 local lss, gg, pat, vec, act;

 pat := [[1, 0, 0], [0, 1, 0], [0, 0, 1]];
 vec := v -> Concatenation(List(v, i -> pat[i + 1]));
 act := function(l, g) return Set(l, v -> Permuted(v, g)); end;

# cev := v -> List([1..12], i -> Position(pat, v{[3*i - 2..3*i]}) - 1);

 G := GeneratorsOfGroup(G);
 G := List(G, g -> PermList(Concatenation(Permuted(\\A2_pat, g))));
 Add(G, (2,3));
 G := Group(G);
 lss := Filtered(ls, v -> len(v) = 12);
 G := Stabilizer(G, Set(lss, vec), act);
 lss := Filtered(ls, v -> len(v) = 6);
 G := Stabilizer(G, Set(lss, vec), act);
 lss := Filtered(ls, v -> len(v) = 9);
 G := Stabilizer(G, Set(lss, vec), act);
 return G;
end;

\\PG := 0;

sort_A2_vectors :=
function(ls)
 local lss, ll, orb, G;

 return Concatenation(List([0, 6, 9, 12], function(v)
   v := Maximum(Filtered(\\dlist, u -> len(u) = v));
   ll := ls;
   Perform([1..12], function(i)
     ll := Filtered(ll, u -> u[i].d = v[i]);
    end);
   v := Concatenation(List(v, function(p)
     if p = 0 then return [0, 0, 0]; fi;
     if p = 1 then return [0, 1, 0]; fi;
     return [0, 0, 1];
    end));
   G := Stabilizer(\\PG, v, Permuted);
   lss := List(ll, v -> Concatenation(List(v, function(r)
     if r.img[2] = r.img[1] then return [r.img[1], 0, 0]; fi;
     if r.img[2] < r.img[1] then return [0, 0, r.img[2]]; fi;
     return [0, r.img[1], 0];
    end)));
   orb := OrbitsDomain(G, lss, Permuted);
   lss := List(lss, v -> PositionProperty(orb, o -> v in o));
   return Set(Set(lss), s -> Maximum(ll{Positions(lss, s)}));
  end));
end;

12A2 :=
function()
 _clean();
 \\lattice := [A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2)];
# \\lattice[1].sqr := [ 2/3, 2, 8/3, 4, 6 ];
 \\discr := _cyclic([2, 1, 1, 2, 1, 1, 1, 2, 2, 2, 1, 2],
                    (2,3,4,5,6,7,8,9,10,11,12), [0..5]);
 \\dlist := VectorSpace(GF(3), \\discr*Z(3)^0);
 \\dlist := List(\\dlist, v -> List(v, Int));
 MakeImmutable(\\dlist);
 \\dorb := List([0, 6, 9, 12], s -> Maximum(Filtered(\\dlist, v -> len(v) = s)));
 MakeImmutable(\\dorb);
 \\control.group := function(arg)
   init_A2_perm(\\dlist);
   \\PG := init_A2_group(\\group, \\dlist);
   \\group := List(\\PG, _decode_A2);
  end;
 \\control.sort := sort_A2_vectors;
# \\control.root := true;
 return init_all();
end;

################################################################
# Special processing for 24*A_1
################################################################

24A1 :=
function()
 local mg, vv, u;

 _clean();
 mg := MathieuGroup(24);
 vv := SylowSubgroup(mg, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(mg, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 \\discr := List(Basis(vv), v -> List(v, Int));
 \\dlist := VectorSpace(GF(2), \\discr*Z(2)^0);
 \\dlist := List(\\dlist, v -> List(v, Int));
 MakeImmutable(\\dlist);
 \\dorb := List([0, 8, 12, 16, 24], s -> Maximum(Filtered(\\dlist, v -> len(v) = s)));
 MakeImmutable(\\dorb);
 vv := A(1);
 \\lattice := List([1..24], i -> vv);
 vv.d_aut := [()];
 vv.act := [()];
 \\control.init_group := function() return mg; end;
 \\control.sort := function(ls)
   local lss, ll, G, orb;

   return Concatenation(List([0, 8, 12, 16, 24], function(v)
     v := Maximum(Filtered(\\dlist, u -> len(u) = v));
     ll := ls;
     Perform([1..24], function(i)
       ll := Filtered(ll, u -> u[i].d = v[i]);
      end);
#     ll := Filtered(ls, u -> d_class(u) = v);
     G := Stabilizer(mg, support(v), OnSets);
     lss := List(ll, l -> List(l, r -> r.id));
     orb := List(OrbitsDomain(G, lss, Permuted), Minimum);
     return List(orb, o -> ll[Position(lss, o)]);
    end));
  end;
 \\control.split := function(u, ls)
   local rc;
   rc := rec(G := __smart_stab(mg, u));
#   rc := rec(G := Stabilizer(mg, List(u, r -> r.id), Permuted));
   rc.ls := List(OrbitsDomain(rc.G, ls, Permuted), List);
   return rc;
  end;
 return init_all();
end;

#Read("RS_Leech.txt");

#################################################################
# Leech lattice (completely different convention)
#################################################################

_create_rc_Leech :=
function()
 local rc;

 \\rc.orbit := List([1..Length(\\lines)], n -> rec(
   id := n,
   ids := [0, 1],
   lines := [n],
   count := 1,
   bound := 1));
 rc := rec(count := Length(\\lines),
           bound := Length(\\lines),
           domain := [1..Length(\\lines)],
           orbit := \\rc.orbit);
 \\rc.vec := [rc];
end;

load_Leech :=
function(arg)
 local rc, name;

 _clean();
 \\L := 0;
 if Length(arg) = 0 then arg[1] := 1; fi;
 rc := \\Leech;
 if rc = 0 then rc := \\prefix; fi;
 name := format("%0_Leech_%1", rc, arg[1]);
 rc   := format("data/%0.txt", name);
 if not IsReadableFile(rc) then return false; fi;
 Read(rc);
 rc := ValueGlobal(name);
 UnbindGlobal(name);
 \\lines := rc.lines;
 MakeImmutable(\\lines);
 \\h := Immutable(rc.h);
 \\roots := Immutable([]);
 \\id := 1;
 \\rc := rec(G := Group(List(GeneratorsOfGroup(rc.group),
                g -> PermList(List(\\lines, l -> PositionSet(\\lines, l^g))))));
 fprint("\033[36;1m## Loaded Leech lattice %0: lines %1, group = %2\033[m\n",
                    arg[1], Length(\\lines), Size(\\rc.G));
 \\N := rec(form := rc.form);
 MakeImmutable(\\N);

 _create_rc_Leech();
 return true;
end;


_load_param("RS.txt");

#sextet :=
#[ [ 1, 2, 3, 5 ], [ 4, 8, 11, 13 ], [ 6, 10, 19, 20 ], [ 7, 9, 15, 21 ],
#  [ 12, 16, 18, 22 ], [ 14, 17, 23, 24 ] ];


==> anc/2/RS_Leech.txt <==
# -*- GAP -*-

#################################################################
# Leech lattice (completely different convention)
#################################################################

_create_basis :=
function()
 local sm, vec, cc, mm;
 if IsRecord(\\N) then return; fi;
 sm := SmithNormalFormIntegerMatTransforms(\\N);
 vec := sm.rowtrans{Filtered([1..Length(\\N)], i -> sm.normal[i][i] <> 0)};
 cc := \\N*TransposedMat(vec);
 mm := vec*cc;
 cc := cc*mm^-1;
 \\N := rec(form := mm, lines := vec);
 \\lines := cc;
 MakeImmutable(\\N);
 MakeImmutable(\\lines);
 sm := List(GeneratorsOfGroup(\\rc.G), _perm2mat);
 cc := BaseFixedSpace(sm);
 if Length(cc) <> 1 then Error(); fi;
 cc := cc[1];
 cc := cc*Lcm(List(cc, DenominatorRat));
 sm := \\N.form*cc;
 if cc*sm <> \\max then Error(); fi;
 if \\lines[1]*sm < 0 then cc := -cc; sm := -sm; fi;
 if ForAny(\\lines, l -> l*sm <> \\prod) then Error(); fi;
 \\h := Immutable(cc);
 \\hN := \\h*\\N.form;
 \\roots := Immutable([]);
end;

_create_rc :=
function()
 local rc;

 \\rc.orbit := List([1..Length(\\lines)], n -> rec(
   id := n,
   tp := tp_comb,
   ids := [0, 1],
   lines := [n],
   count := 1,
   bound := 1));
 rc := rec(tp := tp_orbit,
           count := Length(\\lines),
           bound := Length(\\lines),
           domain := [1..Length(\\lines)],
           orbit := \\rc.orbit);
 \\rc.vec := [rc];
end;

_load_Leech_graph :=
function(pref, id)
 local name, file;

 name := format("%0_Leech_%1_graph", pref, id);
 file := format("data/%0.txt", name);
 if not IsReadableFile(file) then return false; fi;
 Read(file);
 name := ValueGlobal(name);
 \\lines := name.colourClasses;
 \\rc := rec(tp := tp_set,
             h := [],
             G := _restricted_action(name.aut, \\lines));
 \\N := graph2mat(name);
 \\h := 0;
 \\graph := NewGroupGraph(\\rc.G, name);
 return true;
end;

load_Leech_graph :=
function(arg)
 local name, pref;

 if Length(arg) = 0 then arg[1] := 1; fi;
 pref := \\Leech;
 if pref = 0 then pref := \\prefix; fi;
 _clean();
 \\L := 0;
 if not _load_Leech_graph(pref, arg[1]) then return fail; fi;
 MakeImmutable(\\lines);
 MakeImmutable(\\N);
 \\keep_single_orbits := true;
 fprint("\033[36;1m## Loaded configuration %0: lines %1, group = %2\033[m\n",
                    arg[1], Length(\\lines), Size(\\rc.G));
 _create_basis();
 _create_rc();
 return true;
end;

#Leech_orbits :=
#function()
# local orb, res, st;
# orb := 2orbits();
# res := [];
# st := 1;
# repeat
#  orb := Filtered(orb, function(rc)
#    if rc.count < \\min_count then return false; fi;
#    if rc.rank = Length(\\N.form) then return true; fi;
#    Add(res, rc);
#    return false;
#   end);
#  if Length(orb) = 0 then break; fi;
#  st := st + 1;
#  fprint("## Step %0: processing %1 records\n", st, Length(orb));
#  orb := Flat(List(orb, 2orbits: level := next_()));
# until false;
# SortBy(res, r -> -[r.count, r.rank]);
# return res;
#end;
#
#test_vector :=
#function(rc)
# local res;
# res := replant(rc.vec);
# rc.list := Set(res.list);
# rc.OK := res.OK;
#end;
#
#complement_vector :=
#function(rc)
# local ln, G;
# if IsBound(rc.gen) then return; fi;
# ln := \\lines{rc.vec};
# G := NullspaceMat(TransposedMat(ln));
# if Length(G) <> 1 then Error(); fi;
# G := G[1];
# G := G*\\N.form^-1;
# G := G*Lcm(List(G, DenominatorRat));
# G := G/Gcd(G);
# if ln <> Filtered(\\lines, l -> l*\\N.form*G = 0) then Error(); fi;
# fprint(">> Norm = %0,\c", G*\\N.form*G);
# rc.gen := Immutable(G);
# G := Stabilizer(full_group(), rc.vec, OnSets);
# _print(" group = %0,\c", Size(G));
# rc.G := Group(List(GeneratorsOfGroup(G), _perm2mat));
# rc.orb := Orbit(_mat_group(), rc.gen);
# MakeImmutable(rc.orb);
# _print(" orbit = %0\n", Length(rc.orb));
#end;
#
#test_pair :=
#function(arg)
# local rc, rr, orb;
#
# rc := arg[1];
# rr := rc;
# if IsBound(arg[2]) then rr := arg[2]; fi;
# orb := OrbitsDomain(rc.G, rr.orb);
# orb := Filtered(orb, o -> not((rc.gen in o) or (-rc.gen in o)));
# fprint(">> Found %0 orbits: \c", Length(orb));
# Apply(orb, function(o)
#   o := rec(gen := o[1], length := Length(o));
#   rr := o.gen*\\N.form;
#   o.vec := Immutable(Filtered(rc.vec, l -> rr*\\lines[l] = 0));
#   o.count := Length(o.vec);
#   o.rank := Rank(\\lines{o.vec});
#   o.gen := Immutable([rc.gen, o.gen]);
#   return o;
#  end);
# SortBy(orb, o -> -[o.count, o.rank]);
# _print("[ %0 ]\n",
#        _print_cc(Filtered(List(orb, r -> r.count), c -> c >= \\min_count)));
# return orb;
#end;


==> anc/2/analyze.txt <==
# -*- GAP -*-

##########################################################
## Saving data as patterns and graphs
##########################################################

\\save_format := "%0_%1_%2_list";

_save_name :=
function(arg)
 local id;
 id := \\id;
 if IsBound(arg[1]) then id := arg[1]; fi;
 return format(\\save_format, \\prefix, _lattice_name(), id);
end;

store_list :=
function(arg)
 local res, ls, val, orb;

 res := _save_name();
 if not IsBoundGlobal(res) then
  BindGlobal(res, rec());
  MakeReadWriteGlobal(res);
 fi;
 res := ValueGlobal(res);
 if IsBound(arg[1]) then
  ls := arg[1];
 else
  ls := \\saved;
  \\saved := [];
 fi;
 if IsRecord(ls) then
  val := Filtered(Set(RecNames(ls), Int), IsPosInt);
  ls := Concatenation(List(val, v -> ls.(v)));
 fi;
 ls := Set(ls, function(r)
   if IsRecord(r) then r := counts(r); fi;
   return r;
  end);
 val := Set(ls, Sum);
 Perform(val, function(v)
   if not IsBound(res.(v)) then res.(v) := []; fi;
   orb := Set(Filtered(ls, s -> Sum(s) = v));
   fprint("- saving %0 + %1 records of size \033[1m%2\033[m: \c",
                                Length(res.(v)), Length(orb), v);
   orb := Union(res.(v), orb);
   orb := Set(Orbits(\\rc.perm, orb, Permuted), Maximum);
   _print_red("\033[36;1m%0\033[m found\n",
              Length(orb), Length(orb) > Length(res.(v)));
#   _print("%0 found\n", Length(orb));
   res.(v) := orb;
  end);
 return res;
end;

save_list :=
function()
 if Length(\\saved) > 0 then store_list(); fi;
 if not IsBoundGlobal(_save_name()) then
  fprint("\033[31m**Nothing to save\033[0m\n");
 else
  save(_save_name());
 fi;
end;

load_list :=
function(arg)
 local id, name;
 id := \\id;
 if IsBound(arg[1]) then
  id := arg[1];
  if id = 0 then id := [1..Length(\\pairs)]; fi;
  if IsList(id) then return Filtered(id, p -> load_list(p) <> fail); fi;
 fi;
 id := _save_name(id);
 name := format("out/%0.txt", id);
 if not IsReadableFile(name) then return fail; fi;
 Read(name);
 return ValueGlobal(id);
end;

_recreate :=
function(pat)
 local name;

 name := format("%0_%1_%2_recreate", \\prefix, _lattice_name(), \\id);
 if IsBoundGlobal(name) then
  name := ValueGlobal(name);
  if IsFunction(name) then return name(pat); fi;
 fi;
 return do_pats(pat);
end;

_save_graphs :=
function(ls)
 local rc;

 Perform([1..Length(ls)], function(n) ls[n].id := n; end);
 rc := rec(graph := ls);
 ls := sort_graphs(ls);
 rc.ids := List(ls, g -> g.id);
 Perform(ls, print_graph);
 if ValueOption("save") <> false then
  save(format("%0_%1_graph", \\prefix, _lattice_name()), rc);
 fi;
 return rc;
end;

save_graphs :=
function()
 local ids, res, rc, ls, lt;
 ids := load_list(0);
 res := [];
 Perform(ids, function(id)
   init_auto(id);
   Unbind(\\rc.discard);
   rc := ValueGlobal(_save_name());
   ls := Filtered(List(RecNames(rc), Int), IsInt);
   lt := ValueOption("min_size");
   if lt = true then lt := \\min_saved; fi;
   if IsInt(lt) then ls := Filtered(ls, n -> n >= lt); fi;
   lt := Union(List(ls, n -> rc.(n)));
   ls := List(lt, counts2mat);
   ls := _recreate(ls);
   ls := Filtered(ls, is_K3);
   if ForAny(ls, r -> count(r) <> pattern_size(r.pat)) then
    Error_("Pattern mismatch");
   fi;
   lt := Difference(Set(lt), Set(ls, counts));
   if Length(lt) > 0 then
    Error_("Missing patterns");
   fi;
   SortBy(ls, r -> -[count(r), rank(r)]);
   Append(res, List(ls, graph));
   fprint("\n");
  end);
 return _save_graphs(ls);
end;

\\count_format := "%0_%1_%2_counts";

save_counts :=
function(arg)
 save(format(\\count_format, \\prefix, _lattice_name(), \\id), \\observed);
end;

collect_counts :=
function()
 local res, name, file;
 res := [];
 Perform([1..Length(\\pairs)], function(id)
   name := format(\\count_format, \\prefix, _lattice_name(), id);
   file := format("out/%0.txt", name);
   if IsReadableFile(file) then
    Read(file);
    UniteSet(res, ValueGlobal(name));
   fi;
  end);
 name := format(\\count_format, \\prefix, _lattice_name(), 0);
 save(name, res);
 return res;
end;

intervals :=
function(list)
 local res, ls, v;
 res := [];
 list := Set(list);
 while Length(list) > 0 do
  v := Remove(list, 1);
  ls := [v];
  while (Length(list) > 0) and (list[1] = v + 1) do
   v := Remove(list, 1);
   Add(ls, v);
  od;
  if Length(ls) <= 2 then
   Append(res, ls);
  else
   Add(res, [Minimum(ls), Maximum(ls)]);
  fi;
 od;
 return res;
end;

############################################################
## Computing lines in conics problems
############################################################

compute_lines :=
function(graph)
 local res, mat, dd, sv;

 if \\geometry.degree <> 2 then
  Error_("This function applies to conic problems only");
  return fail;
 fi;

 if IsList(graph) then
  graph := Filtered(graph, g -> IsBound(g.II) and IsBool(g.II));
  fprint("\033[36;1m## Refining %0 graphs\033[m\n", Length(graph));
  graph := Flat(List([1..Length(graph)], function(g)
    _list_index := [Length(graph), g, "\033[1m- %0 of %1\033[m: "];
    print_graph(graph[g]);
    return compute_lines(graph[g]: level := next_());
   end));
  SortBy(graph, g -> -[g.count, g.rank]);
  return graph;
 fi;

 mat := full_matrix(graph2mat(graph));
 _copy_info(graph, mat);
 dd  := discr_form(mat.mat);
 sv  := isotropic_vectors(dd, 2);
 sv  := Filtered(sv.vectors, v -> v*mat.mat[1] mod 2 <> 0);
 fprint("= Processing %0 vectors:\033[m\n", Length(sv));
 Apply(sv, v -> get_lines(ShallowCopy(mat), [v]): level := next_());
 sv := Filtered(sv, r -> not IsBound(r.error));
 fprint("= Creating %0 graphs:\033[m\n", Length(sv));
 Apply(sv, create_graph: level := next_());
 Perform(sv, function(g) g.conics := graph.count; end);
 if ValueOption("sort") <> false then sv := sort_graphs(sv); fi;
 return sv;
end;

##########################################################
## Printing statistics
##########################################################

print_debug :=
function()
 fprint("\033[1m>> Parity errors: \033[0m%0\n", __err_parity);
 fprint("\033[1m>> Root errors:   \033[0m%0\n", __err_singular);
 fprint("\033[1m>> Discr rank errors: \033[0m\n");
 fprint(" "); Print(__err_dim, "\n");
# fprint(" [ %0 ]\n", _print_cc(__err_dim));
 fprint("\033[1m>> Discr det errors: \033[0m\n");
 fprint(" "); Print(__err_det, "\n");
# fprint(" [ %0 ]\n", _print_cc(__err_det));
end;

clear_debug :=
function()
 __err_parity    := 0;
 __err_singular  := 0;
 __err_dim       := [];
 __err_det       := [];
end;

##########################################################
## The orthogonal complement
##########################################################

#__integral_complement := true;

_complement :=
function(lines)
 lines := \\N.form*TransposedMat(lines);
# if __integral_complement then
#  lines := NullspaceIntMat(lines);
#  return lines*\\N.vec;
# fi;
 lines := NullspaceMat(lines);
 lines := lines*\\N.vec;
 lines := List(CanonicalBasis(VectorSpace(Rationals, lines)));
 return List(lines, List);
end;

complement :=
function(rc)
 local vec, res, cc;

 rc := _prepare_rc(rc);
 counts(rc);
 vec := Positions(rc.int, true);
 res := _complement(\\lines{vec});
 cc := \\N.form*TransposedMat(res*\\N.back);
 cc := Number(\\lines, l -> IsZero(l*cc));
 res := rec(count := count(rc), complement := cc, ker := res);
 res.OK := res.count = cc;
 res.index := Product(rc.moduli);
 fprint(">> count = %0, complement = %1, OK = %2, index = %3\n",
                res.count, cc, res.OK, res.index);
 return res;
end;

complement_ls := ls -> _complement(\\lines{Union(List(ls, r -> rec_(r).lines))});

correct_sign :=
function(bb, v)
 if IsInt(v) then v := List(bb[v]); fi;
 Perform([1..Length(v)], function(i)
   if v[i] >= 0 then return; fi;
   if i in supp(\\rc) then return; fi;
   v[i] := -v[i];
   Perform(bb, function(u) u[i] := -u[i]; end);
  end);
end;

##########################################################
## Checking defining equations
##########################################################

_check_kernel :=
function(ls)
 ls := \\N.form*TransposedMat(ls*\\N.back);
 return Number(\\lines, l -> IsZero(l*ls));
end;

check_eq :=
function(id)
 local vec;

 id := format("%0_%1_%2_%3", \\prefix, _lattice_name(), \\id, id);
 if not IsBoundGlobal(id) then return fail; fi;
 id := ValueGlobal(id)();
 fprint(">> found %0 vectors\n", Length(id));
 id := \\N.form*TransposedMat(id*\\N.back);
 vec := Filtered(\\roots, r -> IsZero(r*id));
 if Length(vec) > 0 then
  err_(err_Singular);
  return vec;
 fi;
 vec := PositionsProperty(\\lines, l -> IsZero(l*id));
 vec := rec(vec := vec);
 return graph(vec);
end;

##########################################################
## Ebdedding a given graph/matrix to a lattice
##########################################################

embed :=
function(mat)
 local rc, orb, r, p, step;

 step := function(ls, st)
  if st > Length(mat) then return ls; fi;
  if Length(ls) = 0 then return []; fi;
  print_dots(Length(ls));
  fprint(" - (%0 records) \c", Length(ls));
  ls := Flat(List(ls, function(rc)
    orb := rc.next;
    if Length(orb) = 0 then return []; fi;
    orb := List(OrbitsDomain(rc.stab, orb), Minimum);
    orb := List(orb, function(o)
      r := rec(vec := List(rc.vec), stab := Stabilizer(rc.stab, o));
      Add(r.vec, o);
      if st >= Length(mat) then return r; fi;
      o := \\lines[o]*\\N.form;
      p := mat[st][st + 1];
      r.next := Filtered(rc.next, v -> o*\\lines[v] = p);
      return r;
     end);
    print_dot();
    return orb;
   end));
  print_done(Length(ls));
  return step(ls, st + 1);
 end;

 rc := List(GeneratorsOfGroup(\\G));
 Perform(\\rc.orbit, function(o)
   Add(rc, o.perm);
  end);
 rc := rec(vec := [], next := [1..Length(\\lines)], stab := GROUP(rc));
 return Flat(step([rc], 1));
end;

##########################################################
## Re-embedding models to otrher lattices
##########################################################

_frame_signature :=
function(rc, ls)
 rc := [Length(rc.orbit), rc.orbit[1].count, rc.orbit[1].bound];
 return Concatenation(rc, ls);
end;

## This should provide plenty of identification for orbits
orbit_signature :=
function(rc)
 local ls;

 if _lattice_name() = "Leech" then return fail; fi;
 if IsInt(rc) then rc := orb__(rc); fi;
 if rc.tp = tp_comb then
  rc := List(rc.vec, r -> [r.1, r.2, r.3]);
  Sort(rc);
  return Reversed(rc);
 elif rc.tp = tp_orbit then
  ls := Set(rc.orbit, orbit_signature);
  if Length(ls) = 1 then    # should always be true!
   return _frame_signature(rc, ls[1]);
  fi;
 elif rc.tp = tp_set then
  rc := List(rc.vec, orbit_signature);
  if Length(rc) = Length(Set(rc)) then return rc; fi;
 fi;
 return fail;
end;

isotropic_subgroups :=
function(comp)
 local G, gg, pp, p, g, gen, ls, vv, v2p, p2v;

 v2p := v -> Product([1..Length(v)], n -> gg[n]^v[n]);
 p2v := p -> OnTuples(pp, p) - pp;

 gg := [];
 pp := [];
 p := 1;
 Perform(comp.exp, function(e)
   e := comp.prime^e;
   Add(pp, p);
   Add(gg, AsPermutation(PartialPerm([p..p + e - 1],
                Concatenation([p + 1..p + e - 1], [p]))));
   p := p + e;
  end);
 G := Group(gg);
 ls := [];
 Perform([1..Sum(comp.exp)/2], function(e) ls[comp.prime^e] := []; end);
 vv := isotropic_vectors_all(comp);
 Perform(vv.coord, function(v)
   g := Subgroup(G, [v2p(v)]);
   Add(ls[Size(g)], g);
  end);
 Perform([1..Sum(comp.exp)/2 - 1], function(e)
   e := comp.prime^e;
   ls[e] := Unique(ls[e]);
   Perform(ls[e], function(gg)
     gen := List(GeneratorsOfGroup(gg), p2v);
     Perform(vv.coord, function(v)
       if v2p(v) in gg then return; fi;
       if ForAny(gen, g -> not IsInt(v*comp.form*g)) then return; fi;
       v := ClosureSubgroup(gg, v2p(v));
       Add(ls[Size(v)], v);
      end);
    end);
  end);
 ls := Unique(ls[comp.prime^(Sum(comp.exp)/2)]);
 p := ValueOption("vectors") <> true;
 return List(ls, function(g)
   G := List(GeneratorsOfGroup(g), p2v);
   if p then return G; fi;
   return rec(gen := G, vec := Set(g, p2v));
  end);
end;

_root_components :=
function(mat, roots)
 local res, cc, done;
 roots := List(roots);
 res := [];
 repeat
  if Length(roots) = 0 then return res; fi;
  cc := [Remove(roots)];
  Add(res, cc);
  repeat
   done := true;
   roots := Filtered(roots, function(r)
     if ForAny(cc, c -> c*mat*r <> 0) then
      done := false;
      Add(cc, r);
      return false;
     fi;
     return true;
    end);
  until done;
 until false;
end;

_root_projections :=
function(mat, roots, h)
 local p;
 roots := _root_components(mat, roots);
 p := 1;
 Apply(roots, function(c)
   c := rec(roots := c, vec := Filtered(RREF(c), r -> not IsZero(r)));
   c.pos := [p..p + Length(c.vec) - 1];
   c.form := c.vec*mat*TransposedMat(c.vec);
   c.rank := Length(c.vec);
   if Length(c.roots) = c.rank*(c.rank + 1)/2 then
    c.name := "A";
   elif Length(c.roots) = c.rank*(c.rank - 1) then
    c.name := "D";
   else
    c.name := "E";
   fi;
   p := p + Length(c.vec);
   return c;
  end);
 p := TransposedMat(Concatenation(List(roots, r -> r.vec))^-1);
 Perform(roots, function(r)
   r.back := TransposedMat(p{r.pos});
  end);
 Perform(roots, function(r)
   r.h  := h*r.back;
   r.sq := r.h*r.form*r.h;
  end);
 SortBy(roots, r -> [r.name, -r.rank, -r.sq]);
 return roots;
end;

_prepare_lattice :=
function(lines)
 local hh, mm, bb, u, res;

# hh := Filtered(\\lines, u -> IsZero(v*u));
 hh := \\lines{lines};
 Add(hh, \\h);
 mm := ComplementIntMat(IdentityMat(Length(\\N.form)), hh);
 res := rec(count  := Length(hh) - 1,
            rank   := Length(mm.sub),
            list   := [],
            OK     := fail,
            moduli := Filtered(mm.moduli, m -> m > 1));
 fprint("\033[32m - count = %0, rank = %1\c", res.count, res.rank);
 res.h := SolutionIntMat(mm.sub, \\h);
## this should not happen!
 if res.h = fail then Error(); fi;
 res.form := mm.sub*\\N.form*TransposedMat(mm.sub);
 if res.rank = 24 then
  bb := mm.sub^-1;
  res.proj := v -> v*bb;
 fi;
 mm := Factors(Determinant(res.form));
 _print(", det = [ %0 ], moduli = [ %1 ]\c",
        _print_cc(mm), _print_cc(res.moduli));
 if res.rank = 23 then
  u := 1;
  Perform(discr_form(res.form).comp, function(mm)
    hh := Maximum(mm.exp);
    if IsOddInt(Sum(mm.exp) + hh) then hh := hh + 1; fi;
    u := u*mm.prime^hh;
   end);
  _print(", appending [%0]\c", u);
  res.form := DirectSumMat(res.form, [[u]]);
  res.h := Concatenation(res.h, [0]);
 fi;
 Print("\033[0m\n");
 res.OK := true;
 return res;
end;

_common_kernel :=
function(res, mat)
 local vec;

 if \\hdiv <> 4 then return; fi;
 if Set(res.list, r -> r.order) <> [[4]] then
  fprint("\033[31m **Wrong kernel orders\033[0m\n");
  return;
 fi;
 if Length(res.list) = 2 then
  fprint(" = Two kernels differ by h/2: ");
  vec := IsZero((2*Sum(res.list, r -> r.vec) - 4*res.h) mod 2) or
         IsZero((2*(res.list[1].vec - res.list[2].vec) - 4*res.h) mod 2);
  _print_red("\033[32;1m%0\033[0m\n", vec, not vec);
 fi;
 vec := Set(res.list, r -> (r.vec[1]*4) mod 2);
 res.same := Length(vec);
 if res.same <> 1 then
  fprint("\033[31m **Distinct (mod 2) kernels (%0)\033[0m\n", res.same);
  return;
 fi;
 res.div := (vec[1]*mat.form*mat.h/2) mod \\hdiv;
 fprint(" = Same kernel: div = ");
 _print_red("\033[32;1m%0\033[0m", res.div, res.div = 0);
 Print("\n");
end;

replant :=
function(arg)
 local ln, mat, dd, gg, mm, sv, hh, rr, sg, v, res, ord;

 ord := v -> Lcm(List(v, DenominatorRat));

 ln := [1..Length(\\lines)];
 if IsBound(arg[1]) then ln := arg[1]; fi;
 mat := _prepare_lattice(ln);
 res := rec(count := mat.count, rank := mat.rank,
            list := [], OK := false);
 if mat.OK <> true then return res; fi;
 sg := orbit_signature(\\rc);
 dd := discr_form(List(mat.form, List));
 gg := mat.h*mat.form/\\hdiv;
 gg := List(dd.comp, c -> gg*TransposedMat(c.vectors)*c.form^-1*c.vectors);
 res.h := List(gg, v -> List(v, p -> modZ(p, false)));
 gg := List(dd.comp, c -> List(isotropic_subgroups(c), g -> g*c.vectors));
 gg := List(Cartesian(gg), Concatenation);
 fprint("\033[1m>> Found %0 isotropic subgroups:\033[0m\n", Length(gg));
 Perform(gg, function(g)
   rr := Cartesian(List(g, v -> [0..ord(v)]));
   rr := List(rr, v -> Sum([1..Length(v)], n -> v[n]*g[n]));
   rr := Filtered(rr, v -> not IsIntVec(v));
   rr := List(rr, v -> (v*mat.form*mat.h) mod \\hdiv);
   rr := rec(div := SortedList(rr), vec := g);
   mm := lattice_extension(mat.form, g);
   sv := ShortestVectors(mm.form, 2);
   if ForAny(sv.norms, n -> n <> 2) then Error(); fi;
   hh := sv.vectors;
   rr.roots := Length(hh);
   rr.name  := [];
   rr.h     := [];
   if Length(hh) > 0 then
    sv := _root_projections(mm.form, hh, mat.h*mm.back);
    rr.name := List(sv, r -> format("%0%1", r.name, r.rank));
    rr.h := List(sv, r -> r.sq);
    if (sg <> fail) and IsBound(mat.proj) and
       (rr.h = Reversed(SortedList(List(\\rc.h, v -> v.1)))) and
       (_lattice_name(rr.name) = _lattice_name())
    then
     dd := List(\\rc.vec, function(r)
       dd := Set(lines(r.domain), function(l)
         l := mat.proj(\\lines[l])*mm.back;
         l := List(sv, function(r)
           v := l*r.back;
           return [r.sq, v*r.form*v, v*r.form*r.h];
          end);
         Sort(l);
         return l;
        end);
       if Length(dd) <> 1 then Error(); fi;
       return _frame_signature(r, Reversed(dd[1]));
#       dd := \\lines[lines(r.domain)[1]];
#       dd := mat.proj(dd)*mm.back;
#       dd := List(sv, function(r)
#         v := dd*r.back;
#         return [r.sq, v*r.form*v, v*r.form*r.h];
#        end);
#       Sort(dd);
#       return _frame_signature(r, Reversed(dd));
      end);
     dd := List(dd, v -> Position(sg, v));
     rr.perm := PermListList([1..Length(dd)], dd);
    fi;
   fi;
   rr.order := List(g, ord);
   Add(res.list, rr);
   fprint("- \033[1m%0\033[0m : order = [ %1 ],",
          _name(rr.name),
          _print_cc(rr.order));
   _print_red(" div = [\033[32;1m %0 \033[0m]",
              _print_cc(rr.div), ForAny(rr.div, d -> d = 0));
   Print("\n");
   fprint("\033[32m - %0 roots, ", rr.roots);
   if Length(hh) > 24 then
    res.OK := true;
    _print("h = [%0]\033[0m\n", _print_cc(rr.h));
   else
    sv := support(rr.h);
    if Length(sv) < 24 then res.OK := true; fi;
    _print("support = %0\033[0m\n", Length(sv));
   fi;
   if IsBound(rr.perm) then
    fprint("\033[32m - permutation = %0\033[0m\n", rr.perm);
   fi;
  end: level := next_());
 fprint(" = OK = %0\n", res.OK);
 _common_kernel(res, mat);
 return res;
end;

##########################################################
## Initializing Leech lattice (for cubics)
##########################################################

Leech_lattice :=
function()
 local mat, dd, sg, pp, G, act, ex, _mg, mg, dg;

 _mg := IdFunc;
# mg := g -> _mg(\\N.lines*PermutationMat(g, Length(\\lines))*\\lines);
 mg := g -> _mg(_perm2mat(g));

 dg := function(l, g)
  return Position(sg, Set(sg[l], v -> v*g mod ex));
 end;

 G := \\Leech;
 if G = 0 then G := \\prefix; fi;
# if (G <> 3) or (\\lattice <> []) then Error(); fi;
 if \\lattice <> [] then Error(); fi;
 mat := List(\\N.form, List);
 if Length(mat) = 23 then
  _mg := g -> DirectSumMat(g, [[1]]);
  mat := DirectSumMat(mat, [[4]]);
 fi;
 dd := discr_form(mat);
# if dd.primes <> [2] then Error(); fi;
 if Length(dd.primes) <> 1 then Error(); fi;
 dd := dd.comp[1];
 sg := isotropic_subgroups(dd: vectors);
 pp := PositionProperty(sg, function(r)
   r := lattice_extension(mat, r.gen*dd.vectors);
   if Length(ShortestVectors(r.form, 2).norms) <> 0 then return false; fi;
   \\L := rec(form := r.form, back := r.back);
   \\L.lines := \\lines*\\L.back;
   \\L.h := \\h*\\L.back;
   return true;
  end);
 sg := List(sg, r -> r.vec);
 ex := List(dd.exp, e -> dd.prime^e);
 G := GeneratorsOfGroup(\\rc.G);
 act := List(G, g -> discr_auto(mg(g), mat, dd));
 act := List(act, g -> PermList(List([1..Length(sg)], i -> dg(i, g))));
 \\L.perm := Stabilizer(\\rc.G, pp, G, act);
 fprint(">> group = %0 vs. %1\n", Size(\\L.perm), Size(\\rc.G));
 _len := 24;
 sg := List(\\L.lines);
 if Length(\\N.form) = 23 then Add(sg, vector([24])); fi;
 dd := List(IdentityMat(24), r -> SolutionMat(sg, r));
 G := GeneratorsOfGroup(\\L.perm);
 G := List(G, g -> List(dd, r -> Permuted(r, g)*sg));
 if ForAny(G, g -> \\L.h^g <> \\L.h) then Error(); fi;
 if ForAny(G, g -> g*\\L.form*TransposedMat(g) <> \\L.form) then Error(); fi;
 \\L.G := Group(G);
 fprint(">> Square 4 vectors: \c");
 sg := ShortestVectors(\\L.form, 4);
 \\4 := Union(sg.vectors, -sg.vectors);
 _print("%0 found\n", Length(\\4));
 G := List(G, g -> SortingPerm(\\4*g));
 \\L.4 := Group(G);
end;

_finalize_ov :=
function(rc)
 rc.mat := rc.vec*\\L.form*TransposedMat(rc.vec);
 rc.pos := List(rc.vec, v -> PositionSet(\\4, v));
end;

_extended_complement :=
function(rc)
 local res;
 if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
 res := \\L.form*TransposedMat(\\L.lines{rc.vec});
 res := NullspaceIntMat(res);
 res := Concatenation(res, [\\L.h]);
 res := ComplementIntMat(IdentityMat(24), res);
 res := List([1..Length(res.sub)], i -> res.sub[i]/res.moduli[i]);
 res := rec(vec := res, mat := res*\\L.form*TransposedMat(res));
 return res;
end;

Leech_complement :=
function(rc)
 local res, sv, bb;

 res := _extended_complement(rc);
# if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
# res := \\L.form*TransposedMat(\\L.lines{rc.vec});
# res := NullspaceIntMat(res);
# res := Concatenation(res, [\\L.h]);
# res := ComplementIntMat(IdentityMat(24), res);
# res := List([1..Length(res.sub)], i -> res.sub[i]/res.moduli[i]);
# res := rec(vec := res, mat := res*\\L.form*TransposedMat(res));
 sv := ShortestVectors(res.mat, 4);
 sv := sv.vectors*res.vec;
 bb := First(sv, v -> IsIntVec((\\L.h - v)/2));
 bb := [bb, (\\L.h - bb)/2];
 sv := Combinations(sv, Length(res.mat) - 2);
 sv := First(sv, c -> Rank(Concatenation(bb, c)) = Length(res.mat));
 if sv = fail then return res; fi;
 res.vec := Concatenation(bb, sv);
 _finalize_ov(res);
 return res;
end;

_extend_embedding :=
function(rc)
 local m, vec, G, val, ls;

 vec := List(rc.ind);
 G := \\L.4;
 if IsBound(rc.G) then G := rc.G; fi;
 m := \\L.form*TransposedMat(\\4{vec});
 val := rc.mat[Length(vec) + 1]{[1..Length(vec)]};
 ls := PositionsProperty(\\4, v -> v*m = val);
 ls := OrbitsDomain(G, ls);
 return List(ls, function(o)
   o := Minimum(o);
   return rec(mat := rc.mat,
              ind := Concatenation(vec, [o]),
              G := Stabilizer(G, o));
  end);
end;

check_Leech :=
function(mat)
 local rc, bb;

 if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
 if IsInt(mat) then
  mat := format("%0_%1_%2_%3", \\prefix, _lattice_name(), \\id, mat);
  if not IsBoundGlobal(mat) then return fail; fi;
  mat := ValueGlobal(mat)();
 fi;
 rc := PositionProperty(\\4, v -> IsIntVec((\\L.h - v)/2));
 rc := [rc, Position(\\4, (\\L.h - \\4[rc])/2)];
 if \\4{rc}*\\L.form*TransposedMat(\\4{rc}) <> mat{[1..2]}{[1..2]} then
  Error();
 fi;
 rc := rec(mat := Immutable(mat),
           ind := rc,
           G := Stabilizer(\\L.4, rc, OnTuples));
 fprint("\033[1m>> group = %0\033[0m\n", Size(rc.G));
 rc := [rc];
 Perform([3..Length(mat)], function(bb)
   fprint("= %0 of %1: \c", bb, Length(mat));
   rc := Flat(List(rc, _extend_embedding));
   _print("%0 records; group = %1\n", Length(rc), List(rc, r -> Size(r.G)));
  end: level := next_());
 if Length(rc) <> 1 then
  Error_(format("Too many embeddings [ %0 ]", Length(rc)));
#  return rc;
 fi;
 Apply(rc, function(rr)
   bb := List(NullspaceMat(\\L.form*TransposedMat(\\4{rr.ind})));
   Add(bb, \\L.h);
   bb := VectorSpace(Rationals, bb);
   rr.vec := PositionsProperty(\\L.lines, v -> v in bb);
   if Length(rr.vec) = 0 then return fail; fi;
   if not is_K3(rr) then return fail; fi;
   bb := graph(rr);
   bb.ort := rr.ind;
   return bb;
  end);
 return Filtered(rc, r -> r <> fail);
end;

##########################################################
## Disjoint lines
##########################################################

next_disjoint :=
function(rc, data)
 local m, vec, G, val, ls;

 vec := List(rc.ind);
 G := \\L.4;
 if IsBound(rc.G) then G := rc.G; fi;
 m := \\L.form*TransposedMat(\\4{vec});
 val := rc.mat[Length(vec) + 1]{[1..Length(vec)]};
 ls := PositionsProperty(\\4, v -> v*m = val);
 ls := OrbitsDomain(G, ls);
 return List(ls, function(o)
   o := Minimum(o);
   return rec(mat := rc.mat,
              ind := Concatenation(vec, [o]),
              G := Stabilizer(G, o));
  end);
end;

##########################################################
## Miscellaneous stuff
##########################################################

next :=
function(set, ls)
 local n, l;
 set := Concatenation(set, [MaximumList(set, 0) + 1]);
 l := Length(set);
 for n in [set[l]..Length(ls)] do
  set[l] := n;
  if SmithNormalFormIntegerMat(ls{set})[l][l] = 1 then return set; fi;
 od;
 return fail;
end;

comp_graph :=
function(mat)
 return Graph(Group([], ()), [1..Length(mat)], OnPoints, function(i, j)
   return mat[i][j] = 2;
  end);
end;


==> anc/2/biFermat.txt <==
# -*- GAP -*-

planes :=
function()
 local res, p, i, j, i0, j0, ls, li;

 res := [];
 for p in [1..7] do
  ls := Difference([1..7], [p]);
  i0 := Minimum(ls);
  for i in Difference(ls, [i0]) do
   li := Difference(ls, [i0, i]);
   j0 := Minimum(li);
   for j in Difference(li, [j0]) do
    Add(res, Flat([p, i0, i, j0, j, Difference(li, [j0, j])]));
   od;
  od;
 od;
 return List(res, function(l)
   p := List([1..7], i -> 0);
   i := List(p);
   j := List(p);
   p[l[2]] := -1; p[l[3]] := 1;
   i[l[4]] := -1; i[l[5]] := 1;
   j[l[6]] := -1; j[l[7]] := 1;
   return [p, i, j];
  end);
end;

plane_product :=
function(p, q)
 p := Rank(Concatenation(p, q));
 if p = 3 then return 3; fi;
 if p = 4 then return -1; fi;
 if p = 5 then return 1; fi;
 if p = 6 then return 0; fi;
end;

intr :=
function(arg)
 if Length(arg) > 1 then arg := [arg]; fi;
 arg := List(arg[1], p -> VectorSpace(Rationals, p));
 arg[1] := Intersection(arg);
 if Dimension(arg[1]) = 1 then return Basis(arg[1])[1]; fi;
 return [0,0,0,0,0,0,0];
end;


==> anc/2/brute.txt <==
# -*- GAP -*-

_print_error := false;

list2vec := ls -> Concatenation(ls)*\\N.back;

_adjust_moduli  := ReturnTrue;

_load_param("brute.txt");

err_Parity := Immutable(format("**(mod %0) error\n", \\hdiv));

__Gram :=
function()
 if not IsBound(\\data.mat) then
  \\data.mat := List(\\lines, function(l)
    l := l*\\N.form;
    return List(\\lines, p -> l*p);
   end);
 fi;
 return \\data.mat;
end;

Gram := vec -> __Gram(){vec}{vec};

#########################################################
# Selecting a pair for processing
#########################################################

wanted :=
function(arg)
 local d;
 d := Flat(arg);
 d := Sum(d) + Length(d);
 return \\rc.bound - \\min_count - d;
end;

_process_group :=
function(rc)
 local orb, act, perm, ls;

 act := function(v, g)
  v := Permuted(v, g[1]);
  v := List([1..Length(v)], n -> v[n]*g[2][n]);
  return v;
 end;

 perm := function(g)
  g := [g[1], List([1..Length(\\lattice)],
                n -> \\lattice[n].act[Position(\\lattice[n].d_aut, g[2][n])])];
  ls := List(\\lines, l -> act(l, g));
  g := Sortex(ls);
## consistency check
  if ls <> \\lines then Error(); fi;
  return g;
 end;

 Perform(rc.vec, function(r)
   orb := r.orbit[1].vec;
   orb := List(rc.group, g -> v_action(orb, g));
   Perform(r.orbit, function(rr)
     rr.perm := perm(rc.group[Position(orb, rr.vec)]);
    end);
## consistency check
   orb := r.orbit[1].lines;
   if ForAny(r.orbit, rr -> rr.lines <> OnSets(orb, rr.perm)) then Error(); fi;
  end);
end;

_process_perm :=
function(rc)
 local orb, ls, perm;

 perm := function(g)
  ls := List(\\lines, l -> Permuted(l, g));
  g := Sortex(ls);
## consistency check
  if ls <> \\lines then Error(); fi;
  return g;
 end;

 Perform(rc.vec, function(r)
   orb := vid(r.orbit[1].vec);
   Perform(r.orbit, function(rr)
     rr.perm := perm(RepresentativeAction(rc.group, orb, vid(rr.vec), Permuted));
    end);
## consistency check
   orb := r.orbit[1].lines;
   if ForAny(r.orbit, rr -> rr.lines <> OnSets(orb, rr.perm)) then Error(); fi;
  end);
end;

select_pair :=
function(n)
 local ls, orb, gg;

 _clean_rc();
 \\id := n;
 \\rc := _pair(n);
 \\used := [];
 fprint("\033[36;1m## Configuration %0: %1 orbits\n\033[0m",
            n, _print_cc(List(\\rc.vec, r -> Length(r.orbit))));
# print_pairs(n);
 \\h := list2vec(List(\\rc.h, r -> r.vec));
 \\hN := \\h*\\N.form;
 \\roots := List(\\lroots, list2vec);
 \\root := list2vec(List([1..Length(\\lattice)], function(i)
   if IsBound(\\rc.h[i].rt) then return \\rc.h[i].rt; fi;
   return \\lattice[i].0;
  end));
 if IsZero(\\root) then
  \\root := 0;
 else
  \\roots := Filtered(\\roots, v -> v*\\N.form*\\root = 0);
 fi;
 _brute_init_roots();

 \\G := List(\\rc.h, r -> r.G);
 ls := Flat(List(\\rc.vec, r -> r.orbit));
 \\rc.orbit := ls;
 Perform([1..Length(ls)], function(n) ls[n].pp := n; end);

 orb := List(ls, r -> r.vec);
 gg := SortingPerm(orb);
 if IsList(\\rc.group) then
  gg := List(\\rc.group, g -> gg*SortingPerm(List(orb, r -> v_action(r, g)))^-1);
  \\rc.perm := AsGroup(gg);
 elif IsPermGroup(\\rc.group) then
  gg := List(GeneratorsOfGroup(\\rc.group),
                g -> gg*SortingPerm(List(orb, r -> Permuted(r, g)))^-1);
  \\rc.perm := GROUP(gg);
 else
  Error();
 fi;

 gg := 0;
 Perform(\\rc.vec, function(r)
   r.domain := Immutable([1..Length(r.orbit)] + gg);
   r.base := gg;
   if \\duality then
    if r.dual <> r.id then
     r.duals := false;
    elif r.orbit[1].dual = r.orbit[1].id then
     r.duals := true;
    else
     orb := [];
     Perform([1..Length(r.orbit)], function(n)
       orb[n + gg] := r.orbit[n].dual + gg;
      end);
     r.duals := Immutable(orb);
    fi;
   fi;
   gg := gg + Length(r.orbit);
  end);

 gg := 0;
 \\lines := [];
 Perform(ls, function(r)
   orb := List([1..Length(\\rc.h)], n -> SortedList(Orbit(\\G[n], r.vec[n].vec[2])));
   orb := Cartesian(orb);
   r.lines := [gg + 1..gg + Length(orb)];
   gg := gg + Length(orb);
   Append(\\lines, orb);
  end);
 gg := Sortex(\\lines);
 \\G := _product_action(\\G, \\lines);
 Perform(ls, function(r) r.lines := OnSets(r.lines, gg); end);

 if IsPermGroup(\\rc.group) then
  _process_perm(\\rc);
 else
  _process_group(\\rc);
 fi;

 \\rc.duals := false;
 if \\duality then
  ls := List(\\rc.orbit, r -> List(r.vec, rr -> rr.id));
  \\rc.duals := List(\\rc.orbit, r -> List(r.vec, rr -> rr.dual));
  \\rc.duals := Immutable(List(\\rc.duals, n -> Position(ls, n)));
 fi;

 \\lines := List(\\lines, list2vec);
 if \\duality then
  \\duals := List(\\lines, l -> Position(\\lines, \\h - l));
 fi;
 if Length(\\lines) <> \\rc.count then Error(); fi;

# Unbind(\\rc.proj);

 MakeImmutable(\\h);
 MakeImmutable(\\hN);
 MakeImmutable(\\root);
 MakeImmutable(\\roots);
 MakeImmutable(\\lines);
 MakeImmutable(\\duals);

 _print(">> G = %0, %1 roots, ", Size(\\G), Length(\\roots));
 _print_reduced(\\rc);
end;

full_group :=
function()
 if not IsBound(\\rc.G) then
  \\rc.G := List(GeneratorsOfGroup(\\G));
  Append(\\rc.G, List(\\rc.orbit, r -> r.perm));
  \\rc.G := GROUP(\\rc.G);
 fi;
 return \\rc.G;
end;

_perm2mat :=
function(p)
 local ls;

 if not IsBound(\\data.proj) then
  ls := List(\\lines);
  if \\h <> 0 then Add(ls, \\h); fi;
  if Rank(ls) < Length(\\N.form) then
   Append(ls, NullspaceMat(\\N.form*TransposedMat(ls)));
  fi;
#  if \\root <> 0 then Add(ls, \\root); fi;
  \\data.proj := List(One(\\N.form), r -> SolutionMat(ls, r));
 fi;
 return List(\\data.proj, v -> Permuted(v, p))*\\lines;
end;

_mat_group :=
function()
 if not IsBound(\\rc.GG) then
  \\rc.GG := Group(List(GeneratorsOfGroup(full_group()), _perm2mat));
 fi;
 return \\rc.GG;
end;

#########################################################
# Validation routines
#########################################################

_data_created :=
function(rc, data)
 if IsBound(\\rc.out) and (data.rank in \\rc.out) then
  data.out := [];
 fi;
end;

__err_parity    := 0;
__err_singular  := 0;

_prepare_rc :=
function(rc)
 local res, mat, \mod, units, ff, comp, proj, is_in;

 is_in := function(r)
  if not IsZero(res.comp(r)) then return false; fi;
  r := res.proj(r);
  if r = true then return true; fi;
  if r <> false then
   UniteSet(res.roots, List(units, u -> (r*u) mod \mod));
  fi;
  return false;
 end;

 if IsBound(rc.data) then return rc.data; fi;
 if IsBound(rc.proj) and IsFunction(rc.proj) then return rc; fi;
 last_error := "";

 res := \\lines{rc.vec};
 Add(res, \\h);
 res := ComplementIntMat(One(\\N.form), res);
## the rank
 rc.rank := Length(res.sub);
 if rc.rank > rank_() then err_(err_Rank, rc); return fail; fi;
 res.rank := rc.rank;
 _adjust_moduli(res);
## check the divisibility of \\h
 if (\\prime = 0) and ForAny(res.sub, v -> (\\hN*v) mod \\hdiv <> 0) then
  err_(err_Parity, rc);
  __err_parity := __err_parity + 1;
  return fail;
 fi;

 mat := Concatenation(res.sub, res.complement);
 Perform([1..Length(res.moduli)], function(n)
   mat[n] := mat[n]/res.moduli[n];
  end);
 mat := mat^-1;

 comp := [1..Length(res.complement)] + Length(res.moduli);
 comp := List(mat, r -> r{comp});
 res.comp := v -> v*comp;
 Unbind(res.complement);

 proj := PositionsProperty(res.moduli, i -> i <> 1);
 \mod := res.moduli{proj};
# res.h := List(proj, n -> (\\hN*res.sub[n]/res.moduli[n]) mod res.moduli[n]);
 res.h := List(proj, n -> (\\hN*res.sub[n]/res.moduli[n]) mod \\hdiv);
 if Length(proj) > 0 then
  proj := List(mat, r -> r{proj});
  mat := Maximum(\mod);
  units := Filtered([1..mat], i -> (i mod \\prime) <> 0);
  ff := [];
  repeat
   mat := mat/\\prime;
   if mat = 1 then break; fi;
   Add(ff, mat);
  until false;
  res.root := v -> (v in res.roots) or
                   ForAny(ff, f -> (v*f) mod \mod in res.roots);
  res.proj := function(v)
    v := (v*proj) mod \mod;
    if IsZero(v) then return true; fi;
    if res.root(v) then return false; fi;
#    if v in res.roots then return false; fi;
#    if ForAny(ff, f -> (v*f) mod \mod in res.roots) then return false; fi;
    return v;
   end;
 else
  res.proj := ReturnTrue;
 fi;
# res.rc := rc;

## check roots
 res.roots := [];
 if ForAny(\\roots, is_in) then
  err_(err_Singular, rc);
  __err_singular := __err_singular + 1;
  return fail;
 fi;
 res.int := [];
## to implement a condition check
# res.out := [];
# res.count := 0;
 res.orbit := [];
 _data_created(rc, res);
 return res;
end;

_line_count :=
function(data, lines)
 local ls, ln, u, v, save;

 save := IsBound(data.out);
 if data = fail then return []; fi;
 ls := Filtered(lines, function(l)
   ln := \\lines[l];
   u := data.comp(ln);
   if not IsZero(u) then
    if save then data.out[l] := u; fi;
    return false;
   fi;
   u := data.proj(ln);
   data.int[l] := u;
   return u = true;
  end);
 return ls;
end;

_orbit_count :=
function(data, id)
 if not IsBound(data.orbit[id]) then
  data.orbit[id] := Length(_line_count(data, \\rc.orbit[id].lines));
 fi;
 return data.orbit[id];
end;

\$invalid_count :=
function(p, data)
 data := _orbit_count(data, p[1]);
 p := p[2];
 if p >= 0 then return data <> p; fi;
 return (data + p) >= 0;
end;

_count_mismatch :=
function(rc, data)
 if ForAny(rc.pat, p -> \$invalid_count(p, data)) then
  err_(err_Lines, data);
  return true;
 fi;
 return false;
end;

counts :=
function(arg)
 local rc, dm;
 rc := _prepare_rc(Remove(arg, 1));
 dm := [1..Length(\\rc.orbit)];
 if Length(arg) > 0 then dm := CallFuncList(domain, arg); fi;
# if IsBound(arg[2]) then
#  dm := Concatenation(List(\\rc.vec{arg[2]}, r -> r.domain));
# fi;
 return List(dm, n -> _orbit_count(rc, n));
end;

#count := rc -> Sum(counts(rc));

is_saturated :=
function(rc)
 local data;

 if IsBound(rc.saturated) then return rc.saturated; fi;
 data := _prepare_rc(rc);
 if not IsBound(data.saturated) then
  counts(data);
  data.saturated := not ForAny(data.int, IsList);
 fi;
 rc.saturated := data.saturated;
 return rc.saturated;
end;

## Counts the number of lines in a given (union of) orbits.
## If rc is not given, returns function
#  count({rc, } d1, d2, ... )
#  count({rc, } [d1, d2, ... ] )
count :=
function(arg)
 local rc, dd, func;

 func := function(rc)
  rc := _prepare_rc(rc);
  return Sum(dd, n -> _orbit_count(rc, n));
 end;

 if Length(arg) = 0 then return count; fi;
 if IsRecord(arg[1]) then rc := Remove(arg, 1); fi;
 if Length(arg) = 0 then
  dd := [1..Length(\\rc.orbit)];
 else
  dd := domain(_as_list(arg));
 fi;
 if IsBound(rc) then return func(rc); fi;
 return func;
end;

#########################################################
# Direct sorting
#########################################################

sort :=
function(ls)
 Perform(ls, function(rc)
   rc.vec := _line_count(rc.data, [1..Length(\\lines)]);
  end);
 ls := _sort_list(full_group(), ls: verbose, sort_mode);
 SortBy(ls, r -> [-count(r), -rank(r)]);
 return ls;
end;

sort_as_is := ls -> _sort_list(full_group(), ls: verbose, sort_mode);

sort_as_is :=
function(ls)
 return Flat(List(Set(ls, rank), function(r)
   r := Filtered(ls, rc -> rank(rc) = r);
   return _sort_list(full_group(), r: verbose, sort_mode);
  end));
end;

#########################################################
# Brute force computation
#########################################################

_restricted_orbit :=
function(rc, set)
 rc := List([1..Length(\\rc.h)], function(n)
   if n in set then return [rc.vec[n].vec[2]]; fi;
   return SortedList(Orbit(\\rc.h[n].G, rc.vec[n].vec[2]));
  end);
 rc := List(Cartesian(rc), list2vec);
 return Set(rc, v -> PositionSet(\\lines, v));
end;

_brute_matrix :=
function(lines)
 local res, u;
 res := [];
 Perform(lines, function(l)
   u := \\lines[l]*\\N.form;
   res[l] := [];
   Perform(lines, function(v) res[l][v] := \\lsq - u*\\lines[v]; end);
  end);
# __mat := res;
 return res;
end;

_brute_data :=
function(rc)
 local res, G, ln;

 G := _restricted_action(\\G, rc.lines);
 ln := rc.lines;
 res := ValueOption("lines");
 if IsList(res) and IsSubset(ln, res) then
  ln := res;
  G := Stabilizer(G, ln, OnSets);
 fi;
 res := rec(next := ln, index := ln[1], vec := [ln[1]]);
 res.G := Stabilizer(G, res.index);
 res.mat := _brute_matrix(ln);
 res.factor := 1;
 res.dual := false;

 _brute_data_init(rc, res);
 res.validate := r -> _prepare_rc(r) <> fail;
 return res;
end;

_store_orbits :=        # : store_orbits := <params>
function(rc, ls, dual)
 local st, rd, d;

 st := ShallowCopy(ValueOption("store_orbits"));
 if st = true then st := rec(); fi;
 if IsInt(st) then st := rec(min := st); fi;
 if not IsRecord(st) then return false; fi;
 if not IsBound(st.min) then st.min := 0; fi;
 if not IsBound(st.keep) then st.keep := true; fi;

 if st.min > 0 then
  if dual then st.min := Int(st.min/2); fi;
  ls := Filtered(ls, r -> Length(r.vec) >= st.min);
 fi;

 fprint("= Found %0 records\n", Length(ls));
 Perform(ls, function(r) Unbind(r.next); Unbind(r.G); end);
 if dual then
  Perform(ls, function(r) UniteSet(r.vec, \\duals{r.vec}); end);
 fi;

 rd := rc.lines;
 fprint("\033[37m - validating \c");
 print_dots(Length(ls));
 ls := Filtered(ls, function(r)
   d := _prepare_rc(r);
   if d <> fail then d := Length(_line_count(d, rd)) = Length(r.vec); fi;
   print_dot();
   return d = true;
  end);
 print_done(Length(ls));

 ls := _sort_list(\\G, ls: verbose, level := next_(), keep_orbits := st.keep);

 rd := MaximumList(List(ls, r -> Length(r.vec)), 0);
 if st.min <= 0 then st.min := 1; fi;
 if dual then rd := 2*[st.min..rd/2]; else rd := [st.min..rd]; fi;
 rc := orb_(rc);
 rc.orb := [];
 Perform(rd, function(c)
   rc.orb[c] := Filtered(ls, r -> Length(r.vec) = c);
  end);
 Perform(ls, function(r) Unbind(r.validate); Unbind(r.filter); end);
 rd := Set(ls, r -> Length(r.vec));
 AddSet(rd, 0);
 MakeImmutable(rd);
 st := Maximum(rd);
 rc.val := rd;
 rc.max := st;
 Perform(rc.orbit, function(r) r.val := rd; r.max := st; end);
 if \\duality and (rc.dual <> rc.id) then
  rc := \\rc.vec[rc.dual];
  rc.val := rd;
  rc.max := st;
  Perform(rc.orbit, function(r) r.val := rd; r.max := st; end);
 fi;
 return true;
end;

brute :=                # : store_orbits := <params>
function(n)
 local rc, ls, max, data, star;

 star := ["", "*"];
 rc := _pair(\\rc, n, 1);
 data := _brute_data(rc);
 fprint("\033[1m>> Processing orbit %0: group = %1, count = %2, bound = %3%4\033[0m\n",
                n, Size(data.G), rc.count, rc.bound/data.factor, star[data.factor]);
 ls := _add_list(data: level := next_());
# __ls := ls;
 max := Maximum(List(ls, r -> Length(r.vec)))*data.factor;
 if max > rc.bound then Error(); fi;
 star := _store_orbits(rc, ls, data.dual: level := next_());
 set_reduced(rc, rs_brute, max);
 fprint(" = Reduced %0 -> %1", rc.reduced[rs_bound], __bound(max));
 if star then
  _print(" [ %0 ]", _print_cc(List(orb_(rc).orb, Length)));
 fi;
 fprint("\n = Total: ");
 _print_reduced(\\rc);
end;

#########################################################
# Advanced brute force
#########################################################

_brute_data_fixed :=    # : min_size := <value>  : min_count := <value>
function(rc, fixed)
 local data, count, max, ln, ls, orb, ind, lns, G, mat, OK, is_OK;

 is_OK := function(i, j)
  return ForAll(orb[i], u -> ForAll(orb[j], v -> mat[u][v] in \\edges));
 end;

 ln := _restricted_orbit(rc, fixed);
 data := _brute_data(rc: lines := ln);
 orb := _add_list(data);
 fprint("\033[37m - (%0 records) \c", Length(orb));
 print_dots(Length(orb));
 orb := Filtered(orb, function(r)
   ls := _prepare_rc(r);
   if ls = fail then return false; fi;
   ls := _line_count(ls, ln) = r.vec;
   print_dot();
   return ls;
  end);
 print_done(Length(orb));
 orb := List(orb, r -> r.vec);
 data.max := Maximum(List(orb, Length));
 G := ValueOption("min_size");
 if G = true then G := data.max; fi;
 if IsInt(G) and (G <= 0) then G := data.max + G; fi;
 if not IsInt(G) or (G < 1) then G := 1; fi;
 if G > 1 then orb := Filtered(orb, o -> Length(o) >= G); fi;
 data.min := G;
 orb := Union(Orbits(\\G, orb, OnSets));
 G := GeneratorsOfGroup(\\G);
 G := GROUP(List(G, g -> SortingPerm(OnTuplesSets(orb, g))^-1));
 data.next := [1..Length(orb)];
 data.vec := [];
 data.G := G;
 data.orb := orb;
 lns := Orbit(\\G, ln, OnSets);
 ind := List(orb, o -> PositionProperty(lns, s -> IsSubset(s, o)));
 max := Maximum(ind);
 count := ValueOption("min_count");
 data.size := Length(lns);
 mat := _brute_matrix(rc.lines);
 OK := [];
 data.filter := function(rr, n)
  G := ind[n];
  ls := Filtered(rr.next, u -> ind[u] <> G);
  G := Length(orb[n]);
  ls := Filtered(ls, u -> Length(orb[u]) <= G);
  if IsInt(count) then
   G := count - Sum(rr.vec) - (max - Length(rr.vec) - 1)*G;
   ls := Filtered(ls, u -> Length(orb[u]) >= G);
  fi;
  if not IsBound(OK[n]) then OK[n] := []; fi;
  G := OK[n];
  ls := Filtered(ls, function(u)
    if not IsBound(G[u]) then G[u] := is_OK(u, n); fi;
    return G[u];
   end);
  return ls;
 end;
 data.validate := function(r)
   G := r.vec;
   if IsInt(count) then
    ln := List(G, o -> Length(orb[o]));
    if Sum(ln) + Minimum(ln)*(max - Length(ln)) < count then return false; fi;
   fi;
   r.vec := Union(orb{r.vec});
   ls := _prepare_rc(r);
   if ls = fail then return false; fi;
   if ForAny(G, u -> _line_count(ls, lns[ind[u]]) <> orb[u]) then return false; fi;
   r.vec := G;
   return true;
  end;
# Unbind(data.validate);
 return data;
end;

_store_fixed :=
function(rc, ls, data)  # : store_orbits := <params>
 if ValueOption("store_orbits") = fail then return false; fi;
 ls := List(ls, r -> rec(vec := Union(List(r.vec, n -> data.orb[n]))));
 return _store_orbits(rc, ls, data.dual);
end;

brute_fixed :=          # : min_size := <value> : store_orbits := <params>
function(n, fixed)
 local rc, ls, data, max, star, rs;

 rc := _pair(\\rc, n, 1);
 fprint("\033[1m>> Processing orbit %0: count = %1, bound = %2\033[0m\n",
        n, rc.count, rc.bound);
 data := _brute_data_fixed(rc, fixed: level := next_());
 fprint("\033[30;1m = Sizes = [%0..%1], orbit = %2, group = %3\033[0m\n",
                data.min, data.max, Length(data.next), Size(data.G));
 ls := _add_list(data: level := next_(1));
 Perform(ls, function(r)
   r.count := Sum(r.vec, n -> Length(data.orb[n]))
                 + (data.size - Length(r.vec))*(data.min - 1); # worst case
  end);
 max := Maximum(List(ls, r -> r.count));
 rs := rs_Sum;
 if ForAny(ls, r -> (r.count = max) and (Length(r.vec) = data.size)) then
  rs := rs_brute;
 fi;
 star := _store_fixed(rc, ls, data);
 set_reduced(rc, rs, max);
 fprint(" = Reduced %0 -> %1", rc.reduced[rs_bound], __bound(max));
 if star then
  _print(" [ %0 ]", _print_cc(List(orb_(rc).orb, Length)));
 fi;
 fprint("\n = Total: ");
 _print_reduced(\\rc);
end;

#########################################################
# Initializing a pair for detailed analysis
#########################################################

_clear_domain :=
function()
 Unbind(\\rc.domain);
 Unbind(\\rc.mid);
 Unbind(\\rc.strict);
 Unbind(\\rc.ctrl);
 Unbind(\\rc.scope);
end;

## temporary
remove_dual := ReturnTrue;

_set_domain :=
function()
 local ss, sc;

 if not IsBound(\\rc.domain) then return; fi;
 \\rc.domain := Set(\\rc.domain, Set);
 MakeImmutable(\\rc.domain);
 if Union(\\rc.domain) <> domain(\\rc.mid) then
  Error_(format("Invalid domain index %0", \\rc.mid));
 fi;
 if Length(Set(\\rc.domain, Length)) <> 1 then
  Error_("Inhomogeneous part size");
 fi;
 \\rc.strict := Sum(\\rc.domain, Length)/Length(domain(\\rc.mid));
 if ForAny(Collected(Flat(\\rc.domain)), p -> p[2] <> \\rc.strict) then
  Error_("Inhomogeneous domain coverage");
 fi;
 if not IsBound(\\rc.ctrl) then \\rc.ctrl := rec(); fi;
 if not IsBound(\\rc.ctrl.defect) then
  \\rc.ctrl.defect := \\rc.bound - \\min_count;
 fi;
 \\rc.ctrl.rd := MakeImmutable(List(\\rc.domain, remove_dual));
 fprint("\033[1m>> Set domain %0: (%1 x %2) orbits [%3-fold]; defect = %4\033[0m\n",
            \\rc.mid, Length(\\rc.domain), Length(\\rc.domain[1]),
            \\rc.strict, \\rc.ctrl.defect);
 if IsBound(\\rc.scope) then
  if \\rc.strict <> 1 then
   Error_("%0-fold domain cannot have scope", \\rc.strict);
  fi;
  if ForAny(\\rc.scope.domain, d -> not(d in \\rc.domain)) then
   Error_("Invalid scope specification");
  fi;
  \\rc.scope.domain := MakeImmutable(Set(\\rc.scope.domain, Set));
  sc := Set(Orbit(\\rc.perm, \\rc.scope.domain, OnSetsSets), Set);
  ss := Concatenation(sc);
  ss := Set(\\rc.domain, d -> Number(ss, s -> s = d));
  if Length(ss) <> 1 then
   Error_("Inhomogeneous scope coverage");
  fi;
  \\rc.scope.strict := ss[1];
  \\rc.scope.index  := MakeImmutable(Set(sc,
                            s -> Set(s, d -> Position(\\rc.domain, d))));
  \\rc.scope.domain := MakeImmutable(\\rc.domain{\\rc.scope.index[1]});
  \\rc.scope.perm   := Stabilizer(\\rc.perm, \\rc.scope.domain, OnSetsSets);
  fprint("\033[32m - set scope: (%0 x %1) clusters [%2 fold]; group = %3\033[0m\n",
         Length(\\rc.scope.index), Length(\\rc.scope.index[1]),
         \\rc.scope.strict, Size(\\rc.scope.perm));
 fi;
end;

_sort_seq :=
function(seq)
 local pp;
 SortBy(seq, function(d)
   d := \\rc.vec[d];
   pp := d.bound;
   if \\duality and (d.dual = d.id) then pp := pp/2; fi;
   return -pp;
  end);
end;

_set_seq :=
function()
 if not(IsBound(\\rc.seq) and IsMutable(\\rc.seq)) then return; fi;
 if \\duality then
  \\rc.seq := Union(\\rc.seq, List(\\rc.seq, s -> orb__(s).dual));
  \\rc.seq := Filtered(\\rc.seq, s -> orb__(s).dual >= s);
 fi;
 _sort_seq(\\rc.seq);
 MakeImmutable(\\rc.seq);
end;

init_pair :=
function(n)
 local ls, inc, br, st;

 select_pair(n);
 _clear_domain();
 ls := [1..Length(\\rc.vec)];
 if \\duality then
  ls := Filtered(ls, r -> \\rc.vec[r].id <= \\rc.vec[r].dual);
 fi;

 inc := ValueOption("exclude");
 if IsList(inc) then SubtractSet(ls, inc); fi;

 br := ValueOption("brute");
 inc := ValueOption("include");
 if (inc = fail) and (br <> fail) then inc := []; fi;

 if br = true then
  br := ls;
 elif br = false then
  br := [];
 elif not IsList(br) then
  br := ls;
 fi;
 br := Intersection(br, ls);

 if IsList(inc) then
  IntersectSet(ls, inc);
 elif IsRecord(inc) then
  ls := Filtered(ls, i -> IsBound(inc.(i)));
  Perform([1..Length(\\rc.vec)], function(i)
    if not(i in ls) then Unbind(inc.(i)); fi;
   end);
 fi;
 if not IsRecord(inc) then
  inc := rec();
  Perform(ls, function(i) inc.(i) := true; end);
 fi;
 st := ValueOption("store_orbits") <> false;
 Perform([1..Length(\\rc.vec)], function(i)
   if IsBound(inc.(i)) then
    brute(i: store_orbits := st and inc.(i));
   elif i in br then
    brute(i);
   fi;
  end: level := next_());

 _function("%0_%1_*", \\id);
 _function("%0_%1_%2");
 _set_domain();
end;

init_auto :=
function(n)
 local name;
 name := format("%0_%1_%2_auto", \\prefix, _lattice_name(), n);
 if IsBoundGlobal(name) then
  select_pair(n);
  ValueGlobal(name)();
 else
  init_pair(n);
 fi;
end;

set_domain :=
function(arg)
 _clear_domain();
 if Length(arg) = 0 then return; fi;
 CallFuncList(_function, Concatenation(["%0_%1_%2_domain"], arg));
 _set_domain();
end;

#########################################################
# Utility functions
#########################################################

dim :=
function(ids)
 if not IsList(ids) then ids := [ids]; fi;
 ids := Union(List(ids, id -> rec_(id).lines));
 return Rank(\\lines{ids});
end;

\\discard :=
function(ls)
 if IsBound(\\rc.discard) then ls := \\rc.discard(ls); fi;
 return ls;
end;

\\extend :=
function(ls)
 if IsBound(\\rc.extend) then ls := \\rc.extend(ls); fi;
 return ls;
end;

#########################################################
# Processing patterns
#########################################################

Read("patterns.txt");
Read("discr.txt");

validate_pat :=
function(rc)
 local data;

 if IsBound(rc.data) then return true; fi;
 data := _prepare_rc(rc);
 if data = fail then return false; fi;
 if _count_mismatch(rc, data) then return false; fi;
 rc.data := data;
 return true;
end;

\\validate_pat := validate_pat;

__K3_or_prime :=
function(rc)
 rc := K3(rc);
 return IsBool(rc) or (rc = \\prime);
end;

validate_K3 :=
function(ls)
 if IsBound(\\rc.K3) then
  if \\rc.K3 = false then return ls; fi;
  if \\rc.K3 = \\prime then return Filtered(ls, __K3_or_prime); fi;
 fi;
 return Filtered(ls, is_K3);
end;

\\validate_K3 := validate_K3;

__count_direct := 0;
__count_data   := 0;
__count_orbits := 0;

_new_orbit :=
function(pp, rc)
 local rr, rk, ls, orb, pat, G, perm, int, out, var, filter, clone;

 filter := function(ls)
  if not IsBound(rc.data) then return ls; fi;
  __count_orbits := __count_orbits + Length(ls);
  if Length(int) > 0 then
   ls := Filtered(ls, o -> IsSubset(o, int));
  fi;
  if rc.rank = rk then
   Error();
   ls := Filtered(ls, o -> IsSubset(var, o));
  else
   Perform(out, function(l)
     ls := Filtered(ls, o -> PositionSet(o, l) = fail);
    end);
  fi;
  __count_orbits := __count_orbits - Length(ls);
  return ls;
 end;

 clone := function(vec, data)
  local res;
  res := rec(vec  := Union(rc.vec, vec),
             pat  := pat,
             G    := rc.G,
             rank := rc.rank);
  if IsBound(rc.stab) then
   res.stab := rc.stab;
  elif IsBound(rc.last) then
   res.last := rc.last;
  fi;
  __count_direct := __count_direct + 1;
  if data then
   __count_data := __count_data + 1;
   res.data := rc.data;
  fi;
  return [res];
 end;

 pat := [];
 if IsRecord(rc) then pat := List(rc.pat); fi;
 Add(pat, pp);
 MakeImmutable(pat);
 if pp[2] < 0 then return clone([], false); fi;
 rr := \\rc.orbit[pp[1]];
 if pp[2] = 0 then
  ls := [rec(vec := [], G := \\G, stab := \\G, rank := 1)];
 else
  ls := \\rc.vec[rr.ids[2]].orb[pp[2]];
 fi;
 Perform(ls, function(r)
   if IsBound(r.orbit) then return; fi;
   orb := OrbitStabilizer(\\G, r.vec, OnSets);
   r.orbit := orb.orbit;
   r.stab := orb.stabilizer;
  end);
 perm := rr.perm;

 if not IsRecord(rc) then
  ls := List(ls, r -> rec(vec  := r.vec,
                          G    := r.stab,
                          stab := r.stab,
                          rank := r.rank,
                          pat  := pat));
  if perm <> () then
   Perform(ls, function(r)
     r.stab := r.stab^perm;
     r.vec := OnSets(r.vec, perm);
    end);
  fi;
  return ls;
 fi;

## Check existing lines
 if IsBound(rc.data) then
  rk := rank_();
  if _orbit_count(rc.data, pp[1]) > pp[2] then return []; fi;
  int := [];
  out := [];
  var := [];
  G := rc.data.int;
  Perform(rr.lines, function(n)
    if not IsBound(G[n]) then return; fi;
    orb := G[n];
    if orb = true then
     Add(int, n);
    elif orb = false then
     Add(out, n);
    else
     Add(var, n);
    fi;
   end);
# Exact match
  if Length(int) = pp[2] then return clone(int, true); fi;
# Maximal rank
  if rc.rank = rk then
   var := Union(var, int);
   if Length(var) < pp[2] then return []; fi;
   if (\\prime <= 1) and (Length(var) > pp[2]) then return []; fi;
# Possible exact match
   if Length(var) = pp[2] then
    orb := OnSets(var, perm^-1);
    if ForAll(ls, r -> PositionSet(r.orbit, orb) = fail) then return []; fi;
    return clone(var, false);
   fi;
  fi;
  int := OnSets(int, perm^-1);
  out := OnSets(out, perm^-1);
  var := OnSets(var, perm^-1);
 fi;

 G := _restricted_action(stab(rc), rr.lines)^(perm^-1);
 return Flat(List(ls, function(r)
   orb := r.orbit;
#   orb := filter(orb);
   orb := List(OrbitsDomain(G, orb, OnSets), o -> o[1]);
   orb := filter(orb);
   return List(orb, function(o)
     o := OnSets(o, perm);
     return rec(vec := Union(rc.vec, o),
                G := rc.stab,
                pat := pat,
                last := o);
    end);
  end));
end;

_get_orbit :=
function(pp, rc)
 if IsList(rc) then
  fprint("\033[37m- (%0 records) \c", Length(rc));
  print_dots(Length(rc));
  rc := Flat(List(rc, function(r)
    r := _get_orbit(pp, r);
    print_dot();
    return r;
   end));
  print_done(Length(rc));
  return rc;
 fi;

 rc := Filtered(_new_orbit(pp, rc), \\validate_pat);
 rc := \\validate_K3(rc);
 return rc;
end;

_do_pats :=
function(pat, src, ctrl)
 local res, ts, ds, step;

 step := function(set, pp, ls)
  local st, lss, rk;

  if IsList(ls) then
   ls := \\discard(ls);
   if Length(ls) = 0 then return; fi;
  fi;
  st := Length(set);
  pp := Filtered(pp, p -> p{[1..st]} = set);
  st := st + 1;
  if ForAny(pp, p -> Length(p) < st) then Append(res, ls); fi;
  pp := Filtered(pp, p -> Length(p) >= st);
  if IsBound(ctrl.expand) then pp := ctrl.expand(st, pp); fi;
  Perform(Set(pp, p -> p{[1..st]}), function(p)
    fprint("# %0:  %1\n", st, _print_pat(p));
    lss := ctrl.process(p[st], ls: level := next_());
    step(p, pp, lss: level := next_());
   end);
 end;

 fprint("\033[1m## Processing %0 patterns\033[0m\n", Length(pat));
 res := [];
 ts := Length(\\saved);
 ds := _save_discarded();
 step([], pat, src);
 res := \\discard(res);
 res := \\extend(res);
 _print_found(res, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return res;
end;

\\do_pats := MakeImmutable(
    rec(type    := 0,  # ordinary patterns
        process := _get_orbit,
        expand  := _expand_pats));

do_pats :=
function(arg)
 local pat, src;
 pat := Remove(arg, 1);
 src := false;
 if IsBound(arg[1]) and IsList(arg[1]) then src := Remove(arg, 1); fi;
 return _do_pats(pat, src, \\do_pats);
end;

_pat_list :=
function(pps, rc)
 local vm;

 vm := ValueOption("silent") <> true;
 if vm then
  print_dots(Length(pps));
  print_index("(%0 patterns) \c", Length(pps));
 fi;
 pps := Flat(List(pps, function(pp)
   pp := Filtered(_new_orbit(pp, rc), \\validate_pat);
   pp := \\validate_K3(pp);
   if vm then print_dot(); fi;
   return pp;
  end));
 if vm then print_done(Length(pps)); fi;
 return pps;
end;

#########################################################
# Close to maximal patterns one by one
#########################################################

## Creates a record for \\rc.secs
seq_ :=
function(arg)
 local rc;
 rc := rec(defect := arg[1], seq := arg[2]);
 if IsBound(arg[3]) then rc.mode := arg[3]; fi;
 return rc;
end;

set_seq :=
function(id)
 Unbind(\\rc.defect);
 Unbind(\\rc.seq);
 Unbind(\\rc.mode);
 if IsPosInt(id) then
  if IsBound(\\rc.seqs) and IsBound(\\rc.seqs[id]) then
   id := \\rc.seqs[id];
  elif IsBound(\\rc.(id)) and IsInt(\\rc.(id)) then
   id := seq_(\\rc.(id), [id]);
  else
   return;
  fi;
 fi;
 if not IsRecord(id) then return; fi;
 \\rc.defect := id.defect;
 \\rc.seq    := id.seq;
 if IsBound(id.mode) then \\rc.mode := id.mode; fi;
 _set_seq();
 fprint("\033[1m>> Set sequence [ %0 ]; defect = %1\033[0m\n",
        _print_cc(\\rc.seq), \\rc.defect);
end;

max_list :=
function(arg)
 local pp;

 if not IsBound(\\rc.defect) then \\rc.defect := \\rc.bound - \\min_count; fi;
 if not IsBound(\\rc.seq) then
  \\rc.seq := [1..Length(\\rc.vec)];
 fi;
 _set_seq();
 fprint("\033[32;1m## Building a maximal list\033[0m\n");
 fprint("\033[32m - defect = %0, sequence = [ %1 ]\033[0m\n",
        \\rc.defect, _print_cc(\\rc.seq));
 if Length(arg) = 0 then
  pp := next_pat([], \\rc.defect, \\rc.seq);
  fprint("\033[32m - id = %0, min = %1, max = %2\033[0m\n",
         pp.id, pp.min, pp.max);
  return do_pats(pp.pat: level := next_());
 fi;
 return break_list(arg[1], function(ls, pat)
   pp := next_pat(pat, \\rc.defect, \\rc.seq);
   fprint("\033[32m - id = %0, min = %1, max = %2\033[0m\n",
          pp.id, pp.min, pp.max);
   return do_pats(pp.pat, ls: level := next_());
  end);
end;

_do_max :=
function(ctrl)   # (ctrl)
 local step, ls, ts, dc, ds;

 ts := Length(\\saved);
 ds := _save_discarded();
 if IsBound(ctrl.src) then
  ls := ctrl.func(ctrl.src);
 else
  ls := ctrl.func();
 fi;
 for step in [2..ctrl.max] do
  if Length(ls) = 0 then break; fi;
  fprint("\033[32;1m#### STEP %0 of %1 ####\033[0m\n", step, ctrl.max);
  ls := ctrl.func(ls);
 od;
 ls := \\discard(ls);
 _print_found(ls, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return ls;
end;

\\used_ := [];

\\do_max := MakeImmutable(
    rec(type := 2,
        func := max_list));

do_max :=
function(arg)   # ({id}{, source})
# local defect, seq, ctrl;
 local ctrl;

# defect := Remove(arg, 1);
# seq := Remove(arg, 1);
# if Length(Intersection(\\used, seq)) > 0 then
#  Error_("Orbit(s) %0 already used", Intersection(\\used, seq));
# fi;
# \\used_ := List(\\used);
# UniteSet(\\used, seq);
# \\rc.defect := defect;
# \\rc.seq := seq;
 if IsBound(arg[1]) and (IsInt(arg[1]) or IsRecord(arg[1])) then
  set_seq(Remove(arg, 1));
 fi;
 if not IsBound(\\rc.seq) then
  Error_("No sequence selected");
  return fail;
 fi;
 ctrl := ShallowCopy(\\do_max);
 ctrl.max := Length(\\rc.seq);
 if IsBound(arg[1]) then ctrl.src := arg[1]; fi;
 return _do_max(ctrl);
end;

#########################################################
# Patterns claster by claster
#########################################################

mlist :=
function(arg)
 local dif, pp, _pr;

 _pr := function()
  fprint("\033[32m - ");
  if IsBound(pp.defect) then _print("defect = %0, ", pp.defect); fi;
  if IsBound(pp.scope) then _print("scope = %0, ", pp.scope); fi;
  _print("min = %0, max = %1\033[0m\n", pp.min, pp.max);
 end;

 if not IsBound(\\rc.domain) then
  Error_("No domain selected");
  return fail;
 fi;
 dif := \\rc.ctrl.defect;
 if Length(arg) = 0 then
  pp := mnext([], dif);
  _pr();
  return do_pats(pp.pat: level := next_());
 fi;
 return break_list(arg[1], function(ls, pat)
   pp := mnext(pat, dif);
   _pr();
   return do_pats(pp.pat, ls: level := next_());
  end);
end;

\\do_mlist := MakeImmutable(
    rec(type := 4,
        func := mlist));

do_mlist :=
function(arg)           # ({mid{, source}})
 local ctrl;

 if IsBound(arg[1]) and IsInt(arg[1]) then set_domain(Remove(arg, 1)); fi;
 if not IsBound(\\rc.domain) then
  Error_("No domain selected");
 fi;
 ctrl := ShallowCopy(\\do_mlist);
 ctrl.max := Length(\\rc.domain);
 if IsBound(arg[1]) then ctrl.src := arg[1]; fi;
 return _do_max(ctrl);
end;

sort_mlist :=
function(arg)           # (ls{, domain})
 local res, ls, rr, ss, dm, ln, G, stab;

 stab := function(rc)
  if not IsBound(rc.stab) then
   rc.stab := G;
   if Length(rc.ss) > 0 then
    rc.stab := Stabilizer(rc.stab, rc.ss, OnSets);
   fi;
   if IsBound(ln) then
    rc.stab := _restricted_action(rc.stab, ln);
   fi;
  fi;
  return rc.stab;
 end;

 ls := arg[1];
 if Length(ls) <= 1 then return ls; fi;
 G := full_group();
 if IsBound(arg[2]) then
  ln := lines(arg[2]);
  G := Stabilizer(G, ln, OnSets);
 fi;
 ss := lines(single());
 dm := Union(\\rc.domain);
 fprint("\033[37m- sorting \c");
 print_dots(Length(ls));
 res := [];
 Perform(ls, function(rc)
   rr := List(\\rc.orbit, i -> 0);
   Perform(rc.pat, function(p) rr[p[1]] := p[2]; end);
   rr := rec(rc  := rc,
             rk  := rank(rc),
             ss  := Intersection(rc.vec, ss),
             pat := rr,
             set := SortedList(rr));
   rr.vec := Difference(rc.vec, rr.ss);
   if IsBound(ln) and not IsSubset(ln, rr.vec) then Error(); fi;
   if ForAll(res, r ->
        (r.rk  <> rr.rk) or
        (r.ss  <> rr.ss) or
        (r.set <> rr.set) or
#        (RepresentativeAction(\\rc.perm, r.pat, rr.pat, Permuted) = fail) or
        (RepresentativeAction(stab(r), r.vec, rr.vec, OnSets) = fail))
    then Add(res, rr); fi;
   print_dot();
  end);
 print_done(Length(res));
 return List(res, r -> r.rc);
end;

#########################################################
# A chain of maximal combinatorial orbits in a large orbit
#########################################################

mmax :=
function(arg)
 local dif, pp, _pr;

 _pr := function()
  fprint("\033[32m - ");
  if IsBound(pp.defect) then _print("defect = %0, ", pp.defect); fi;
  if IsBound(pp.scope) then _print("scope = %0, ", pp.scope); fi;
  _print("min = %0, max = %1\033[0m\n", pp.min, pp.max);
 end;

 if not IsBound(\\rc.domain) then Error(); return fail; fi;
 dif := \\rc.ctrl.defect;
 if Length(arg) = 0 then
  pp := next_max([], dif);
  _pr();
  return do_pats(pp.pat: level := next_());
 fi;
 return break_list(arg[1], function(ls, pat)
   pp := next_max(pat, dif);
   _pr();
   return do_pats(pp.pat, ls: level := next_());
  end);
end;

#max_chain :=
#function(domain)
# local perm;
#
# perm := Stabilizer(\\rc.perm, domain, OnSets);
## perm := GROUP(List(GeneratorsOfGroup(perm), g -> RestrictedPerm(g, domain)));
# perm := _restricted_action(perm, domain);
# fprint("\033[32;1m## Domain of length %0; group = %1\033[0m\n",
#        Length(domain), Size(perm));
#end;

#_max_mismatch :=
#function(rc, data)
# if ForAny(rc.pat, p -> (p[2] > 0) and (_orbit_count(data, p[1]) <> p[2])) then
#  err_(err_Lines, data);
#  return true;
# fi;
# return false;
#end;
#
#validate_max :=
#function(rc)
# local data;
#
# if IsBound(rc.data) then return true; fi;
# data := _prepare_rc(rc);
# if data = fail then return false; fi;
# if _max_mismatch(rc, data) then return false; fi;
# rc.data := data;
# return true;
#end;

#########################################################
# Further analysis
#########################################################

#rank := r -> r.rank;

is_done  := r -> (r.rank = \\rank) and is_saturated(r);
not_done := r -> not is_done(r);

__add_record :=
function(rc)
 Add(\\saved, rc);
end;

__add_counts :=
function(rc)
 AddSet(\\saved, counts(rc));
end;

__add_saved := __add_counts;

_do_discard :=
function(rc)
 local c;
 c := count(rc);
 if c >= \\min_saved then __add_saved(rc); fi;
 if c > \\discarded.max then \\discarded.max := c; fi;
 \\discarded.count := \\discarded.count + 1;
 AddSet(\\discarded.rank, rank(rc));
end;

discard_done := ls -> Filtered(ls, function(rc)
  if not_done(rc) then return true; fi;
  _do_discard(rc);
  return false;
 end);

normalize :=
function(v)
 local s;
 s := First(v, i -> i <> 0);
 if s = fail then return v; fi;
 return v/s;
end;

normalize_Z :=
function(v)
 local s;
 s := Gcd(v);
 if \\prime > 1 then
  while s mod \\prime = 0 do s := s/\\prime; od;
 fi;
 if First(v, i -> i <> 0) < 0 then v := -v; fi;
 return v/s;
end;

# the record has no geometric extensions
_is_primitive := rc -> Length(_kernel(rc)) = 0;

# more advanced processing for a primitive sublattice
_max_expected_primitive :=
function(data)
 local rt, ls;

 if not IsBound(data.rt) then
  rt := [];
  Perform(\\roots, function(r)
    r := data.comp(r);
    if IsZero(r) then return; fi;
    r := normalize_Z(r);
    if r in rt then return; fi;
    UniteSet(rt, List(DivisorsInt(Gcd(r)), d -> r/d));
   end);
  data.rt := rt;
 fi;
 rt := data.rt;
 ls := Filtered(data.out, v -> not(normalize_Z(v) in rt));
 if Length(ls) = 0 then return 0; fi;
 ls := Collected(List(ls, normalize));
 return Maximum(List(ls, p -> p[2]));
end;

# this works for submaximal rank only
max_expected :=
function(rc)
 local count, out;

 rc := _prepare_rc(rc);
 if rc.rank <> (\\rank - 1) then return fail; fi;
 if not IsBound(rc.out) then return fail; fi;
 count := Sum(counts(rc));
 count := count + Number(rc.int, IsList);
# if ForAll(rc.h, i -> (i mod \\prime) <> 0) then
 if _is_primitive(rc) then
  return count + _max_expected_primitive(rc);
 fi;
 out := Collected(Compacted(List(rc.out, normalize)));
 if Length(out) > 0 then
  count := count + Maximum(List(out, p -> p[2]));
 fi;
 return count;
end;

#########################################################
# Various extensions of lists
#########################################################

want_saved_only   := rc -> max_expected(rc) >= \\min_saved;

\\want_extension  := want_saved_only;

_extend_list :=
function(ls, func)
 local res, ms, ll, ts, ds;

 ms := [];
 res := Filtered(Flat(ls[1]), function(r)
   if rank(r) < \\rank then return true; fi;
   Add(ms, r);
   return false;
  end);
 if Length(res) = 0 then return ms; fi;
 ts := Length(\\saved);
 ds := _save_discarded();
 fprint("\033[1m## Extending %0 records\033[0m\n", Length(res));
 res := Flat(List([1..Length(res)], function(rc)
   _list_index := [Length(res), rc];
   ls[1] := res[rc];
   ll := CallFuncList(func, ls);
   if IsList(ll) then return \\discard(ll); fi;
   return [res[rc]];    ## Extension failed; return original record
  end): level := next_());
 Append(res, ms);
 _print_found(res, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return res;
end;

\\extend_max_fall_back := ReturnFail;

# Extending records by a maximal orbit
extend_max :=
function(arg)       # (rc{, orbits})
 local pat, max, rc, ls, pp, G, vm;

 rc := arg[1];
 if IsList(rc) then return _extend_list(arg, extend_max); fi;

 if not \\want_extension(rc) then return []; fi;
 vm := ValueOption("silent") <> true;
 pat := counts(rc);
 max := List(\\rc.orbit, max_value);
 ls := Filtered([1..Length(pat)], n -> pat[n] < max[n]);
 if IsBound(arg[2]) then IntersectSet(ls, add_dual(arg[2])); fi;
 if Sum(ls, max_value_dif) < (\\rc.bound - \\min_count) then
  if vm then
   print_index("\033[31m**Cannot guarantee a maximal orbit\033[0m\n");
  fi;
  return \\extend_max_fall_back(rc: level := next_());
 fi;
# SubtractSet(ls, add_dual(Union(_mat2pattern(rc.pat))));
# ls := make_pat(ls, Stabilizer(\\rc.perm, pat, Permuted), 1);
 pp := add_dual(Set(rc.pat, p -> p[1]));
 SubtractSet(ls, pp);
 G := Stabilizer(\\rc.perm, pp, OnSets);
 G := Stabilizer(G, pat, Permuted);
 ls := make_pat(ls, G, 1);
 Apply(ls, function(pp)
   pp := pp[1][1];
   return __pat([pp, max[pp]]);
  end);
 return _pat_list(ls, rc);
end;

# Extending records by any orbit
extend_any :=
function(arg)       # (rc{, orbits})
 local pat, max, rc, ls, G;

 rc := arg[1];
 if IsList(rc) then return _extend_list(arg, extend_any); fi;

 if not \\want_extension(rc) then return []; fi;
 pat := counts(rc);
 max := List(\\rc.orbit, max_value);
 ls := add_dual(Filtered([1..Length(pat)], n -> pat[n] < max[n]));
 if IsBound(arg[2]) then ls := Intersection(ls, add_dual(arg[2])); fi;
 SubtractSet(ls, add_dual(Union(_mat2pattern(rc.pat))));
 G := Stabilizer(\\rc.perm, pat, Permuted);
 G := Stabilizer(G, ls, OnSets);
 ls := make_pat(ls, G, 1);
 Apply(ls, function(pp)
   pp := pp[1][1];
   return List(Intersection([pat[pp] + 1..max[pp]], pat_values(pp)),
                            v -> __pat([pp, v]));
  end);
 ls := Union(ls);
 return _pat_list(ls, rc);
end;

\\extend_max_fall_back := extend_any;

is_submax := r -> (r.rank = (\\rank - 1)) and is_saturated(r);

discard_submax :=
function(ls)
 local sm;
 sm := [];
 ls := Filtered(ls, function(rc)
   if not is_submax(rc) then return true; fi;
   if count(rc) >= \\min_saved then __add_saved(rc); fi;
   Add(sm, rc);
   return false;
  end);
 Append(ls, extend_max(sm));
 return ls;
end;

# Extend list to attain the desired number of lines
extend :=
function(arg)       # (ls{, dif}{, orbits})
 local ls, dif, dm, new;

 new := function(ls, pat)
  local dd, pp, max, G;
  pp := _mat2pattern(pat);
  dd := add_dual(Union(pp));
  dd := Difference(dm, dd);
  max := Sum(dd, max_value);
  if dif >= 0 then
   max := Minimum(max, max - (\\min_count - dif - pattern_size(pat)));
  fi;
  G := _multi_stab(\\rc.perm, pp, \\rc.duals);
  if max < 0 then return []; fi;
  pp := max_patterns(max, dd, G);
  return do_pats(pp, ls);
 end;

 ls := Remove(arg, 1);
 dif := -1;
 if IsBound(arg[1]) and IsInt(arg[1]) then dif := Remove(arg, 1); fi;
 dm := [1..Length(\\rc.orbit)];
 if IsBound(arg[1]) and IsList(arg[1]) then
  dm := add_dual(Remove(arg, 1));
 fi;
 return break_list(ls, new);
end;

_pairs_of_lines :=
function(vec, roots)
 local res, i, j, p, v, c, cc, ss, ls, norm;

 norm := u -> normalize(u - u[p]*v);

 cc := List(vec, v -> []);
 res := [];
 for i in [1..Length(vec) - 1] do
  v := vec[i];
  p := PositionNonZero(v);
  c := cc[i];
  ls := [];
  for j in [i + 1..Length(vec)] do
   if IsBound(c[j]) then continue; fi;
   ls[j] := norm(vec[j]);
  od;
  ss := Set(ls);
  SubtractSet(ss, List(roots, norm));
  ss := List(ss, s -> Positions(ls, s));
  Perform(ss, function(s)
    v := Length(s);
    for j in [1..v - 1] do for p in [j + 1..v] do cc[s[j]][s[p]] := true; od; od;
    Add(res, Concatenation([i], s));
   end);
 od;
 return res;
end;

_spaces_of_lines :=
function(vec, roots, sp)
 local res, nn, vv, pp, ls, ss, norm;

 norm := function(v)
  Perform(nn, function(n) v := v - v[pp[n]]*vv[n]; end);
  return v;
 end;

 res := [];
 Perform(sp, function(s)
   nn := SemiEchelonMat(vec{s});
   pp := PositionsProperty(nn.heads, h -> h <> 0);
   vv := nn.vectors{nn.heads{pp}};
   nn := [1..Length(pp)];
   ls := List(vec, norm);
   ss := Set(ls);
   RemoveSet(ss, Zero(vv[1]));
   SubtractSet(ss, Set(roots, norm));
   Perform(ss, function(v) AddSet(res, Union(s, Positions(ls, v))); end);
  end);
 return res;
end;

# Extending records by a single line
# For now, works for \\prime = 0 only
extend_line :=
function(arg)
 local rc, data, count, rt, ls, ss, pp, rk, G, vm;

 if \\prime > 1 then Error_("prime = %0 not supported", \\prime); fi;
 rc := arg[1];
 if IsList(rc) then return _extend_list(arg, extend_line); fi;

 data := _prepare_rc(rc);
 rk := \\rank - rc.rank;
 if rk <= 0 then return []; fi;
 if not IsBound(data.out) then return fail; fi;
 count := Sum(counts(data));
 if not IsBound(data.rt) then
  rt := [];
  Perform(\\roots, function(r)
    r := data.comp(r);
    if IsZero(r) then return; fi;
    AddSet(rt, normalize(r));
   end);
  data.rt := MakeImmutable(rt);
 fi;
 rt := Set(data.rt, normalize);
 G  := full_group();
 ls := List(data.out, normalize);
 ss := Filtered(Set(ls), s -> PositionSet(rt, s) = fail);
 ls := List(ss, s -> Positions(ls, s));
 if IsBound(rc.pat) then
  G := MakeImmutable(lines(List(rc.pat, p -> p[1])));
## preserve the given pattern
  pp := Filtered([1..Length(ls)], function(s)
    if ForAll(ls[s], l -> PositionSet(G, l) = fail) then return true; fi;
    AddSet(rt, ss[s]);
    return false;
   end);
  ls := ls{pp};
  ss := ss{pp};
 fi;
 count := \\min_saved - count;
 pp := [ls];
 if rk > 1 then
  pp[2] := _pairs_of_lines(ss, rt);
  Perform([3..rk], function(n)
    pp[n] := _spaces_of_lines(ss, rt, pp[n - 1]);
   end);
  Perform([2..rk], function(n)
    pp[n] := List(pp[n], s -> Union(ls{s}));
   end);
 fi;
 Apply(pp, l -> Filtered(l, s -> Length(s) >= count));
 ls := Concatenation(pp);
 if Length(ls) = 0 then return []; fi;
## stabilize the given pattern
 if IsList(G) then
  G := Stabilizer(full_group(), G, OnSets);
 fi;
 G := Stabilizer(G, Positions(data.int, true), OnSets);
 ls := OrbitsDomain(G, ls, OnSets);
 vm := ValueOption("silent") <> true;
 if vm then
  print_index("(%0 orbits) \c", Length(ls));
  print_dots(Length(ls));
 fi;
 ls := List(ls, function(o)
   o := rec(vec := Union(rc.vec, o[1]), G := G, pat := rc.pat);
   o.data := _prepare_rc(o);
   if vm then print_dot(); fi;
   return o;
  end);
 ls := \\validate_K3(ls);
 if vm then print_done(Length(ls)); fi;
# ls := Filtered(ls, function(r)
#   if rank(r) < \\rank then return true; fi;
#   _do_discard(r);
#   return false;
#  end);
 return ls;
end;

extend_submax :=
function(ls)
 local out, ds;
 if not IsBound(\\rc.out) then return ls; fi;
 out := \\rc.out;
 ds  := [];
 ls  := Filtered(ls, function(rc)
   if rank(rc) in out then
    _do_discard(rc);
    Add(ds, rc);
    return false;
   fi;
   return true;
  end);
 Append(ls, extend_line(ds: level := next_()));
 return ls;
end;

## This one is to be used for primitive embeddings only!
discard_rank :=
function(ls)
 local ds, rs, out;
 if not IsBound(\\rc.out) then return discard_done(ls); fi;
 out := \\rc.out;
 ds  := [];
 ls := Filtered(ls, function(rc)
   if rank(rc) = \\rank then _do_discard(rc); return false; fi;
   if rank(rc) in out then
    _do_discard(rc);
    Add(ds, rc);
    return false;
   fi;
   return true;
  end);
 if Length(ds) = 0 then return ls; fi;
 fprint("\033[32m - (%0 records) \c", Length(ds));
 print_dots(Length(ds));
 Perform(ds, function(rc)
   rs := extend_line(rc);
   if rs = fail then
    Add(ls, rc);
   else
    Perform(rs, _do_discard);
   fi;
   print_dot();
  end: silent);
 print_done(Length(ls));
 return ls;
end;

Read("analyze.txt");

#########################################################
# Multi-orbit computation
#########################################################

init_domain :=
function()
 local res, dd, ls, G;

 if not IsBound(\\rc.domain) then Error(); fi;
 dd := Union(List(\\rc.domain[1], r -> rec_(r).lines));
 res := List(\\rc.domain, function(d)
   d := rec(domain := d, lines := Union(List(d, r -> rec_(r).lines)));
   d.perm := RepresentativeAction(full_group(), dd, d.lines, OnSets);
   return d;
  end);
 MakeImmutable(res);
 \\rc.ctrl.orbit := res;
 ls := mnext([], \\rc.vec[\\rc.mid].bound);
 ls := do_pats(ls.pat);
 G := Stabilizer(full_group(), dd, OnSets);
 ls := _sort_list(G, ls: verbose, level := next_(), keep_orbits);
 Perform(ls, function(r)
   Unbind(r.data);
   if IsBound(r.orbit) then return; fi;
   dd := OrbitStabilizer(G, r.vec, OnSets);
   r.orbit := dd.orbit;
   r.stab := dd.stabilizer;
  end);
 SortBy(ls, r -> [Length(r.vec), Length(r.orbit)]);
 MakeImmutable(ls);
 \\rc.ctrl.orb := ls;
 ls := List(ls, r -> r.vec);
 dd := Maximum(List(ls, Length));
 ls := List([1..dd], d -> PositionsProperty(ls, v -> Length(v) = d));
 \\rc.ctrl.ind := List(ls, l -> rec(ind := Immutable(l), sets := []));
 dd := GeneratorsOfGroup(\\rc.perm);
 dd := List(dd, g -> SortingPerm(OnTuplesSets(\\rc.domain, g)));
 \\rc.ctrl.perm := GROUP(dd);
 fprint(">> Group = %0, orbits: [ %1 ]\n",
            Size(\\rc.ctrl.perm), _print_cc(List(ls, Length)));
end;

_mcount_mismatch :=
function(rc, data)
 local res;
 res := ForAny(rc.pat, function(p)
   return Sum(\\rc.ctrl.orbit[p[1]].domain, d -> _orbit_count(data, d))
                <> Length(\\rc.ctrl.orb[p[2]].vec);
  end);
 if res then err_(err_Lines, data); fi;
 return res;
end;

__count_big_orbit := 0;

_mcount_extra :=
function(rc, data)
 local dm, res, min, len, sm, vec;
 res := [];
 min := Minimum(List(rc.pat, p -> p[2]));
 len := infinity;
 if min < Length(\\rc.ctrl.orb) then
  len := Length(\\rc.ctrl.orb[min].vec);
 fi;
 dm := Difference([1..Length(\\rc.ctrl.orbit)], List(rc.pat, p -> p[1]));
 if ForAny(dm, function(d)
   d := \\rc.ctrl.orbit[d];
   sm := Sum(d.domain, p -> _orbit_count(data, p));
   if sm > len then return true; fi;
   vec := Filtered(d.lines, v -> IsBound(data.int[v]) and (data.int[v] = true));
   Append(res, vec);
   if (sm = 0) or (sm < len) then return false; fi;
   vec := OnSets(vec, d.perm^-1);
   vec := First(\\rc.ctrl.ind[sm].ind,
            p -> PositionSet(\\rc.ctrl.orb[p].orbit, vec) <> fail);
   if vec > min then return true; fi;
   return false;
  end)
 then
  err_(err_Lines, data);
  __count_big_orbit := __count_big_orbit + 1;
  return true;
 fi;
 rc.vec := Union(rc.vec, res);
 return false;
end;

validate_string :=
function(rc)
 local data;

 if IsBound(rc.data) then return true; fi;
 data := _prepare_rc(rc);
 if data = fail then return false; fi;
 if _mcount_mismatch(rc, data) then return false; fi;
 if _mcount_extra(rc, data) then return false; fi;
 rc.data := data;
 return true;
end;

\\validate_string := validate_string;

_new_morbit :=
function(pp, rc)
 local rr, rk, ls, orb, pat, G, perm, int, out, var, cnt, filter, clone;

 filter := function(ls)
  if not IsBound(rc.data) then return ls; fi;
  __count_orbits := __count_orbits + Length(ls);
  if Length(int) > 0 then
   ls := Filtered(ls, o -> IsSubset(o, int));
  fi;
  if rc.rank = rk then
   ls := Filtered(ls, o -> IsSubset(var, o));
  else
   Perform(out, function(l)
     ls := Filtered(ls, o -> PositionSet(o, l) = fail);
    end);
  fi;
  __count_orbits := __count_orbits - Length(ls);
  return ls;
 end;

 clone := function(vec, data)
  local res;
  res := rec(vec := Union(rc.vec, vec),
             pat := pat,
             G := rc.G,
             rank := rc.rank);
  __count_direct := __count_direct + 1;
  if data then
   __count_data := __count_data + 1;
   res.data := rc.data;
  fi;
  return [res];
 end;

 rr := \\rc.ctrl.orbit[pp[1]];
 ls := \\rc.ctrl.orb[pp[2]];
 pat := [];
 if IsRecord(rc) then pat := List(rc.pat); fi;
 Add(pat, pp);
 MakeImmutable(pat);
 perm := rr.perm;

 if not IsRecord(rc) then
  ls := rec(vec := ls.vec, G := ls.stab, stab := ls.stab,
            rank := ls.rank, pat := pat);
  if perm <> () then
   ls.stab := ls.stab^perm;
   ls.vec := OnSets(ls.vec, perm);
  fi;
  return [ls];
 fi;

## Check existing lines
 if IsBound(rc.data) then
  rk := rank_();
  cnt := Length(ls.vec);
  if Sum(rr.domain, d -> _orbit_count(rc.data, d)) > cnt then return []; fi;
  int := [];
  out := [];
  var := [];
  G := rc.data.int;
  Perform(rr.lines, function(n)
    if not IsBound(G[n]) then return; fi;
    orb := G[n];
    if orb = true then
     Add(int, n);
    elif orb = false then
     Add(out, n);
    else
     Add(var, n);
    fi;
   end);
# Exact match
  if Length(int) = cnt then return clone(int, true); fi;
# Maximal rank
  if rc.rank = rk then
   var := Union(var, int);
   if Length(var) < cnt then return []; fi;
# Possible exact match
   if Length(var) = cnt then
    orb := OnSets(var, perm^-1);
    if PositionSet(ls.orbit, orb) = fail then return []; fi;
    return clone(var, false);
   fi;
  fi;
  int := OnSets(int, perm^-1);
  out := OnSets(out, perm^-1);
  var := OnSets(var, perm^-1);
 fi;

 G := Stabilizer(stab(rc), rr.lines, OnSets)^(perm^-1);
 orb := ls.orbit;
# orb := filter(orb);
 orb := List(OrbitsDomain(G, orb, OnSets), o -> o[1]);
 orb := filter(orb);
 return List(orb, function(o)
   o := OnSets(o, perm);
   return rec(vec := Union(rc.vec, o),
              pat := pat,
              G := full_group());
#              G := rc.stab,
#              last := o);
  end);
end;

_get_domains :=
function(G, ls)
 local orb, oo;
 oo := List(ls, p -> \\rc.ctrl.orbit[p].lines);
 orb := OrbitsDomain(G, oo, OnSets);
 orb := List(orb, o -> List(o, s -> Position(oo, s)));
 orb := List(orb, o -> ls[Minimum(o)]);
 return orb;
end;

_rc_domains :=
function(rc)
 local dm, G;

 if not IsBound(rc.dm) then
  dm := List(rc.pat, p -> p[1]);
  G := Stabilizer(stab(rc), Union(List(dm, p -> \\rc.ctrl.orbit[p].lines)), OnSets);
  dm := Difference([1..Length(\\rc.ctrl.orbit)], dm);
  rc.dm := _get_domains(G, dm);
 fi;
 return rc.dm;
end;

_get_morbit :=
function(pp, rc)
 local dm;

 if IsList(rc) then
  fprint("- (%0 records) \c", Length(rc));
  print_dots(Length(rc));
  rc := Flat(List(rc, function(r)
    r := _get_morbit(pp, r);
    print_dot();
    return r;
   end));
  print_done(Length(rc));
#  rc := _sort_list(full_group(), rc: verbose, keep_stabs, level := next_());
  rc := _sort_list(full_group(), rc: verbose, sort_mode, level := next_());
  return rc;
 fi;

 if IsRecord(rc) then
  dm := _rc_domains(rc);
 else
  dm := List(OrbitsDomain(\\rc.ctrl.perm, [1..Length(\\rc.domain)]), Minimum);
 fi;
 return Flat(List(dm, function(d)
   d := _new_morbit(__pat([d, pp]), rc);
   d := Filtered(d, \\validate_string);
   d := \\validate_K3(d);
   d := discard_done(d);
   return d;
  end));
end;

\\do_strings := MakeImmutable(
    rec(type    := 1,  # strings
        process := _get_morbit,
        expand  := _expand_strings));

do_strings :=
function(arg)
 local pat, src;
 pat := Remove(arg, 1);
 src := false;
 if IsBound(arg[1]) and IsList(arg[1]) then src := Remove(arg, 1); fi;
 return _do_pats(pat, src, \\do_strings);
end;

#########################################################
# Sets by orthogonal complement
#########################################################

__2orbits_1 :=
function(V, G)
 return OrbitsDomain(G, V);
end;

__2orbits_2 :=
function(V, G)
 return OrbitsDomain(G, List(V));
end;

__2orbits_3 :=
function(V, G)
 V := List(V);
 Sort(V);
 G := List(GeneratorsOfGroup(G), g -> Sortex(List(V, v -> v^g)));
 G := OrbitsDomain(GROUP(G), [1..Length(V)]);
 return List(G, g -> V{g});
end;

__2orbits := __2orbits_1;
__2orbits_print := 5;

#__min_count := 261;

2orbits :=
function(arg)       # ({vector_list})
 local mat, M, PG, G, V, vec, ln, h, select;

 select := h -> Immutable(vec{PositionsProperty(ln, l -> IsZero(l*h))});

 vec := [1..Length(\\lines)];
 if IsBound(arg[1]) then
  vec := arg[1];
  if IsRecord(vec) then
#   if IsBound(vec.PG) then PG := vec.PG; fi;
   vec := vec.vec;
  fi;
 fi;
 if not IsBound(PG) then PG := Stabilizer(full_group(), vec, OnSets); fi;
 V := ComplementIntMat(One(\\N.form), Concatenation(\\lines{vec}, [\\h]));
 fprint("\033[32m - count = %0, rank = %1, group = %2\033[0m\n",
        Length(vec), Length(V.sub), Size(PG));
 mat := V.sub*\\N.form*TransposedMat(V.sub);
 h := Concatenation(V.sub, V.complement)^-1;
 M := [1..Length(V.sub)];
 M := List(h, r -> r{M});
 h := \\h*M;
# ln := \\lines{vec}*M;
 ln := \\lines{vec};
 Apply(ln, function(v) v := v*M*Z(2); ConvertToVectorRep(v, 2); return v; end);
 G := List(GeneratorsOfGroup(PG), _perm2mat);
 G := List(G, g -> V.sub*g*M);
 if Length(G) = 0 then G := [One(mat)]; fi;
 G := Group(G)^mat;
#Error();
 G := Group(GeneratorsOfGroup(G)*Z(2));
 V := NullspaceMat(TransposedMat([One(mat)*h*Z(2)]));
 V := VectorSpace(GF(2), V);
 V := __2orbits(V, G);
 print_index("(%0 orbits) \c", Length(V));
 print_dots(Length(V));
 G := ValueOption("min_count");
 if not IsInt(G) then G := 0; fi;
 V := List(V, function(o)
   print_dot();
   o := rec(v := o[1], length := Length(o)); #, orb := o);
   if IsZero(o.v) then return fail; fi;
   o.vec := select(o.v);
   o.count := Length(o.vec);
   if o.count < G then return fail; fi;
   o.rank := Rank(Concatenation(\\lines{o.vec}, [\\h]));
   return o;
  end);
 V := Filtered(V, o -> o <> fail);
 SortBy(V, o -> -[o.count, o.rank]);
 if Length(V) <= __2orbits_print then
  _print(" [ %0 ]\033[0m\n", _print_cc(List(V, r -> r.count)));
 else
  print_done(Length(V));
 fi;
 return V;
end;

\\single_out := [];
\\single_in  := [];
\\single_num := [];

\\keep_single_orbits := false;

validate_single :=
function(rc)
 rc.data := _prepare_rc(rc);
 if not is_K3(rc) or (count(rc, _single()) <> rc.count) then
  Unbind(rc.data);
  return false;
 fi;
 return true;
end;

fix_single :=
function(rc)
 if IsList(rc) then
  fprint("= (%0 records) \c", Length(rc));
  print_dots(Length(rc));
  rc := Filtered(rc, function(r)
    r := fix_single(r);
    print_dot();
    return r;
   end);
  print_done(Length(rc));
  return rc;
 fi;
 if not validate_single(rc) then return false; fi;
 fix_pattern(rc, _single());
 AddSet(\\observed, count(rc));
 return true;
end;

single_orbits_old :=
function(arg)       # ({orbit_list}{, min_count}{, check_K3})
 local dm, min, max, var, rk, _K3, rc, IN, done, add, collect;

 add := function(ls, r)
  if ForAny(ls, rr -> (Length(rr.vec) = Length(r.vec)) and
            (RepresentativeAction(full_group(), rr.vec, r.vec, OnSets) <> fail))
   then return false; fi;
  Add(ls, r);
  return true;
 end;

 collect := function(rc)
  if rc.count <= min then return []; fi;
  rc := 2orbits(rc);
  fprint(" = sorting \c");
  print_dots(Length(rc));
  SortBy(rc, r -> -[r.count, r.rank]);
  rc := Filtered(rc, function(r)
    print_dot();
    if (r.rank <= rk) and (PositionSet(\\observed, r.count) = fail) then
     if is_true_K3(r) then AddSet(\\observed, r.count); fi;
    fi;
    if r.count < min then return false; fi;
    if r.rank <= rk then
     add(\\single_out, r);
     if var and (r.count > min) then min := r.count; fi;
    fi;
    return r.count > min;
   end);
  print_done(Length(\\single_out));
  return Filtered(rc, r -> r.count > min);
 end;

 if IsBound(arg[1]) and IsList(arg[1]) then
  dm := Remove(arg, 1);
 else
  dm := _single();
 fi;
 min := 1;
 var := true;
 if IsBound(arg[1]) and IsInt(arg[1]) then
  min := Remove(arg, 1);
  var := false;
 elif IsBound(\\rc.single) then
  min := -\\rc.single;
  var := false;
 fi;
 max := Sum(\\rc.vec{dm}, r -> r.bound);
 if min <= 0 then min := min + max; fi;
 rc := rec(vec := lines(domain(dm)));
 rc.data := _prepare_rc(rc);
 rc.count := Length(rc.vec);
 rk := rank(rc);
 _K3 := 0;
 if rc.data <> fail then _K3 := K3(rc); fi;
 fprint(">> Processing %0: range = [%1..%2], K3 = %3, rank = %4\c",
                dm, min, max, _K3, rk);
 \\single_out := [];
 _K3 := true;
 if IsBound(arg[1]) then _K3 := Remove(arg, 1) <> false; fi;
 if _K3 and not is_K3(rc) then
  rk := rk - 1;
  _print(", reducing to %0", rk);
 else
  if rank(rc) <= \\rank then \\single_out := [rc]; fi;
 fi;
 rk := Minimum(rk, \\rank);
 Print("\n");
 done := [];
 max := 1;
 IN := collect(rc);
 repeat
  IN := Filtered(IN, r -> (r.count > min) and add(done, r));
  if Length(IN) = 0 then break; fi;
  max := max + 1;
  SortBy(IN, r -> -[r.count, r.rank]);
  fprint("## Step %0: processing %1 records\n", max, Length(IN));
  IN := Flat(List(IN, collect: level := next_()));
 until false;
 SortBy(\\single_out, r -> -[r.count, r.rank]);
 return \\single_out;
end;

__single_threshold := 16;

_single_orbits_plain :=
function(set)
 local orb;
 orb := Combinations(set);
 orb := OrbitsDomain(Stabilizer(full_group(), set, OnSets), orb, OnSets);
 return List(orb, function(o)
   o := Maximum(o);
   return rec(vec := o, count := Length(o));
  end);
end;

__so_init :=
function(ls)
 local p;
 p := 0;
 return rec(
  next := function()
    p := p + 1;
    if p > Length(ls) then return fail; fi;
    return ls[p];
   end);
end;

_so_sign :=
function(rc)
 local mat;
 if IsBound(rc.sg) then return rc.sg; fi;
 mat := __Gram();
 rc.sg := List(rc.vec, function(l)
    l := mat[l];
    l := l{rc.vec};
#   l := \\lines[l]*\\N.form;
#   l := List(rc.vec, v -> l*\\lines[v]);
   return List([-4..4], n -> Number(l, i -> i = n));
  end);
 rc.sg := Collected(rc.sg);
 return rc.sg;
end;

_so_init :=
function(ls, G)
 ls := __so_init(ls);
 ls.same := function(r1, r2)
   if _so_sign(r1) <> _so_sign(r2) then return false; fi;
   if RepresentativeAction(G, r1.vec, r2.vec, OnSets) = fail then return false; fi;
   return true;
  end;
 return ls;
end;

__so_canonical :=
function(rc)
 local vec, dd, pp;
 dd := _vec2digraph(rc.vec);
 pp := BlissCanonicalLabelling(Digraph(dd.adjacencies), dd.colors);
 rc.canonical := Permuted(rc.vec, RestrictedPerm(pp, dd.colors[1]));
# pp := BLISS_DATA(Digraph(dd.adjacencies), dd.colors, fail, "");
# rc.canonical := Permuted(rc.vec, RestrictedPerm(pp[2], dd.colors[1]));
# rc.PG := pp[1];
end;

#__so_canonical_ :=
#function(vec)
# local dd, pp;
# dd := _vec2digraph(vec);
# pp := BlissCanonicalLabelling(Digraph(dd.adjacencies), dd.colors);
# pp := RestrictedPerm(pp);
# return Permuted(vec, pp);
#end;

_so_canonical :=
function(rc)
 if not IsBound(rc.canonical) then __so_canonical(rc); fi;
 return rc.canonical;
end;

_so_same_canonical :=
function(r1, r2)
 local ln, mat, l1, l2;
 r1 := _so_canonical(r1);
 r2 := _so_canonical(r2);
 ln := Length(r1) - 1;
 mat := __Gram();
 return ForAll([1..ln], function(m)
   l1 := mat[r1[m]];
   l2 := mat[r2[m]];
   return ForAll([m + 1..ln], n -> l1[r1[n]] = l2[r2[n]]);
  end);
end;

_so_init_graph :=
function(ls, G)
 ls := __so_init(ls);
 ls.same := _so_same_canonical;
 return ls;
end;

\\so_init :=
function(ls, G)
 if not IsBound(\\data.single) then \\data.single := _so_init; fi;
 return \\data.single(ls, G);
end;

single_orbits_new :=
function(arg)       # ({orbit_list}{, min_count}{, check_K3}{, validate})
 local dm, min, max, var, rk, _K3, rc, ls, new, G, so, r,
       validate, is_new, collect;

 is_new := function(ls, r)
  if ForAny(ls, rr -> (Length(rr.vec) = Length(r.vec)) and
                      (rr.rank = r.rank) and
                      so.same(rr, r))
   then return false; fi;
  Add(ls, r);
  return true;
 end;

 collect := function(rc)
  _list_index := [Length(ls), rc];
  rc := 2orbits(ls[rc]: min_count := min);
  if Length(rc) = 0 then return rc; fi;
  fprint("\033[37m - sorting \c");
  rc := Filtered(rc, r -> r.count >= min);
  SortBy(rc, r -> -[r.count, r.rank]);
  so := \\so_init(rc, G);
  print_dots(Length(rc));
#  rc := [];
  repeat
   r := so.next();
   if (r = fail) or (r.count < min) then break; fi;
   new := true;
   if r.count > min then new := is_new(\\single_in, r); fi;
   if new and (r.rank <= rk) and validate(r) then
    if r.count > min then
     Add(\\single_out, r);
     if var then min := r.count; fi;
    else
     is_new(\\single_out, r);
    fi;
    if var and (r.count > min) then min := r.count; fi;
   fi;
#   if r.count > min then Add(rc, r); fi;
   print_dot();
  until false;
#  rc := Filtered(rc, function(r)
#    if r.count < min then print_dot(); return false; fi;
#    new := true;
#    if r.count > min then new := is_new(\\single_in, r); fi;
#    if new and (r.rank <= rk) and validate(r) then
#     if r.count > min then
#      Add(\\single_out, r);
#      if var then min := r.count; fi;
#     else
#      is_new(\\single_out, r);
#     fi;
#     if var and (r.count > min) then min := r.count; fi;
#    fi;
#    print_dot();
#    return r.count > min;
#   end);
  print_done(Length(\\single_out));
#  return Filtered(rc, r -> r.count > min);
 end;

 if IsBound(arg[1]) and IsList(arg[1]) then
  dm := Remove(arg, 1);
 else
  dm := _single();
 fi;
 if Length(dm) = 0 then return []; fi;
 G := Group(());
 ls := lines(domain(dm));
 Perform(GeneratorsOfGroup(full_group()), function(g)
   G := ClosureGroup(G, RestrictedPerm(g, ls));
  end);
 min := 1;
 var := true;
 if IsBound(arg[1]) and IsInt(arg[1]) then
  min := Remove(arg, 1);
  var := false;
 elif IsBound(\\rc.single) then
  min := -\\rc.single;
  var := false;
 fi;
 max := Sum(\\rc.vec{dm}, r -> r.bound);
 if min <= 0 then min := min + max; fi;
 if min < 0 then min := 0; fi;
 rc := rec(vec := lines(domain(dm)));
 rc.data := _prepare_rc(rc);
 rc.count := Length(rc.vec);
 rk := rank(rc);
 _K3 := 0;
 if rc.data <> fail then _K3 := K3(rc); fi;
 fprint("\033[32;1m## Processing %0\033[0m\n", dm);
 fprint("\033[32m - range = [%0..%1], group = %2, K3 = %3, rank = %4\c",
        min, max, Size(G), _K3, rk);
 \\single_out := [];
 _K3 := true;
 if IsBound(arg[1]) and IsBool(arg[1]) then
  _K3 := Remove(arg, 1) <> false;
 fi;
 if _K3 and not is_K3(rc) then
  rk := rk - 1;
  _print(",\033[31m reducing to %0", rk);
 else
  if rank(rc) <= \\rank then \\single_out := [rc]; fi;
 fi;
 validate := ReturnTrue;
 if IsBound(arg[1]) and IsFunction(arg[1]) then
  validate := Remove(arg, 1);
 fi;
 rk := Minimum(rk, \\rank);
 Print("\033[0m\n");
 max := Length(rc.vec);
 \\single_in := [rc];
 \\single_num := List([1..max], i -> 0);
 if rc.count <= __single_threshold then
  ls := _single_orbits_plain(rc.vec);
  \\single_out := Filtered(ls, r -> r.count >= min);
 else
  repeat
   if max <= min then break; fi;
   ls := Filtered(\\single_in, r -> Length(r.vec) = max);
   \\single_num[max] := Length(ls);
   max := max - 1;
   if Length(ls) = 0 then continue; fi;
   if not \\keep_single_orbits then
    \\single_in := Filtered(\\single_in, r -> Length(r.vec) <= max);
   fi;
   fprint("\033[1m## Processing %0 records of size %1\033[0m (%2 pending)\n",
          Length(ls), max + 1, Number(\\single_in, r -> Length(r.vec) <= max));
   Perform([1..Length(ls)], collect: level := next_());
  until false;
 fi;
 return \\single_out;
end;

single_orbits := single_orbits_new;

do_single :=
function(arg)
 local d;
 d := dsize(_single());
 if IsBound(\\rc.single) then d := \\rc.single; fi;
 if IsBound(arg[1]) and IsInt(arg[1]) then d := arg[1]; fi;
 d := single_orbits_new(-d, validate_single);
 d := fix_single(d);
 SortBy(d, r -> -[r.count, r.rank]);
 return d;
end;

Leech_single :=
function(arg)
 if not(IsBound(arg[1]) and IsInt(arg[1])) then arg[1] := \\min_count; fi;
 if not IsBound(\\data.single) then \\data.single := _so_init_graph; fi;
 return single_orbits([1], arg[1], false);
end;

test_maximal :=
function(rc, src, dest)
 local G, orb, ls, res, max;

 fix_pattern(rc, src);
 orb := counts(rc);
 G := Stabilizer(\\rc.perm, orb, Permuted);
 orb := OrbitsDomain(G, domain(dest));
 orb := Set(orb, Set);
 ls := List(orb, o -> [__pat([o[1], max_value(o[1])])]);
 ls := do_pats(ls, [rc]);
 ls := List(ls, r -> r.pat[Length(r.pat)][1]);
 res := rec(orb := orb,
            missing := Filtered(orb, o -> not ForAny(ls, p -> p in o)));
 ls := Sum(res.missing, o -> Length(o)*max_value_dif(o[1]));
 if IsInt(src) then src := [src]; fi;
 orb := Sum(src, s -> \\rc.vec[s].bound) - Sum(counts(rc){domain(src)});
 res.lost := ls + orb;
 fprint(">> missing = %0, count = %1, defect = %2; total lost %3\n",
                ls, count(rc), orb, res.lost);
 rc.info := res;
 return res.lost;
end;


==> anc/2/combinat.txt <==
# -*- GAP -*-

_edges := [4, 6, 10];

_symmetric_difference :=
function(set1, set2)
 return Length(set1) + Length(set2) - 2*Length(Intersection(set1, set2));
end;

set_count :=
function(m, n)
 local G, sets, set, rc, eg, filter;

 filter := function(ls, v)
  set := sets[v];
  ls := Filtered(ls, s -> _symmetric_difference(sets[s], set) in eg);
  if v = 1 then return ls; fi;
  set := sets[1];
  v := _symmetric_difference(sets[v], set);
  ls := Filtered(ls, s -> _symmetric_difference(sets[s], set) <= v);
  return ls;
 end;

 sets := Combinations([1..n], m);
 G := GeneratorsOfGroup(SymmetricGroup(n));
 G := List(G, g -> SortingPerm(List(sets, s -> OnSets(s, g))));
 G := GROUP(G);
 G := Stabilizer(G, 1);
 eg := _edges;
 rc := rec(G := G, vec := [1], filter := filter);
 rc.next := filter([1..Length(sets)], 1);
 fprint("= Processing [ %0, %1 ]: count = %2, group = %3\n",
                m, n, Length(sets), Size(G));
 rc := _add_list(rc: level := next_());
# return rc;
 return Maximum(List(rc, r -> Length(r.vec)));
end;


==> anc/2/common.txt <==
# -*- GAP -*-

_NL_path := "../";
_load := function(s) Read(Concatenation(_NL_path, s)); end;

_load("forms/ADE.txt");
_load("forms/forms.txt");
_load("auxx.txt");
_load("forms.txt");

Error_ :=
function(arg)
 local saved, err;

 err := function()
  OnBreak := saved;
#  arg[1] := Concatenation(_clr_error, "**", arg[1], "\033[0m\n");
  arg[1] := Concatenation("\033[31;1m**", arg[1], "\033[m\n");
  CallFuncList(_print, arg);
 end;

 saved := OnBreak;
 OnBreak := err;
 Error();
end;

###################################################################
# Constants
###################################################################

_load_param :=
function(s)
 s := Concatenation(String(\\prefix), s);
 if IsReadableFile(s) then Read(s); fi;
end;

rank_ :=
function()
 local r;
 r := ValueOption("rank");
 if IsInt(r) and (r <= \\rank) then return r; fi;
 return \\rank;
end;

_as_list :=
function(ls)
 if (Length(ls) = 1) and IsList(ls[1]) then return ls[1]; fi;
 return ls;
end;

rank := r -> r.rank;

###################################################################
# Utility routines
###################################################################

IsNotZero := x -> not IsZero(x);
cat       := Concatenation;
len       := ls -> Number(ls, IsNotZero);
support   := ls -> PositionsProperty(ls, IsNotZero);

list_of := function(obj, count) return List([1..count], i -> obj); end;

# the length of the H_n lattice used
_len := 0;

# A vector with all coordinates 1
vector :=
function(c)
 local v;
 v := list_of(0, _len);
 Perform(c, function(i) v[i] := 1; end);
 return v;
end;

GROUP := ls -> ClosureGroup(Group(()), ls);

_permutation_action :=
function(G, set)
 G := GeneratorsOfGroup(G);
 return GROUP(List(G, g -> SortingPerm(OnTuples(set, g))^-1));
end;

_product_action :=
function(GG, set)
 local act;

 act := function(s, g, n)
  s := List(s);
  s[n] := s[n]^g;
  return s;
 end;

 GG := List([1..Length(GG)], n -> List(GeneratorsOfGroup(GG[n]),
        g -> SortingPerm(List(set, s -> act(s, g, n)))^-1));
 return GROUP(Union(GG));
end;

## restrict a group action to "list" (if possible)
_restricted_action :=
function(G, list)
 if IsGroup(G) then G := GeneratorsOfGroup(G); fi;
 G := List(G, g -> RestrictedPerm(g, list));
 return GROUP(G);
end;

## shift restricted action to "[1..Length(list)]" (if possible)
#_shifted_action :=
#function(G, list)
# local p;
# G := GeneratorsOfGroup(_restricted_action(G, list));
# if Length(G) > 0 then
#  p := PartialPerm(list);
#  G := List(p*G*p^-1, AsPermutation);
# fi;
# return GROUP(G);
#end;

_print_cc := ls -> JoinStringsWithSeparator(List([1..Length(ls)], function(n)
   if IsBound(ls[n]) then
    if ls[n] >= 0 then return String(ls[n]); fi;
    return "*";
   fi;
   return ".";
  end), " ");

_print_discr :=
function(ls)
 return JoinStringsWithSeparator(List(ls,
                c -> format("%0 = [ %1 ]", c.prime, _print_cc(c.exp))), ", ");
end;

__print_K3 :=
function(rc)
 local res;
 res := String(rc.K3);
 if not IsBound(rc.I) then return res; fi;
 return format("%0 [%1, %2]", res, rc.I, rc.II);
end;

__bound := b -> format("\033[32;1m%0\033[m", b);

_list_index  := [0, 0];
_list_extra  := "";

_print_red :=
function(arg)
 local fmt, val, tr;
 fmt := Remove(arg, 1);
 val := Remove(arg, 1);
 tr := val > 0;
 if IsBound(arg[1]) then tr := arg[1]; fi;
 if tr then val := format("\033[31;1m%0\033[m", val); fi;
 _print(fmt, val);
end;

_print_discarded :=
function()
 if \\discarded.count = 0 then return; fi;
 fprint("\033[32m - Discarded %0 records: rank = [ %1 ], \c",
        \\discarded.count, _print_cc(\\discarded.rank));
 _print_red("size <= \033[36;1m%0\033[0m\n",
             \\discarded.max, \\discarded.max >= \\min_count);
end;

_save_discarded :=
function(arg)
 local ds;
 if IsBound(arg[1]) then
  ds := arg[1];
 else
  ds := rec(count := 0, max := 0, rank := []);
 fi;
 ds.count := ds.count + \\discarded.count;
 ds.max   := Maximum(ds.max, \\discarded.max);
 UniteSet(ds.rank, \\discarded.rank);
 \\discarded.count := 0;
 \\discarded.max   := 0;
 \\discarded.rank  := [];
 return ds;
end;

_print_found :=
function(ls, old, new)
 _list_index := [0, 0];
 _list_extra := "";
 _print_discarded();
 fprint("## Done: ");
 _print_red("found %0", Length(ls));
 if Length(ls) > 0 then _print(" [ %0 ]", _print_cc(Set(ls, rank))); fi;
 _print_red(", saved %0", new - old);
 _print_red(" (total %0)\n", new);
end;

\\format1    := "- %0 ";
_idx_format1 := \\format1;
\\format2    := "- %0 of %1 ";
_idx_format2 := \\format2;

format_index :=
function(arg)
 local msg, idx;
 msg := "";
 idx := "";
 if Length(arg) > 0 then msg := CallFuncList(format, arg); fi;
 if IsString(_list_index) then
  idx := format(_idx_format1, _list_index);
 elif _list_index[1] = 0 then
  if Length(msg) > 0 then idx := "- "; fi;
 else
  idx := _idx_format2;
  if IsBound(_list_index[3]) then idx := _list_index[3]; fi;
  idx := format(idx, _list_index[2], _list_index[1]);
  if Length(msg) = 0 then msg := "\n"; fi;
 fi;
 _list_index := [0, 0];
 if _list_extra <> "" then
  idx := Concatenation(idx, _list_extra);
  _list_extra := "";
 fi;
 return Concatenation(idx, msg);
end;

print_index :=
function(arg)
 print(CallFuncList(format_index, arg));
end;

############################################################
## Set based routines
############################################################

set_intr :=
function(s1, s2)
 local res, step, mat, sum1, sum2;

 step := function(i, j, mat)
  local k, max;

  mat := List(mat, List);
  if i = Length(s1) then
   mat[i] := s2 - Sum(mat{[1..i-1]});
   Add(res, mat);
   return;
  fi;
  if j = Length(s2) then
   mat[i][j] := s1[i] - Sum(mat[i]{[1..j-1]});
   if Sum([1..i], k -> mat[k][j]) > s2[j] then return; fi;
   step(i+1, 1, mat);
   return;
  fi;
  max := s2[j] - Sum([1..i-1], k -> mat[k][j]);
  max := Minimum(max, s1[i] - Sum(mat[i]{[1..j-1]}));
  for k in [0..max] do
   mat[i][j] := k;
   step(i, j+1, mat);
  od;
 end;

 sum1 := Sum(s1);
 sum2 := Sum(s2);
 if sum1 <> sum2 then Error(); fi;
 res := [];
 mat := NullMat(Length(s1), Length(s2));
 step(1, 1, mat);
 return res;
end;

vector2set :=
function(v)
 v := rec(set := v, val := Unique(v));
 v.set := List(v.val, i -> Number(v.set, j -> j = i));
 return v;
end;

set2vector :=
function(set, val)
 return Concatenation(List([1..Length(set)], i -> list_of(val[i], set[i])));
end;

mat2vector :=
function(mat, val)
 return Concatenation(List(mat, r -> set2vector(r, val)));
end;

all_pairs :=
function(v1, v2)
 local res, r;
 v1 := vector2set(v1);
 v2 := vector2set(v2);
 res := set_intr(v1.set, v2.set);
 return List(res, function(mat)
   r := rec(
       vec  := [set2vector(v1.set, v1.val), mat2vector(mat, v2.val)],
       set  := CallFuncList(Concatenation, Concatenation(mat, [[]])),
       sets := mat);
   return r;
  end);
end;

############################################################
## A version of ShortestVectors for rational matrices
############################################################

shortest_vectors :=
function(mat, max)
 local d, sv, vec;

 if Length(mat) = 0 then return rec(norms := [], vectors := []); fi;
 d := Lcm(List(mat, r -> Lcm(List(r, DenominatorRat))));
 mat := mat*d;
# mat := mod_kernel(mat);
# if Length(mat) = 0 then return rec(norms := [], vectors := []); fi;
 sv := ShortestVectors(mat, Int(max*d));
 sv.norms := sv.norms/d;
 return sv;
end;

############################################################
## Processing lists
############################################################

_add_rc :=
function(rc, data)
 local G, orb, r, v;

 if IsList(rc) then
  print_dots(Length(rc));
  fprint("- (%0 records) \c", Length(rc));
  rc := Flat(List(rc, function(r)
    r := _add_rc(r, data);
    print_dot();
    return r;
   end));
  print_done(Length(rc));
  return rc;
 fi;

 orb := rc.next;
 G := Stabilizer(rc.G, rc.vec, OnSets);
 orb := OrbitsDomain(G, orb);
 orb := List(orb, function(o)
   r := rec(G := rc.G, vec := List(rc.vec), next := rc.next);
   v := Maximum(o);
   AddSet(r.vec, v);
   r.next := data.filter(r, v);
   return r;
  end);
 if IsBound(data.validate) then orb := Filtered(orb, data.validate); fi;
 return orb;
end;

_max_sort := 10000;

_sort_list :=
function(G, ls)     # : keep_orbits, keep_stabs, verbose, sort_mode
 local res, rc, orb, verbose, keep, keep_orb, plain, func;

 if Length(ls) <= 1 then return ls; fi;
 res := [];
 verbose := ValueOption("verbose") = true;
 keep_orb := ValueOption("keep_orbits") = true;
 keep := keep_orb or (ValueOption("keep_stabs") = true);
 plain := ValueOption("sort_mode") <> true;
 if plain then
  func := r -> PositionSet(orb, r.vec) = fail;
 else
  func := r -> RepresentativeAction(G, r.vec, rc.vec, OnSets) = fail;
 fi;
 if verbose then fprint("\033[37m- sorting \c"); print_dots(Length(ls)); fi;
 ls := List(ls);
 repeat
  rc := Remove(ls);
  Add(res, rc);
  if verbose then print_dot(); fi;
  if Length(ls) = 0 then break; fi;
  if plain then
   if keep then
    orb := OrbitStabilizer(G, rc.vec, OnSets);
    rc.stab := orb.stabilizer;
    orb := SortedList(orb.orbit);
    if keep_orb then rc.orbit := orb; fi;
   else
    orb := SortedList(Orbit(G, rc.vec, OnSets));
   fi;
  fi;
  ls := Filtered(ls, function(r)
     r := (Length(r.vec) <> Length(rc.vec)) or func(r);
     if verbose and not r then print_dot(); fi;
     return r;
   end);
  if Length(ls) = 0 then break; fi;
 until false;
 if verbose then print_done(Length(res)); fi;
 return res;
end;

_add_list :=
function(rc)
 local res, ll, oo;

 ll := [rc];
 res := [rc];
 repeat
  ll := Filtered(ll, r -> Length(r.next) > 0);
  if Length(ll) = 0 then break; fi;
  if Size(rc.G) <= _max_sort then ll := _sort_list(rc.G, ll); fi;
  ll := _add_rc(ll, rc);
  Append(res, ll);
 until false;
 return res;
end;

stab :=
function(rc)
 local vec;
 if not IsBound(rc.stab) then
  vec := rc.vec;
  if IsBound(rc.last) then vec := rc.last; Unbind(rc.last); fi;
  rc.stab := Stabilizer(rc.G, vec, OnSets);
 fi;
 return rc.stab;
end;

#####################################################################
test_colors :=
function(arg)
 if not IsBound(arg[1]) or not IsList(arg[1]) then arg[1] := [30..37]; fi;
 Perform(arg[1], function(c)
   fprint("\033[%0mThis is plain %0 \033[1mand this is bold %0\033[0m\n", c);
  end);
end;


==> anc/2/data/2_Leech_1.txt <==
# -*- GAP -*-

2_Leech_1 :=
rec(
  form := [ [ 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 2, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2 ], 
      [ 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 1, 2, 2, 2, 1, 1, 1, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 4, 2, 1, 2, 2, 1, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 1, 2, 4, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 2, 2, 4, 1, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 4, 2, 2 ], 
      [ 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 2, 4, 2 ], 
      [ 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 4 ] ],
  group := 
   Group(
    [ [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 13, 6, 5, -5, -10, 4, 2 ]
            , [ 0, 0, 3, 1, -4, -7, 13, 8, -4, -2, -9, 2, -2, -1, -8, -8, 3, 13, 6, 5, -4, -10, 
              5, 1 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
          [ 0, 0, -1, -1, 0, 1, -3, -2, 1, 0, 2, 0, 1, 1, 2, 2, -1, -2, -1, 0, 1, 2, -1, 0 ], 
          [ 0, 0, 2, 1, -3, -6, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 12, 6, 4, -4, -9, 4, 1 ],
          [ 0, 0, -2, -1, 1, 3, -7, -4, 2, 1, 4, -1, 2, 1, 4, 4, -1, -6, -3, -2, 3, 5, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 1, 2, -1, -3, 1, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -4, -4, 2, 6, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
          [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, -3, -2, 1, 1, 2, 0, 0, 0, 2, 2, -1, -2, -2, -1, 1, 2, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, -2, -3, 5, 3, -1, -1, -3, 1, 0, 0, -2, -2, 1, 5, 2, 2, -2, -4, 1, 1 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 3, 1, 1, -1, -2, 1, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ] ], 
      [ [ 1, 3, 7, 3, -12, -23, 44, 26, -14, -8, -27, 8, -7, -3, -25, -27, 9, 42, 20, 16, -16, 
              -33, 12, 5 ], [ 0, 0, 0, 0, -1, -2, 4, 2, -2, -1, -2, 1, 0, 0, -2, -3, 1, 4, 2, 2, 
              -1, -3, 1, 1 ], [ 0, 1, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
              26, 12, 10, -9, -20, 8, 3 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, 0, -11, -13, 4, 20, 10, 8, -7, -16, 
              6, 2 ], [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, 
              -7, 2, 2 ], [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -8, -9, 3, 14, 7, 
              5, -5, -11, 4, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 21, 10, 8, -7, -16, 
              6, 3 ], [ 0, 1, 3, 1, -6, -12, 22, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 21, 10, 
              8, -8, -17, 6, 3 ], 
          [ 0, 1, 3, 1, -5, -10, 18, 10, -6, -3, -11, 4, -3, -1, -10, -11, 3, 18, 8, 7, -6, -14, 
              6, 2 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 
              7, -6, -14, 6, 2 ], 
          [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 4, -3, -1, -10, -11, 4, 18, 9, 7, -7, -15, 
              5, 2 ], [ 0, 1, 2, 1, -4, -7, 12, 7, -4, -2, -8, 2, -1, -1, -7, -7, 3, 12, 5, 5, 
              -4, -10, 4, 2 ], [ 0, 1, 4, 2, -7, -14, 26, 15, -8, -5, -16, 5, -4, -1, -14, -16, 
              5, 25, 12, 10, -9, -20, 7, 3 ], 
          [ 0, 1, 2, 1, -4, -7, 14, 8, -5, -3, -8, 3, -2, -1, -8, -9, 3, 14, 6, 5, -5, -10, 4, 2 ]
            , [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 
             ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -4, -11, 4, -3, -1, -10, -12, 4, 18, 9, 7, -7, 
              -14, 5, 2 ], [ 0, 1, 3, 1, -6, -11, 20, 12, -7, -4, -12, 4, -3, -1, -11, -13, 4, 
              20, 9, 8, -7, -15, 6, 3 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 20, 10, 8, -7, -16, 
              6, 2 ], [ 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 1, 1, 
              -1, 0 ], [ 0, 1, 3, 1, -4, -8, 17, 10, -6, -3, -10, 3, -3, -1, -10, -11, 3, 16, 8, 
              6, -6, -12, 5, 2 ], [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 
              4, 4, -3, -7, 2, 1 ], 
          [ 0, 1, 2, 1, -5, -9, 17, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 8, 6, -6, -13, 4, 
              2 ], [ 0, 1, 3, 1, -5, -10, 20, 12, -6, -4, -12, 4, -3, -1, -11, -12, 4, 19, 9, 7, 
              -7, -15, 5, 2 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 2, 2 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, 0, -7, -8, 2, 13, 6, 5, -4, -10, 4, 1 ],
          [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -5, 1, 0, 0, -4, -4, 2, 7, 3, 3, -2, -6, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -2, -3, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 1, 0, -2, -3, 5, 3, -2, -1, -3, 1, 0, 0, -3, -3, 1, 5, 2, 2, -1, -4, 2, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
          [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 1, 0, -2, -3, 4, 2, -1, 0, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -4, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
          [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -1, -6, 2, -1, 0, -5, -5, 2, 9, 4, 4, -3, -7, 3, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 8, 5, -2, -1, -5, 1, -1, 0, -4, -4, 2, 7, 4, 3, -3, -6, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -3, 4, 2, -1, 0, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -4, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -2, -1, 1, 1, 1, -1, 1, 0, 1, 2, 0, -2, -1, -1, 1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2, 1, 1, -1, -2, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, 0, -2, 1, 0, 0, -1, -1, 1, 3, 1, 1, -1, -3, 1, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 2, 2 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, 0, -7, -8, 3, 12, 6, 5, -4, -10, 4, 1 ],
          [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -3, -6, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -4, -4, 2, 6, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 1, -1, -2, 1, 3, 2, 2, -1, -3, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 4, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
          [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, -3, -2, 1, 1, 2, 0, 0, 0, 2, 2, -1, -2, -2, -1, 1, 2, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, -1, -2, 4, 2, -2, -1, -2, 1, 0, 0, -2, -3, 1, 4, 2, 2, -1, -3, 1, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -9, -10, 3, 15, 7, 6, -5, -11, 4, 2 
             ], [ 0, 0, 4, 2, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 7, -6, 
              -14, 6, 1 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0 ], [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, 0, -7, -8, 2, 13, 6, 5, -4, -10, 4, 1 ],
          [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -2, -3, 0, 1 ], 
          [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
          [ 0, 0, 2, 1, -3, -6, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 12, 6, 4, -4, -9, 4, 1 ],
          [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, 0, -8, -9, 3, 14, 7, 6, -5, -11, 4, 1 ],
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2, 1, 1, -1, -2, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 1, -1, -2, 1, 3, 2, 2, -1, -3, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 3, 1, 1, -1, -2, 1, 1 ], 
          [ 0, 0, 2, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, 0, -7, -8, 3, 13, 7, 5, -5, -11, 4, 1 ] 
         ], [ [ 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -6, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 10, 5, 4, -3, -8, 3, 1 ], 
          [ 0, 0, 3, 1, -4, -7, 13, 8, -4, -2, -9, 2, -2, -1, -8, -8, 3, 13, 6, 5, -4, -10, 5, 1 ]
            , [ 1, 2, 5, 2, -7, -14, 28, 16, -9, -5, -17, 5, -5, -2, -16, -18, 5, 27, 13, 10, 
              -10, -21, 8, 3 ], [ 0, 1, 3, 1, -6, -11, 20, 12, -6, -3, -13, 4, -3, -1, -11, -12, 
              4, 20, 9, 8, -7, -16, 6, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 8, 5, -2, -1, -5, 1, -1, 0, -4, -4, 2, 7, 4, 3, -3, -6, 2, 0 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 21, 10, 8, -7, -16, 
              6, 3 ], [ 0, 0, 2, 1, -3, -6, 11, 6, -3, -1, -7, 2, -2, -1, -6, -6, 2, 11, 5, 4, 
              -4, -9, 4, 1 ], [ 0, 0, -1, -1, 1, 2, -5, -3, 1, 1, 3, -1, 1, 1, 3, 3, -1, -4, -2, 
              -1, 2, 3, -1, 0 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 
              4, 18, 9, 7, -6, -14, 6, 2 ], 
          [ 0, 1, 3, 1, -5, -9, 17, 10, -5, -3, -10, 3, -3, -1, -9, -10, 3, 16, 8, 6, -6, -13, 5, 
              2 ], [ 0, 1, 3, 1, -5, -10, 17, 10, -5, -3, -11, 3, -2, -1, -10, -10, 4, 17, 8, 7, 
              -6, -14, 5, 2 ], [ 1, 2, 5, 2, -9, -17, 32, 19, -10, -6, -20, 6, -5, -2, -18, -20, 
              7, 31, 15, 12, -12, -25, 9, 4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -1, 2, 1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 2, 1, 1, 0, -1, 1, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 4, 4, -3, -7, 2, 1 ], 
          [ 0, 1, 2, 1, -5, -9, 17, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 8, 6, -6, -13, 4, 
              2 ], [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ] ] ])
   ,
  h := [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, 
      -21, -45, 18, 6 ],
  lines := 
   [ [ -2, -3, -8, -4, 10, 20, -40, -24, 13, 7, 25, -7, 8, 4, 24, 26, -8, -38, -18, -13, 15, 30, 
          -12, -4 ], [ 0, 0, -3, -2, 3, 6, -12, -7, 4, 2, 8, -2, 3, 0, 7, 8, -2, -11, -6, -4, 4, 
          9, -4, 0 ], [ 0, 0, -2, -1, 1, 2, -6, -4, 2, 1, 4, -1, 2, 1, 4, 4, -1, -5, -3, -1, 2, 
          4, -2, 0 ], [ 0, 0, -2, -1, 1, 2, -5, -3, 2, 1, 3, -1, 2, 1, 3, 4, -1, -5, -2, -1, 2, 
          3, -2, 0 ], [ 0, 0, -2, -1, 1, 2, -3, -2, 1, 0, 3, 0, 0, 1, 3, 2, -1, -3, -1, -1, 1, 3, 
          -2, 0 ], [ 0, 0, -2, -1, 1, 3, -7, -4, 2, 1, 4, -1, 2, 1, 4, 4, -1, -6, -3, -2, 3, 5, 
          -2, 0 ], [ 0, 0, -2, -1, 1, 3, -7, -4, 2, 1, 5, -1, 2, 1, 5, 5, -1, -7, -3, -2, 2, 5, 
          -3, 0 ], [ 0, 0, -2, -1, 2, 4, -9, -6, 3, 1, 6, -1, 2, 1, 6, 6, -2, -8, -4, -3, 3, 6, 
          -3, 0 ], [ 0, 0, -2, -1, 2, 4, -8, -5, 2, 1, 5, -1, 2, 1, 5, 5, -2, -7, -4, -2, 3, 6, 
          -3, 0 ], [ 0, 0, -2, -1, 2, 4, -7, -4, 2, 0, 5, -2, 2, 1, 4, 4, -1, -7, -3, -2, 3, 6, 
          -3, 0 ], [ 0, 0, -1, -1, 0, 0, -2, -1, 1, 0, 1, 0, 1, 1, 2, 2, 0, -2, -1, 0, 1, 1, -1, 
          0 ], [ 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 1, 1, -1, 0 ], 
      [ 0, 0, -1, -1, 0, 1, -3, -2, 1, 0, 2, 0, 1, 1, 2, 2, -1, -2, -1, 0, 1, 2, -1, 0 ], 
      [ 0, 0, -1, -1, 1, 2, -5, -3, 1, 1, 3, -1, 1, 1, 3, 3, -1, -4, -2, -1, 2, 3, -1, 0 ], 
      [ 0, 0, 0, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -3, -3, 2, 6, 3, 3, -2, -5, 1, 1 ], 
      [ 0, 0, 0, 0, -2, -3, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -3, 1, 1 ], 
      [ 0, 0, 0, 0, -2, -3, 5, 3, -1, -1, -3, 1, 0, 0, -2, -2, 1, 5, 2, 2, -2, -4, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 2, 1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 3, 1, 1, -1, -2, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 2, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2, 1, 1, -1, -2, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 1, 2, -1, -3, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 1, -1, -2, 1, 3, 2, 2, -1, -3, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, 0, -2, 1, 0, 0, -1, -1, 1, 3, 1, 1, -1, -3, 1, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 4, 2, -2, -1, -2, 1, 0, 0, -2, -3, 1, 4, 2, 2, -1, -3, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -3, 1, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -2, -3, 0, 1 ], 
      [ 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, -1, 0, 1 ], 
      [ 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -1, 2, 1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 2, 1, 1, 0, -1, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -2, -1, 0, 0, 1, 0, 1, 0, 1, 1, 0, -1, -1, 0, 1, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -2, -1, 1, 1, 0, 0, 1, 0, 1, 2, 0, -1, -1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -2, -1, 1, 1, 1, -1, 1, 0, 1, 2, 0, -2, -1, -1, 1, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 1, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, -3, -2, 1, 1, 2, 0, 0, 0, 2, 2, -1, -2, -2, -1, 1, 2, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, -3, -6, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 10, 5, 4, -3, -8, 3, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 4, 4, -3, -7, 2, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -1, -6, 2, -1, 0, -5, -5, 2, 9, 4, 4, -3, -7, 3, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 1, 0, 0, -3, -3, 1, 6, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -4, -4, 2, 6, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -5, 1, 0, 0, -4, -4, 2, 7, 3, 3, -2, -6, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -4, 1, -1, 0, -4, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -3, -6, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 8, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 8, 4, 3, -3, -6, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 8, 5, -2, -1, -5, 1, -1, 0, -4, -4, 2, 7, 4, 3, -3, -6, 2, 0 ], 
      [ 0, 0, 1, 0, -2, -3, 4, 2, -1, 0, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -4, 2, 0 ], 
      [ 0, 0, 1, 0, -2, -3, 5, 3, -2, -1, -3, 1, 0, 0, -3, -3, 1, 5, 2, 2, -1, -4, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
      [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ], 
      [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 2, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, 0, -7, -8, 3, 13, 7, 5, -5, -11, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, 0, -8, -9, 3, 14, 7, 6, -5, -11, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 12, 7, -4, -2, -8, 2, -1, 0, -7, -7, 3, 12, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 12, 7, -4, -2, -8, 3, -2, 0, -6, -7, 2, 12, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, 0, -7, -8, 2, 13, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, 0, -7, -8, 3, 12, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 13, 8, -4, -2, -8, 3, -2, -1, -7, -8, 3, 13, 6, 5, -5, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 9, 5, -3, -1, -6, 2, -1, 0, -5, -5, 2, 9, 4, 4, -3, -8, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -2, -7, 2, -1, 0, -6, -6, 2, 10, 5, 4, -3, -8, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -2, -6, 2, -2, 0, -5, -6, 2, 10, 5, 4, -4, -8, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -1, -1, -6, -6, 2, 10, 4, 4, -3, -8, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 11, 6, -4, -2, -7, 2, -2, 0, -6, -7, 2, 11, 5, 4, -3, -8, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 11, 6, -3, -1, -7, 2, -2, -1, -6, -6, 2, 11, 5, 4, -4, -9, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 11, 7, -3, -2, -7, 2, -1, -1, -6, -6, 3, 10, 5, 4, -4, -9, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 12, 7, -4, -2, -8, 2, -2, 0, -7, -8, 2, 12, 6, 5, -4, -9, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 12, 7, -4, -2, -7, 2, -2, 0, -6, -7, 2, 11, 6, 4, -4, -9, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 12, 6, 4, -4, -9, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 9, 5, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 9, 5, -3, -1, -6, 2, -1, -1, -5, -5, 2, 9, 4, 3, -3, -7, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 10, 6, -4, -2, -6, 2, -2, 0, -6, -7, 2, 10, 5, 4, -3, -7, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 10, 6, -3, -2, -6, 2, -2, 0, -5, -6, 2, 9, 5, 3, -3, -7, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 7, 4, -2, -1, -5, 1, -1, 0, -4, -4, 1, 7, 3, 3, -2, -6, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 8, 4, -3, -1, -5, 2, -2, 0, -4, -5, 1, 8, 4, 3, -3, -6, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 8, 5, -3, -1, -6, 1, -1, 0, -5, -5, 2, 7, 4, 3, -2, -6, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 8, 5, -3, -1, -5, 1, -1, -1, -5, -5, 2, 8, 3, 3, -3, -6, 3, 1 ], 
      [ 0, 0, 2, 1, -2, -4, 9, 5, -3, -2, -5, 2, -2, -1, -5, -6, 1, 9, 4, 3, -3, -6, 3, 1 ], 
      [ 0, 0, 3, 1, -5, -9, 15, 9, -5, -2, -10, 3, -2, 0, -8, -9, 3, 15, 7, 6, -5, -12, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, -1, -8, -8, 3, 14, 6, 5, -5, -11, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 15, 9, -5, -2, -10, 3, -2, -1, -9, -9, 3, 15, 7, 6, -5, -12, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 15, 9, -5, -2, -9, 3, -3, -1, -8, -9, 3, 14, 7, 5, -5, -11, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 16, 9, -5, -3, -10, 3, -3, 0, -9, -10, 3, 15, 8, 6, -5, -12, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -7, 13, 8, -4, -2, -9, 2, -2, -1, -8, -8, 3, 13, 6, 5, -4, -10, 5, 1 ], 
      [ 0, 0, 4, 2, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 7, -6, -14, 6, 1 
         ], [ 0, 0, 4, 2, -5, -10, 20, 12, -6, -3, -13, 4, -4, -1, -11, -12, 4, 19, 9, 7, -7, 
          -15, 6, 1 ], [ 0, 0, 4, 2, -5, -9, 17, 10, -5, -2, -11, 3, -3, -1, -10, -10, 3, 16, 8, 
          6, -6, -13, 6, 1 ], [ 0, 0, 4, 2, -4, -8, 15, 9, -5, -2, -10, 3, -3, -1, -9, -10, 3, 
          15, 7, 5, -5, -12, 6, 1 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 1, 1, 0, -3, -6, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 10, 5, 4, -4, -8, 2, 2 ], 
      [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 2, 2 ], 
      [ 0, 1, 2, 1, -5, -9, 15, 9, -5, -3, -9, 3, -2, 0, -8, -9, 3, 15, 7, 6, -5, -12, 4, 2 ], 
      [ 0, 1, 2, 1, -5, -9, 17, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 8, 6, -6, -13, 4, 2 ],
      [ 0, 1, 2, 1, -4, -8, 13, 8, -4, -2, -8, 3, -2, -1, -7, -8, 3, 13, 6, 5, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 14, 8, -5, -3, -9, 3, -2, 0, -8, -9, 3, 14, 7, 6, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, -1, -8, -8, 3, 14, 6, 5, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -9, -10, 3, 15, 7, 6, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -8, -9, 3, 14, 7, 5, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -8, -9, 3, 15, 7, 6, -6, -12, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 16, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 15, 7, 6, -6, -12, 4, 2 ],
      [ 0, 1, 2, 1, -4, -7, 12, 7, -4, -2, -8, 2, -1, -1, -7, -7, 3, 12, 5, 5, -4, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, -1, -7, -8, 2, 13, 6, 5, -5, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 13, 8, -4, -3, -8, 3, -2, -1, -7, -8, 3, 13, 6, 5, -5, -10, 3, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 13, 6, 5, -5, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 14, 8, -5, -3, -8, 3, -2, -1, -8, -9, 3, 14, 6, 5, -5, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 10, 6, -3, -2, -6, 2, -1, -1, -6, -6, 2, 10, 4, 4, -4, -8, 3, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 11, 6, -4, -2, -6, 2, -2, -1, -6, -7, 2, 11, 5, 4, -4, -8, 3, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 11, 7, -4, -2, -7, 2, -1, -1, -7, -7, 3, 11, 5, 4, -4, -9, 3, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 12, 7, -4, -2, -7, 2, -2, -1, -7, -8, 2, 12, 5, 4, -4, -9, 4, 2 ], 
      [ 0, 1, 3, 1, -7, -13, 22, 13, -7, -4, -14, 5, -2, -1, -12, -13, 5, 22, 10, 9, -8, -18, 6, 
          3 ], [ 0, 1, 3, 1, -6, -12, 22, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 21, 10, 8, -8, 
          -17, 6, 3 ], [ 0, 1, 3, 1, -6, -11, 19, 11, -6, -3, -12, 4, -3, -1, -10, -11, 4, 19, 9, 
          7, -7, -15, 6, 2 ], [ 0, 1, 3, 1, -6, -11, 20, 12, -7, -4, -12, 4, -3, -1, -11, -13, 4, 
          20, 9, 8, -7, -15, 6, 3 ], 
      [ 0, 1, 3, 1, -6, -11, 20, 12, -6, -3, -13, 4, -3, -1, -11, -12, 4, 20, 9, 8, -7, -16, 6, 2 
         ], [ 0, 1, 3, 1, -6, -11, 20, 12, -6, -3, -12, 4, -3, -1, -11, -12, 4, 19, 9, 7, -7, 
          -15, 6, 2 ], [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 21, 
          10, 8, -7, -16, 6, 3 ], [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, 0, -11, -13, 
          4, 20, 10, 8, -7, -16, 6, 2 ], 
      [ 0, 1, 3, 1, -6, -11, 21, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 20, 10, 8, -7, -16, 6, 
          2 ], [ 0, 1, 3, 1, -5, -10, 17, 10, -5, -3, -11, 3, -2, -1, -10, -10, 4, 17, 8, 7, -6, 
          -14, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 18, 10, -6, -3, -11, 4, -3, -1, -10, -11, 3, 18, 8, 
          7, -6, -14, 6, 2 ], [ 0, 1, 3, 1, -5, -10, 18, 11, -6, -3, -12, 3, -2, -1, -11, -11, 4, 
          18, 8, 7, -6, -14, 6, 2 ], 
      [ 0, 1, 3, 1, -5, -10, 18, 11, -6, -3, -11, 3, -2, -1, -10, -11, 4, 17, 8, 7, -6, -14, 5, 2 
         ], [ 0, 1, 3, 1, -5, -10, 18, 11, -6, -3, -11, 4, -3, -1, -10, -11, 4, 18, 8, 7, -7, 
          -14, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -4, -11, 4, -3, -1, -10, -12, 4, 18, 9, 
          7, -7, -14, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 
          18, 9, 7, -6, -14, 6, 2 ], 
      [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 4, -3, -1, -11, -12, 4, 19, 9, 7, -7, -15, 6, 2 
         ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 4, -3, -1, -10, -11, 4, 18, 9, 7, -7, 
          -15, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 20, 12, -6, -4, -12, 4, -3, -1, -11, -12, 4, 19, 9, 
          7, -7, -15, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 15, 9, -5, -2, -10, 3, -2, -1, -9, -9, 3, 15, 
          7, 6, -5, -12, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 16, 9, -5, -3, -10, 3, -2, -1, -9, -10, 3, 
          16, 7, 6, -5, -12, 5, 2 ], 
      [ 0, 1, 3, 1, -5, -9, 16, 9, -5, -2, -10, 3, -2, -1, -9, -9, 3, 16, 7, 6, -6, -13, 5, 2 ], 
      [ 0, 1, 3, 1, -5, -9, 16, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 7, 6, -6, -13, 5, 2 ],
      [ 0, 1, 3, 1, -5, -9, 17, 10, -6, -3, -11, 3, -2, -1, -10, -11, 4, 17, 8, 7, -6, -13, 5, 2 ]
        , [ 0, 1, 3, 1, -5, -9, 17, 10, -6, -3, -10, 4, -3, -1, -9, -11, 3, 17, 8, 6, -6, -13, 5, 
          2 ], [ 0, 1, 3, 1, -5, -9, 17, 10, -5, -3, -11, 3, -2, -1, -10, -10, 4, 16, 8, 6, -6, 
          -13, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 17, 10, -5, -3, -10, 3, -3, -1, -9, -10, 3, 16, 8, 
          6, -6, -13, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 18, 11, -6, -3, -11, 3, -3, -1, -10, -11, 4, 
          17, 8, 6, -6, -13, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 14, 8, -5, -2, -9, 3, -2, -1, -8, -9, 3, 14, 6, 5, -5, -11, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 15, 9, -5, -3, -10, 3, -2, -1, -9, -10, 3, 15, 7, 6, -5, -12, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 15, 9, -5, -3, -9, 3, -3, -1, -9, -10, 3, 15, 7, 5, -5, -11, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 16, 9, -5, -3, -10, 3, -3, -1, -9, -10, 3, 16, 7, 6, -6, -12, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 17, 10, -6, -3, -10, 3, -3, -1, -10, -11, 3, 16, 8, 6, -6, -12, 5, 2 ]
        , [ 0, 1, 4, 2, -7, -14, 26, 15, -8, -5, -16, 5, -4, -1, -14, -16, 5, 25, 12, 10, -9, 
          -20, 7, 3 ], [ 0, 1, 4, 2, -7, -13, 23, 14, -7, -4, -15, 4, -3, -1, -13, -14, 5, 22, 
          11, 9, -8, -18, 7, 2 ], 
      [ 0, 1, 4, 2, -7, -13, 24, 14, -8, -4, -15, 4, -3, -1, -14, -15, 5, 23, 11, 9, -8, -18, 7, 
          3 ], [ 0, 1, 4, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -1, -13, -15, 5, 23, 11, 9, -8, 
          -18, 7, 2 ], [ 0, 1, 4, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -1, -13, -15, 5, 24, 
          11, 9, -9, -19, 7, 3 ], 
      [ 0, 1, 4, 2, -7, -13, 24, 14, -7, -4, -15, 5, -4, -1, -13, -14, 5, 23, 11, 9, -9, -19, 7, 
          2 ], [ 0, 1, 4, 2, -7, -13, 25, 15, -8, -5, -15, 5, -4, -1, -14, -16, 5, 24, 12, 9, -9, 
          -19, 7, 3 ], [ 0, 1, 4, 2, -7, -13, 25, 15, -8, -4, -16, 5, -4, -1, -14, -15, 5, 24, 
          12, 9, -9, -19, 7, 2 ], 
      [ 0, 1, 4, 2, -7, -13, 25, 15, -8, -4, -15, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, -19, 7, 
          3 ], [ 0, 1, 4, 2, -6, -12, 21, 12, -7, -3, -14, 4, -3, -1, -12, -13, 4, 21, 10, 8, -7, 
          -17, 7, 2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -2, -13, -14, 5, 22, 
          10, 8, -8, -17, 7, 3 ], 
      [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -1, -13, -14, 5, 21, 10, 8, -7, -17, 7, 
          2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -1, -12, -13, 5, 21, 10, 8, -8, 
          -17, 6, 2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 5, -4, -1, -12, -14, 4, 22, 
          10, 8, -8, -17, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -3, -14, 4, -4, -1, -12, -13, 4, 21, 10, 8, -8, -17, 7, 
          2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -3, -14, 4, -3, -2, -13, -13, 5, 21, 10, 8, -8, 
          -17, 7, 2 ], [ 0, 1, 4, 2, -6, -12, 23, 13, -7, -4, -14, 4, -4, -1, -13, -14, 4, 22, 
          11, 8, -8, -17, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -12, 23, 14, -8, -4, -14, 4, -4, -1, -13, -15, 5, 22, 11, 8, -8, -17, 7, 
          2 ], [ 0, 1, 4, 2, -6, -12, 23, 14, -7, -4, -15, 4, -4, -1, -13, -14, 5, 22, 11, 8, -8, 
          -18, 7, 2 ], [ 0, 1, 4, 2, -6, -12, 23, 14, -7, -4, -14, 4, -4, -2, -13, -14, 5, 22, 
          10, 8, -8, -17, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -12, 23, 14, -7, -4, -14, 4, -4, -1, -13, -14, 5, 21, 11, 8, -8, -17, 6, 
          2 ], [ 0, 1, 4, 2, -6, -12, 24, 14, -8, -4, -15, 4, -4, -1, -14, -15, 5, 23, 11, 9, -8, 
          -18, 7, 2 ], [ 0, 1, 4, 2, -6, -11, 19, 11, -6, -3, -12, 4, -3, -1, -11, -12, 4, 19, 9, 
          7, -7, -15, 6, 2 ], [ 0, 1, 4, 2, -6, -11, 20, 12, -7, -3, -13, 4, -3, -1, -12, -13, 4, 
          20, 9, 8, -7, -16, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -11, 20, 12, -6, -3, -13, 4, -3, -2, -12, -12, 4, 20, 9, 7, -7, -16, 7, 2 
         ], [ 0, 1, 4, 2, -6, -11, 20, 12, -6, -3, -13, 4, -3, -1, -11, -12, 4, 19, 9, 7, -7, 
          -16, 6, 2 ], [ 0, 1, 4, 2, -6, -11, 21, 12, -7, -4, -13, 4, -4, -1, -12, -14, 4, 21, 
          10, 8, -7, -16, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 20, 10, 8, -7, -16, 6, 
          2 ], [ 0, 1, 4, 2, -6, -11, 21, 12, -7, -3, -13, 4, -4, -1, -12, -13, 4, 20, 10, 7, -7, 
          -16, 7, 2 ], [ 0, 1, 4, 2, -6, -11, 22, 13, -7, -4, -14, 4, -4, -1, -13, -14, 4, 21, 
          10, 8, -7, -16, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -11, 22, 13, -7, -4, -13, 4, -4, -1, -12, -14, 4, 21, 10, 8, -8, -16, 6, 
          2 ], [ 0, 1, 4, 2, -5, -10, 18, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 8, 7, -6, 
          -14, 6, 2 ], [ 0, 1, 4, 2, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 
          7, -7, -15, 6, 2 ], [ 0, 1, 4, 2, -5, -10, 19, 11, -6, -3, -12, 4, -4, -1, -11, -12, 3, 
          19, 9, 7, -7, -15, 6, 2 ], 
      [ 0, 1, 4, 2, -5, -10, 19, 11, -6, -3, -12, 4, -3, -2, -11, -12, 4, 19, 8, 7, -7, -15, 6, 2 
         ], [ 0, 1, 4, 2, -5, -10, 20, 12, -7, -4, -12, 4, -4, -1, -11, -13, 4, 19, 9, 7, -7, 
          -15, 6, 2 ], [ 0, 1, 4, 2, -5, -10, 20, 12, -7, -3, -13, 4, -4, -2, -12, -13, 4, 20, 9, 
          7, -7, -15, 7, 2 ], [ 0, 1, 4, 2, -5, -10, 20, 12, -6, -3, -13, 3, -3, -2, -12, -12, 4, 
          19, 9, 7, -7, -15, 6, 2 ], 
      [ 0, 1, 4, 2, -5, -10, 20, 12, -6, -3, -12, 4, -4, -2, -11, -12, 4, 19, 9, 6, -8, -15, 6, 2 
         ], [ 0, 1, 4, 2, -5, -10, 21, 12, -7, -4, -13, 4, -4, -1, -12, -14, 4, 20, 10, 7, -7, 
          -15, 6, 2 ], [ 0, 1, 4, 2, -5, -9, 17, 10, -6, -3, -11, 3, -3, -1, -10, -11, 3, 17, 8, 
          6, -6, -13, 6, 2 ], [ 0, 1, 4, 2, -5, -9, 18, 11, -6, -3, -11, 3, -3, -2, -11, -12, 4, 
          17, 8, 6, -6, -13, 6, 2 ], 
      [ 0, 1, 5, 2, -9, -17, 31, 18, -10, -5, -19, 6, -5, -1, -17, -19, 6, 30, 15, 12, -11, -24, 
          9, 3 ], [ 0, 1, 5, 2, -9, -17, 32, 19, -10, -6, -20, 6, -5, -1, -18, -20, 7, 31, 15, 
          12, -11, -24, 9, 3 ], [ 0, 1, 5, 2, -8, -16, 30, 18, -10, -5, -19, 6, -5, -1, -17, -19, 
          6, 29, 14, 11, -10, -23, 9, 3 ], 
      [ 0, 1, 5, 2, -8, -16, 30, 18, -9, -5, -19, 6, -5, -2, -17, -18, 6, 29, 14, 11, -11, -23, 
          9, 3 ], [ 0, 1, 5, 2, -8, -16, 31, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 30, 14, 
          11, -11, -23, 9, 3 ], [ 0, 1, 5, 2, -8, -15, 26, 15, -8, -4, -17, 5, -4, -1, -15, -16, 
          5, 26, 12, 10, -9, -21, 9, 3 ], 
      [ 0, 1, 5, 2, -8, -15, 27, 16, -9, -5, -17, 5, -4, -1, -15, -17, 6, 26, 13, 10, -9, -21, 8, 
          3 ], [ 0, 1, 5, 2, -8, -15, 27, 16, -9, -4, -17, 5, -4, -2, -16, -17, 6, 27, 12, 10, 
          -9, -21, 9, 3 ], [ 0, 1, 5, 2, -8, -15, 27, 16, -8, -4, -17, 5, -4, -2, -15, -16, 6, 
          26, 12, 10, -10, -21, 8, 3 ], 
      [ 0, 1, 5, 2, -8, -15, 28, 16, -9, -5, -17, 6, -5, -1, -15, -17, 5, 27, 13, 10, -10, -21, 
          8, 3 ], [ 0, 1, 5, 2, -8, -15, 28, 17, -9, -5, -18, 5, -4, -1, -16, -17, 6, 27, 13, 11, 
          -10, -22, 8, 3 ], [ 0, 1, 5, 2, -8, -15, 28, 17, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
          27, 13, 10, -10, -21, 8, 3 ], 
      [ 0, 1, 5, 2, -8, -15, 28, 17, -9, -4, -18, 5, -4, -2, -16, -17, 6, 27, 13, 10, -10, -22, 
          9, 3 ], [ 0, 1, 5, 2, -8, -15, 29, 17, -9, -5, -18, 5, -4, -2, -17, -18, 6, 28, 13, 11, 
          -10, -22, 9, 3 ], [ 0, 1, 5, 2, -8, -15, 29, 17, -9, -5, -18, 6, -5, -2, -16, -18, 6, 
          28, 13, 10, -10, -22, 9, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 25, 15, -8, -4, -16, 5, -4, -2, -14, -15, 5, 25, 11, 9, -9, -20, 8, 
          3 ], [ 0, 1, 5, 2, -7, -14, 25, 15, -8, -4, -16, 5, -4, -1, -14, -15, 5, 24, 12, 9, -9, 
          -20, 8, 2 ], [ 0, 1, 5, 2, -7, -14, 26, 15, -9, -5, -16, 5, -4, -1, -15, -17, 5, 26, 
          12, 10, -9, -20, 8, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 26, 15, -8, -4, -17, 5, -4, -1, -15, -16, 5, 25, 12, 10, -9, -20, 8, 
          2 ], [ 0, 1, 5, 2, -7, -14, 26, 15, -8, -4, -16, 5, -5, -1, -14, -16, 5, 25, 12, 9, -9, 
          -20, 8, 2 ], [ 0, 1, 5, 2, -7, -14, 26, 15, -8, -4, -16, 5, -4, -2, -15, -16, 5, 25, 
          12, 9, -9, -20, 8, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 26, 16, -8, -4, -17, 5, -4, -2, -15, -16, 6, 25, 12, 9, -9, -20, 8, 
          2 ], [ 0, 1, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -5, -1, -15, -17, 5, 26, 13, 10, 
          -9, -20, 8, 2 ], [ 0, 1, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
          26, 12, 10, -9, -20, 8, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 28, 17, -9, -5, -17, 5, -5, -2, -16, -18, 6, 27, 13, 10, -10, -21, 
          8, 3 ], [ 0, 1, 5, 2, -7, -13, 24, 14, -8, -4, -16, 5, -4, -1, -14, -15, 5, 24, 11, 9, 
          -8, -19, 8, 2 ], [ 0, 1, 5, 2, -7, -13, 24, 14, -8, -4, -15, 4, -4, -1, -14, -15, 5, 
          23, 11, 9, -8, -18, 8, 2 ], 
      [ 0, 1, 5, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, -19, 8, 
          3 ], [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 4, -4, -1, -15, -16, 5, 24, 12, 9, -8, 
          -19, 8, 2 ], [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 5, -5, -1, -14, -16, 5, 24, 
          12, 9, -9, -19, 8, 2 ], 
      [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 5, -4, -2, -15, -16, 5, 25, 11, 9, -9, -19, 8, 
          3 ], [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, 
          -19, 8, 2 ], [ 0, 1, 5, 2, -7, -13, 26, 15, -8, -4, -16, 5, -5, -2, -15, -16, 5, 25, 
          12, 9, -9, -19, 8, 2 ], 
      [ 0, 1, 5, 2, -6, -12, 22, 13, -7, -3, -14, 4, -4, -2, -13, -14, 4, 22, 10, 8, -8, -17, 8, 
          2 ], [ 0, 1, 5, 2, -6, -12, 23, 14, -7, -3, -15, 4, -4, -2, -14, -14, 5, 22, 10, 8, -8, 
          -18, 8, 2 ], [ 0, 1, 5, 2, -6, -12, 24, 14, -8, -4, -15, 4, -4, -2, -14, -15, 5, 23, 
          11, 8, -8, -18, 8, 2 ], 
      [ 0, 1, 6, 3, -9, -18, 33, 20, -10, -5, -21, 6, -5, -2, -19, -20, 7, 32, 15, 12, -12, -26, 
          10, 3 ], [ 0, 1, 6, 3, -9, -18, 34, 20, -11, -6, -21, 7, -6, -2, -19, -21, 7, 33, 16, 
          12, -12, -26, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 31, 18, -10, -5, -20, 6, -5, -2, -18, -19, 6, 31, 14, 12, -11, -24, 
          10, 3 ], [ 0, 1, 6, 3, -9, -17, 31, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 31, 19, -10, -5, -20, 6, -5, -2, -18, -19, 7, 30, 14, 11, -11, -24, 
          10, 3 ], [ 0, 1, 6, 3, -9, -17, 32, 19, -10, -5, -21, 6, -5, -2, -19, -20, 7, 31, 15, 
          12, -11, -25, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 32, 19, -10, -5, -20, 6, -6, -2, -18, -20, 6, 31, 15, 11, -11, -24, 
          10, 3 ], [ 0, 1, 6, 3, -9, -17, 33, 20, -11, -6, -21, 6, -5, -2, -19, -21, 7, 32, 15, 
          12, -11, -25, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 34, 20, -11, -6, -21, 6, -6, -2, -19, -21, 7, 32, 16, 12, -12, -25, 
          10, 3 ], [ 0, 1, 6, 3, -8, -16, 30, 18, -10, -5, -19, 5, -5, -2, -18, -19, 6, 29, 14, 
          11, -10, -23, 10, 3 ], 
      [ 0, 1, 6, 3, -8, -16, 30, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 29, 14, 11, -11, -23, 
          9, 3 ], [ 0, 1, 6, 3, -8, -16, 31, 18, -10, -5, -20, 6, -5, -2, -18, -19, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 0, 1, 6, 3, -8, -16, 31, 18, -10, -5, -19, 6, -6, -2, -18, -20, 6, 30, 14, 11, -11, -23, 
          10, 3 ], [ 0, 1, 6, 3, -8, -16, 32, 19, -10, -5, -20, 6, -6, -2, -18, -20, 6, 30, 15, 
          11, -11, -24, 10, 2 ], [ 0, 1, 6, 3, -8, -15, 28, 17, -9, -4, -18, 5, -5, -2, -16, -17, 
          6, 27, 13, 10, -10, -22, 9, 2 ], 
      [ 0, 1, 6, 3, -8, -15, 29, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 28, 13, 10, -10, -22, 
          9, 3 ], [ 0, 1, 6, 3, -8, -15, 29, 17, -9, -4, -19, 5, -5, -2, -17, -18, 6, 28, 13, 10, 
          -10, -22, 10, 2 ], [ 0, 1, 6, 3, -7, -14, 26, 15, -8, -4, -17, 5, -5, -2, -15, -16, 5, 
          25, 12, 9, -9, -20, 9, 2 ], 
      [ 0, 1, 6, 3, -7, -14, 27, 16, -9, -4, -17, 5, -5, -2, -16, -17, 5, 26, 12, 9, -9, -20, 9, 
          2 ], [ 0, 1, 6, 3, -7, -14, 28, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 27, 13, 10, 
          -10, -21, 9, 2 ], [ 0, 1, 7, 3, -11, -21, 39, 23, -12, -6, -25, 7, -6, -2, -22, -23, 8, 
          37, 18, 14, -13, -30, 12, 3 ], 
      [ 0, 1, 7, 3, -10, -20, 37, 22, -12, -6, -24, 7, -6, -2, -21, -23, 8, 36, 17, 14, -13, -29, 
          12, 3 ], [ 0, 1, 7, 3, -10, -19, 35, 21, -11, -6, -22, 7, -6, -2, -20, -22, 7, 34, 16, 
          13, -12, -27, 11, 3 ], 
      [ 0, 1, 7, 3, -10, -19, 36, 21, -12, -6, -23, 7, -6, -2, -21, -23, 7, 35, 17, 13, -12, -27, 
          12, 3 ], [ 0, 1, 7, 3, -10, -19, 36, 21, -11, -6, -23, 7, -6, -2, -20, -22, 7, 35, 17, 
          13, -13, -28, 11, 3 ], 
      [ 0, 1, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -2, -21, -23, 7, 36, 17, 13, -13, -28, 
          12, 3 ], [ 0, 1, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -6, -2, -21, -23, 8, 35, 17, 
          13, -13, -28, 11, 3 ], 
      [ 0, 1, 7, 3, -9, -18, 34, 20, -11, -5, -22, 6, -6, -2, -20, -21, 7, 33, 16, 12, -12, -26, 
          11, 3 ], [ 0, 1, 7, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -2, -20, -22, 7, 33, 16, 
          12, -12, -26, 11, 3 ], 
      [ 0, 1, 7, 3, -9, -17, 33, 19, -11, -5, -21, 6, -6, -2, -19, -21, 6, 32, 15, 12, -11, -25, 
          11, 3 ], [ 0, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 
          27, 21, -21, -45, 18, 6 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 2, 4, 2, -7, -14, 26, 16, -8, -5, -16, 5, -4, -2, -15, -16, 6, 25, 12, 9, -10, -20, 7, 
          3 ], [ 1, 2, 4, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, 
          -19, 7, 3 ], [ 1, 2, 4, 2, -7, -13, 25, 15, -8, -5, -15, 5, -4, -2, -14, -16, 5, 24, 
          11, 9, -9, -19, 7, 3 ], 
      [ 1, 2, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -4, -2, -13, -14, 4, 22, 10, 8, -8, -17, 7, 
          3 ], [ 1, 2, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -2, -13, -14, 5, 21, 10, 8, -8, 
          -17, 6, 3 ], [ 1, 2, 4, 2, -6, -12, 23, 14, -8, -4, -14, 4, -4, -2, -14, -15, 5, 22, 
          10, 8, -8, -17, 7, 3 ], 
      [ 1, 2, 4, 2, -6, -12, 23, 14, -7, -4, -14, 4, -4, -2, -13, -14, 5, 22, 10, 8, -9, -18, 6, 
          3 ], [ 1, 2, 4, 2, -6, -12, 24, 14, -8, -4, -15, 4, -4, -2, -14, -15, 5, 23, 11, 8, -9, 
          -18, 7, 3 ], [ 1, 2, 4, 2, -6, -11, 22, 13, -7, -4, -13, 4, -4, -2, -13, -14, 4, 21, 
          10, 7, -8, -16, 6, 3 ], 
      [ 1, 2, 4, 2, -5, -10, 20, 12, -7, -4, -12, 4, -4, -2, -12, -14, 4, 20, 9, 7, -8, -15, 6, 3 
         ], [ 1, 2, 5, 2, -9, -17, 31, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 30, 14, 11, -11, 
          -24, 9, 4 ], [ 1, 2, 5, 2, -9, -17, 32, 19, -10, -6, -20, 6, -5, -2, -18, -20, 7, 31, 
          15, 12, -12, -25, 9, 4 ], 
      [ 1, 2, 5, 2, -9, -17, 33, 20, -11, -6, -20, 6, -5, -2, -19, -21, 7, 32, 15, 12, -12, -25, 
          9, 4 ], [ 1, 2, 5, 2, -8, -16, 30, 18, -10, -6, -18, 6, -5, -2, -17, -19, 6, 29, 14, 
          11, -11, -23, 8, 4 ], [ 1, 2, 5, 2, -8, -16, 30, 18, -10, -5, -19, 6, -5, -2, -17, -19, 
          6, 29, 14, 11, -11, -23, 9, 3 ], 
      [ 1, 2, 5, 2, -8, -16, 31, 18, -10, -6, -19, 6, -5, -2, -18, -20, 6, 30, 14, 11, -11, -23, 
          9, 4 ], [ 1, 2, 5, 2, -8, -15, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 27, 12, 10, 
          -10, -21, 8, 4 ], [ 1, 2, 5, 2, -8, -15, 28, 17, -9, -5, -18, 5, -4, -2, -16, -17, 6, 
          27, 13, 10, -10, -22, 8, 3 ], 
      [ 1, 2, 5, 2, -8, -15, 28, 17, -9, -5, -17, 5, -5, -2, -16, -18, 6, 27, 13, 10, -10, -21, 
          8, 3 ], [ 1, 2, 5, 2, -8, -15, 29, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 28, 13, 10, 
          -10, -22, 9, 3 ], [ 1, 2, 5, 2, -8, -15, 29, 17, -9, -5, -18, 6, -5, -2, -16, -18, 6, 
          28, 13, 10, -11, -22, 8, 3 ], 
      [ 1, 2, 5, 2, -7, -14, 25, 15, -8, -4, -16, 5, -4, -2, -15, -16, 5, 25, 11, 9, -9, -20, 8, 
          3 ], [ 1, 2, 5, 2, -7, -14, 26, 15, -8, -4, -16, 5, -5, -2, -15, -16, 5, 25, 12, 9, 
          -10, -20, 8, 3 ], [ 1, 2, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
          26, 12, 10, -10, -21, 8, 3 ], 
      [ 1, 2, 5, 2, -7, -14, 27, 16, -9, -5, -16, 5, -5, -2, -15, -17, 5, 26, 12, 9, -10, -20, 8, 
          3 ], [ 1, 2, 5, 2, -7, -14, 28, 16, -9, -5, -17, 5, -5, -2, -16, -18, 5, 27, 13, 10, 
          -10, -21, 8, 3 ], [ 1, 2, 5, 2, -7, -14, 28, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 
          27, 13, 10, -10, -21, 8, 3 ], 
      [ 1, 2, 5, 2, -7, -14, 28, 17, -9, -5, -17, 5, -5, -2, -16, -18, 6, 26, 13, 9, -10, -21, 8, 
          3 ], [ 1, 2, 5, 2, -7, -13, 25, 15, -8, -4, -16, 4, -4, -2, -15, -16, 5, 24, 11, 9, -9, 
          -19, 8, 3 ], [ 1, 2, 5, 2, -7, -13, 26, 15, -9, -5, -16, 5, -5, -2, -15, -17, 5, 25, 
          12, 9, -9, -19, 8, 3 ], 
      [ 1, 2, 6, 3, -10, -19, 35, 21, -11, -6, -22, 7, -6, -2, -20, -22, 7, 34, 16, 13, -13, -27, 
          10, 4 ], [ 1, 2, 6, 3, -10, -19, 36, 21, -12, -7, -22, 7, -6, -2, -20, -23, 7, 35, 17, 
          13, -13, -27, 10, 4 ], 
      [ 1, 2, 6, 3, -10, -19, 37, 22, -12, -7, -23, 7, -6, -2, -21, -23, 8, 35, 17, 13, -13, -28, 
          10, 4 ], [ 1, 2, 6, 3, -9, -18, 33, 20, -11, -6, -21, 6, -5, -2, -19, -21, 7, 32, 15, 
          12, -12, -26, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 6, -6, -2, -20, -22, 7, 33, 16, 12, -12, -26, 
          10, 4 ], [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 6, -6, -2, -19, -21, 7, 32, 16, 
          12, -12, -26, 10, 3 ], 
      [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 6, -5, -3, -20, -21, 7, 33, 15, 12, -12, -26, 
          10, 4 ], [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 7, -6, -3, -19, -21, 7, 33, 15, 
          12, -13, -26, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -2, -20, -22, 7, 33, 16, 12, -12, -26, 
          10, 3 ], [ 1, 2, 6, 3, -9, -18, 35, 21, -11, -6, -22, 7, -6, -3, -20, -22, 7, 34, 16, 
          12, -13, -27, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -18, 35, 21, -11, -6, -21, 6, -6, -3, -20, -22, 7, 33, 16, 12, -13, -26, 
          10, 4 ], [ 1, 2, 6, 3, -9, -17, 31, 18, -10, -5, -20, 6, -5, -2, -18, -19, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -9, -17, 32, 19, -10, -5, -20, 6, -6, -2, -18, -20, 6, 31, 15, 11, -12, -25, 
          10, 3 ], [ 1, 2, 6, 3, -9, -17, 32, 19, -10, -5, -20, 6, -5, -3, -19, -20, 7, 31, 14, 
          11, -12, -25, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -17, 33, 19, -11, -6, -20, 6, -6, -2, -19, -21, 6, 32, 15, 12, -12, -25, 
          10, 4 ], [ 1, 2, 6, 3, -9, -17, 33, 20, -11, -6, -21, 6, -6, -2, -19, -21, 7, 32, 15, 
          12, -12, -25, 10, 3 ], 
      [ 1, 2, 6, 3, -9, -17, 33, 20, -11, -6, -21, 6, -5, -3, -20, -21, 7, 32, 15, 12, -12, -25, 
          10, 4 ], [ 1, 2, 6, 3, -9, -17, 33, 20, -11, -6, -20, 6, -6, -3, -19, -21, 7, 32, 15, 
          11, -12, -25, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -17, 33, 20, -10, -5, -21, 6, -6, -3, -19, -20, 7, 31, 15, 11, -12, -25, 
          10, 3 ], [ 1, 2, 6, 3, -9, -17, 34, 20, -11, -6, -21, 6, -6, -3, -20, -22, 7, 33, 15, 
          12, -12, -25, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -17, 34, 20, -11, -6, -21, 6, -6, -2, -20, -22, 7, 32, 16, 12, -12, -25, 
          10, 3 ], [ 1, 2, 6, 3, -8, -16, 30, 18, -10, -5, -19, 5, -5, -2, -18, -19, 6, 29, 14, 
          11, -11, -23, 9, 3 ], [ 1, 2, 6, 3, -8, -16, 30, 18, -10, -5, -19, 6, -6, -2, -17, -19, 
          6, 29, 14, 10, -11, -23, 9, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 31, 18, -10, -6, -19, 6, -6, -2, -18, -20, 6, 30, 14, 11, -11, -23, 
          9, 3 ], [ 1, 2, 6, 3, -8, -16, 31, 18, -10, -5, -20, 6, -6, -2, -18, -20, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 31, 18, -10, -5, -19, 6, -6, -3, -18, -20, 6, 30, 14, 10, -11, -23, 
          10, 3 ], [ 1, 2, 6, 3, -8, -16, 31, 19, -10, -5, -20, 5, -5, -3, -19, -20, 7, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 32, 19, -11, -6, -20, 6, -6, -2, -19, -21, 6, 31, 15, 11, -11, -24, 
          10, 3 ], [ 1, 2, 6, 3, -8, -16, 32, 19, -10, -6, -20, 6, -6, -2, -18, -20, 6, 30, 15, 
          11, -12, -24, 9, 3 ], [ 1, 2, 6, 3, -8, -16, 32, 19, -10, -5, -20, 6, -6, -3, -19, -20, 
          6, 31, 14, 11, -12, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 33, 20, -11, -6, -20, 6, -6, -3, -19, -21, 7, 31, 15, 11, -12, -24, 
          9, 3 ], [ 1, 2, 6, 3, -8, -15, 28, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 27, 13, 10, 
          -10, -22, 9, 3 ], [ 1, 2, 6, 3, -8, -15, 29, 17, -10, -5, -18, 5, -5, -2, -17, -19, 6, 
          28, 13, 10, -10, -22, 9, 3 ], 
      [ 1, 2, 6, 3, -8, -15, 29, 17, -9, -5, -18, 5, -5, -3, -17, -18, 6, 28, 13, 10, -11, -22, 
          9, 3 ], [ 1, 2, 6, 3, -7, -14, 27, 16, -9, -4, -17, 5, -5, -3, -16, -17, 5, 26, 12, 9, 
          -10, -21, 9, 3 ], [ 1, 2, 6, 3, -7, -14, 28, 17, -9, -5, -18, 5, -5, -3, -17, -18, 6, 
          27, 12, 9, -10, -21, 9, 3 ], 
      [ 1, 2, 7, 3, -11, -22, 41, 24, -13, -7, -26, 8, -7, -2, -23, -25, 8, 40, 19, 15, -15, -32, 
          12, 4 ], [ 1, 2, 7, 3, -11, -22, 42, 25, -13, -7, -26, 8, -7, -3, -24, -26, 9, 40, 19, 
          15, -15, -32, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 38, 23, -12, -6, -24, 7, -6, -3, -22, -23, 8, 37, 17, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 39, 23, -13, -7, -25, 7, -6, -2, -23, -25, 8, 38, 18, 
          15, -13, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 39, 23, -13, -7, -24, 8, -7, -2, -22, -25, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 39, 23, -12, -7, -24, 7, -6, -2, -22, -24, 8, 37, 18, 
          14, -14, -30, 11, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 39, 23, -12, -6, -25, 7, -6, -3, -23, -24, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 40, 24, -13, -7, -25, 7, -7, -2, -23, -25, 8, 38, 19, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 40, 24, -13, -7, -25, 7, -6, -3, -23, -25, 9, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 40, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 18, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 41, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 19, 14, -15, -31, 
          12, 4 ], [ 1, 2, 7, 3, -10, -20, 37, 22, -12, -6, -24, 7, -6, -3, -22, -23, 8, 36, 17, 
          13, -13, -29, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 37, 22, -12, -6, -23, 7, -6, -3, -21, -23, 8, 36, 17, 13, -14, -29, 
          11, 4 ], [ 1, 2, 7, 3, -10, -20, 38, 23, -12, -7, -24, 7, -6, -3, -22, -24, 8, 37, 17, 
          14, -14, -29, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 38, 23, -12, -6, -24, 7, -7, -3, -22, -24, 8, 37, 17, 13, -14, -29, 
          12, 4 ], [ 1, 2, 7, 3, -10, -20, 38, 23, -12, -6, -24, 7, -6, -3, -22, -23, 8, 36, 17, 
          13, -14, -29, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 39, 23, -13, -7, -24, 7, -7, -3, -23, -25, 8, 38, 18, 14, -14, -29, 
          12, 4 ], [ 1, 2, 7, 3, -10, -20, 39, 23, -13, -7, -24, 7, -7, -2, -22, -25, 8, 37, 18, 
          14, -14, -29, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 39, 23, -12, -7, -24, 7, -7, -3, -22, -24, 8, 37, 18, 13, -14, -29, 
          11, 4 ], [ 1, 2, 7, 3, -10, -20, 40, 24, -13, -7, -25, 7, -7, -3, -23, -25, 8, 38, 18, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 35, 21, -11, -6, -22, 7, -6, -3, -20, -22, 7, 34, 16, 12, -13, -27, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 36, 21, -12, -6, -23, 7, -6, -3, -21, -23, 7, 36, 16, 
          13, -13, -28, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 36, 21, -12, -6, -23, 7, -6, -2, -21, -23, 7, 35, 17, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 36, 21, -12, -6, -22, 7, -6, -3, -21, -23, 7, 35, 16, 
          13, -13, -27, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 36, 21, -11, -6, -23, 7, -6, -3, -21, -22, 7, 35, 16, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 36, 22, -12, -6, -23, 7, -6, -3, -21, -23, 8, 35, 16, 
          13, -13, -28, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -7, -23, 7, -7, -2, -21, -24, 7, 36, 17, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -7, -23, 7, -6, -3, -22, -24, 8, 36, 17, 
          13, -13, -28, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 6, -6, -3, -22, -23, 8, 35, 17, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -3, -22, -24, 7, 36, 17, 
          13, -13, -28, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -3, -21, -23, 7, 36, 17, 13, -14, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -2, -21, -23, 7, 35, 17, 
          13, -13, -28, 11, 3 ], 
      [ 1, 2, 7, 3, -10, -19, 38, 23, -12, -7, -23, 7, -7, -3, -22, -24, 8, 36, 17, 13, -14, -28, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 34, 20, -11, -6, -22, 6, -6, -2, -20, -22, 7, 33, 16, 
          12, -12, -26, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 34, 20, -11, -6, -21, 6, -6, -3, -20, -22, 7, 33, 15, 12, -12, -26, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 34, 20, -11, -5, -22, 6, -6, -3, -20, -21, 7, 33, 15, 
          12, -12, -26, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 35, 21, -12, -6, -22, 6, -6, -3, -21, -23, 7, 34, 16, 12, -12, -26, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -3, -21, -22, 7, 33, 16, 
          12, -12, -26, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -3, -21, -22, 7, 34, 16, 12, -13, -27, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 35, 21, -11, -6, -22, 7, -7, -3, -20, -22, 7, 34, 16, 
          12, -13, -27, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 36, 21, -12, -6, -22, 7, -7, -3, -21, -23, 7, 35, 16, 12, -13, -27, 
          11, 4 ], [ 1, 2, 7, 3, -9, -17, 33, 20, -11, -5, -21, 6, -6, -3, -20, -21, 7, 32, 15, 
          11, -12, -25, 11, 3 ], 
      [ 1, 2, 8, 4, -12, -23, 42, 25, -13, -7, -27, 8, -7, -3, -24, -26, 9, 41, 19, 15, -15, -33, 
          13, 4 ], [ 1, 2, 8, 4, -12, -23, 43, 26, -14, -7, -27, 8, -7, -3, -25, -27, 9, 41, 20, 
          15, -15, -33, 13, 4 ], 
      [ 1, 2, 8, 4, -12, -23, 44, 26, -14, -7, -28, 8, -7, -3, -25, -27, 9, 42, 20, 16, -16, -34, 
          13, 4 ], [ 1, 2, 8, 4, -12, -23, 44, 26, -14, -7, -27, 8, -8, -3, -25, -27, 9, 42, 20, 
          15, -16, -33, 13, 4 ], 
      [ 1, 2, 8, 4, -12, -23, 45, 27, -14, -8, -28, 8, -8, -3, -26, -28, 9, 43, 21, 16, -16, -34, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 41, 24, -13, -7, -26, 8, -7, -3, -24, -26, 8, 40, 19, 
          15, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 42, 25, -14, -7, -27, 8, -7, -3, -25, -27, 9, 41, 19, 15, -15, -32, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 42, 25, -14, -7, -26, 8, -8, -3, -24, -27, 8, 41, 19, 
          15, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 42, 25, -13, -7, -27, 7, -7, -3, -25, -26, 9, 40, 19, 15, -15, -32, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 42, 25, -13, -7, -26, 8, -8, -3, -24, -26, 8, 40, 19, 
          14, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 43, 25, -14, -7, -27, 8, -8, -3, -25, -27, 8, 41, 20, 15, -15, -32, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 43, 26, -14, -8, -27, 8, -8, -3, -25, -28, 9, 41, 20, 
          15, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 43, 26, -14, -7, -27, 8, -8, -3, -25, -27, 9, 41, 20, 15, -16, -33, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 44, 26, -14, -8, -27, 8, -8, -3, -25, -28, 9, 42, 20, 
          15, -16, -33, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 39, 23, -13, -6, -25, 7, -7, -3, -23, -25, 8, 38, 18, 14, -14, -30, 
          13, 4 ], [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -7, -25, 7, -7, -3, -24, -26, 8, 39, 18, 
          14, -14, -30, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -7, -25, 7, -7, -3, -23, -25, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 18, 
          14, -15, -31, 12, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -6, -26, 7, -7, -3, -24, -25, 8, 39, 18, 14, -14, -31, 
          13, 4 ], [ 1, 2, 8, 4, -11, -21, 41, 24, -13, -7, -26, 7, -7, -3, -24, -26, 8, 39, 19, 
          14, -14, -31, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 41, 24, -13, -7, -26, 8, -8, -3, -24, -26, 8, 40, 19, 14, -15, -31, 
          13, 4 ], [ 1, 2, 8, 4, -11, -21, 41, 24, -13, -7, -25, 8, -8, -3, -23, -26, 8, 39, 19, 
          14, -15, -31, 12, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 41, 25, -13, -7, -26, 7, -7, -3, -24, -26, 9, 39, 19, 14, -15, -31, 
          12, 4 ], [ 1, 2, 8, 4, -11, -21, 42, 25, -14, -7, -26, 8, -8, -3, -24, -27, 8, 40, 19, 
          14, -15, -31, 13, 4 ], 
      [ 1, 2, 8, 4, -10, -20, 38, 22, -12, -6, -24, 7, -7, -3, -22, -24, 7, 37, 17, 13, -14, -29, 
          12, 4 ], [ 1, 2, 8, 4, -10, -20, 38, 23, -12, -6, -24, 7, -7, -4, -23, -24, 8, 37, 17, 
          13, -14, -29, 12, 4 ], 
      [ 1, 2, 8, 4, -10, -20, 38, 23, -12, -6, -24, 7, -7, -3, -22, -24, 8, 36, 17, 13, -14, -29, 
          12, 3 ], [ 1, 2, 8, 4, -10, -20, 39, 23, -13, -7, -25, 7, -7, -3, -23, -25, 8, 38, 18, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 8, 4, -10, -20, 39, 23, -13, -7, -24, 7, -7, -3, -23, -25, 8, 37, 18, 13, -14, -29, 
          12, 4 ], [ 1, 2, 8, 4, -10, -20, 39, 23, -12, -6, -25, 7, -7, -3, -23, -24, 8, 37, 18, 
          13, -14, -30, 12, 3 ], 
      [ 1, 2, 8, 4, -10, -20, 40, 24, -13, -7, -25, 7, -7, -3, -24, -26, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 8, 4, -10, -19, 37, 22, -12, -6, -24, 7, -7, -3, -22, -24, 7, 36, 17, 
          13, -13, -28, 12, 3 ], 
      [ 1, 2, 8, 4, -9, -18, 37, 22, -12, -6, -23, 6, -8, -3, -22, -24, 7, 35, 17, 12, -13, -27, 
          12, 3 ], [ 1, 2, 9, 4, -13, -25, 47, 28, -15, -8, -30, 9, -8, -3, -27, -29, 10, 45, 22, 
          17, -17, -36, 14, 4 ], 
      [ 1, 2, 9, 4, -13, -25, 48, 28, -15, -8, -30, 9, -9, -3, -27, -30, 9, 46, 22, 17, -17, -36, 
          15, 4 ], [ 1, 2, 9, 4, -13, -25, 48, 29, -15, -8, -31, 9, -8, -3, -28, -30, 10, 46, 22, 
          17, -17, -37, 15, 4 ], 
      [ 1, 2, 9, 4, -13, -25, 49, 29, -16, -8, -31, 9, -9, -3, -28, -31, 10, 47, 23, 17, -17, 
          -37, 15, 4 ], [ 1, 2, 9, 4, -12, -24, 45, 27, -14, -7, -29, 8, -8, -3, -26, -28, 9, 43, 
          21, 16, -16, -35, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -24, 46, 27, -15, -8, -29, 9, -8, -3, -26, -29, 9, 44, 21, 16, -16, -35, 
          14, 4 ], [ 1, 2, 9, 4, -12, -24, 46, 27, -15, -7, -29, 8, -8, -3, -27, -29, 9, 44, 21, 
          16, -16, -35, 15, 4 ], 
      [ 1, 2, 9, 4, -12, -24, 46, 28, -15, -8, -29, 8, -8, -3, -27, -29, 10, 44, 21, 16, -16, 
          -35, 14, 4 ], [ 1, 2, 9, 4, -12, -24, 47, 28, -15, -8, -29, 9, -9, -3, -27, -30, 9, 45, 
          22, 16, -17, -35, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 43, 25, -14, -7, -27, 8, -8, -3, -25, -27, 8, 42, 20, 15, -15, -33, 
          14, 4 ], [ 1, 2, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -3, -26, -28, 9, 42, 20, 
          15, -15, -33, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -3, -26, -28, 9, 43, 20, 16, -16, -34, 
          14, 4 ], [ 1, 2, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -3, -25, -27, 9, 42, 20, 
          15, -16, -34, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 45, 27, -15, -8, -28, 8, -8, -3, -26, -29, 9, 43, 21, 16, -16, -34, 
          14, 4 ], [ 1, 2, 9, 4, -12, -23, 45, 27, -14, -7, -28, 8, -8, -4, -26, -28, 9, 43, 20, 
          15, -16, -34, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 46, 27, -15, -8, -29, 8, -8, -3, -27, -29, 9, 44, 21, 16, -16, -34, 
          14, 4 ], [ 1, 2, 9, 4, -11, -22, 42, 25, -14, -7, -27, 8, -8, -3, -25, -27, 8, 41, 19, 
          15, -15, -32, 14, 4 ], 
      [ 1, 2, 9, 4, -11, -22, 44, 26, -14, -7, -28, 8, -8, -4, -26, -28, 9, 42, 20, 15, -16, -33, 
          14, 4 ], [ 1, 2, 10, 5, -13, -26, 50, 30, -16, -8, -32, 9, -9, -4, -29, -31, 10, 48, 
          23, 17, -18, -38, 16, 4 ], 
      [ 1, 2, 10, 5, -13, -25, 49, 29, -16, -8, -31, 9, -9, -4, -29, -31, 10, 47, 22, 17, -17, 
          -37, 16, 4 ], [ 1, 2, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 7, 3, -12, -23, 44, 26, -14, -8, -27, 8, -7, -3, -25, -27, 9, 42, 20, 16, -16, -33, 
          12, 5 ], [ 1, 3, 7, 3, -11, -22, 42, 25, -14, -8, -26, 8, -7, -3, -24, -27, 9, 41, 19, 
          15, -15, -32, 12, 5 ], 
      [ 1, 3, 7, 3, -11, -21, 39, 23, -13, -7, -24, 7, -6, -3, -23, -25, 8, 38, 18, 14, -14, -30, 
          12, 5 ], [ 1, 3, 7, 3, -11, -21, 40, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 18, 
          14, -15, -31, 12, 5 ], 
      [ 1, 3, 8, 4, -12, -24, 46, 27, -15, -8, -28, 9, -8, -3, -26, -29, 9, 44, 21, 16, -17, -35, 
          13, 5 ], [ 1, 3, 8, 4, -12, -23, 43, 26, -14, -7, -27, 8, -7, -4, -25, -27, 9, 42, 19, 
          15, -16, -33, 13, 5 ], 
      [ 1, 3, 8, 4, -12, -23, 44, 26, -14, -8, -28, 8, -7, -3, -26, -28, 9, 43, 20, 16, -16, -34, 
          13, 5 ], [ 1, 3, 8, 4, -12, -23, 44, 26, -14, -8, -27, 8, -8, -3, -25, -28, 9, 42, 20, 
          15, -16, -33, 13, 5 ], 
      [ 1, 3, 8, 4, -12, -23, 45, 27, -15, -8, -28, 8, -8, -3, -26, -29, 9, 43, 21, 16, -16, -34, 
          13, 5 ], [ 1, 3, 8, 4, -11, -22, 44, 26, -14, -8, -27, 8, -8, -4, -26, -28, 9, 42, 20, 
          15, -16, -33, 13, 5 ], 
      [ 1, 3, 9, 4, -14, -27, 50, 30, -16, -8, -32, 9, -8, -3, -29, -31, 11, 48, 23, 18, -18, 
          -39, 15, 5 ], [ 1, 3, 9, 4, -14, -27, 51, 30, -16, -9, -32, 10, -9, -3, -29, -32, 10, 
          49, 24, 18, -18, -39, 15, 5 ], 
      [ 1, 3, 9, 4, -14, -27, 51, 30, -16, -9, -31, 10, -9, -4, -29, -32, 10, 50, 23, 18, -19, 
          -39, 15, 6 ], [ 1, 3, 9, 4, -14, -27, 51, 31, -16, -9, -32, 9, -8, -4, -30, -32, 11, 
          49, 23, 18, -18, -39, 15, 6 ], 
      [ 1, 3, 9, 4, -14, -27, 52, 31, -17, -9, -32, 10, -9, -4, -30, -33, 11, 50, 24, 18, -19, 
          -39, 15, 6 ], [ 1, 3, 9, 4, -13, -26, 49, 29, -16, -8, -31, 9, -8, -4, -29, -31, 10, 
          48, 22, 18, -18, -38, 15, 6 ], 
      [ 1, 3, 9, 4, -13, -26, 49, 29, -15, -8, -31, 9, -8, -4, -28, -30, 10, 47, 22, 17, -18, 
          -38, 15, 5 ], [ 1, 3, 9, 4, -13, -26, 50, 30, -16, -9, -31, 9, -9, -3, -29, -32, 10, 
          48, 23, 18, -18, -38, 15, 5 ], 
      [ 1, 3, 9, 4, -13, -26, 50, 30, -16, -8, -31, 9, -9, -4, -29, -31, 10, 48, 23, 17, -18, 
          -38, 15, 5 ], [ 1, 3, 9, 4, -13, -25, 46, 27, -15, -8, -29, 9, -8, -3, -26, -29, 9, 45, 
          21, 17, -17, -36, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 47, 28, -15, -8, -30, 9, -8, -4, -28, -30, 10, 46, 21, 17, -17, 
          -36, 15, 5 ], [ 1, 3, 9, 4, -13, -25, 47, 28, -15, -8, -29, 9, -8, -4, -27, -29, 10, 
          45, 21, 16, -17, -36, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 48, 28, -16, -8, -30, 9, -9, -3, -28, -31, 9, 47, 22, 17, -17, -36, 
          15, 5 ], [ 1, 3, 9, 4, -13, -25, 48, 29, -16, -9, -30, 9, -8, -3, -28, -31, 10, 46, 22, 
          17, -17, -36, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 48, 29, -15, -8, -30, 9, -8, -4, -28, -30, 10, 46, 22, 17, -18, 
          -37, 14, 5 ], [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -9, -30, 9, -9, -3, -28, -31, 10, 
          47, 23, 17, -18, -37, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -9, -30, 9, -8, -4, -28, -31, 10, 47, 22, 17, -18, 
          -37, 14, 6 ], [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -8, -31, 9, -8, -4, -29, -31, 10, 
          47, 22, 17, -17, -37, 15, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -8, -30, 9, -9, -4, -28, -31, 10, 47, 22, 17, -18, 
          -37, 15, 5 ], [ 1, 3, 9, 4, -13, -25, 50, 30, -16, -9, -31, 9, -9, -4, -29, -32, 10, 
          48, 23, 17, -18, -37, 15, 5 ], 
      [ 1, 3, 9, 4, -12, -24, 46, 27, -15, -8, -29, 8, -8, -3, -27, -29, 9, 44, 21, 16, -16, -35, 
          14, 5 ], [ 1, 3, 9, 4, -12, -24, 46, 27, -15, -8, -29, 9, -8, -4, -27, -29, 9, 45, 21, 
          16, -17, -35, 14, 5 ], 
      [ 1, 3, 9, 4, -12, -24, 46, 28, -15, -8, -29, 8, -8, -4, -27, -29, 10, 44, 21, 16, -17, 
          -35, 14, 5 ], [ 1, 3, 9, 4, -12, -24, 47, 28, -15, -8, -29, 8, -8, -4, -28, -30, 10, 
          45, 21, 16, -17, -35, 14, 5 ], 
      [ 1, 3, 9, 4, -12, -24, 47, 28, -15, -8, -29, 9, -9, -4, -27, -30, 9, 45, 21, 16, -17, -35, 
          14, 5 ], [ 1, 3, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -4, -26, -28, 9, 43, 20, 
          15, -16, -34, 14, 5 ], 
      [ 1, 3, 9, 4, -12, -23, 45, 27, -15, -8, -28, 8, -8, -4, -27, -29, 9, 44, 20, 16, -16, -34, 
          14, 5 ], [ 1, 3, 10, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 
          27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 10, 5, -15, -29, 54, 32, -17, -9, -34, 10, -9, -4, -31, -33, 11, 52, 25, 19, -20, 
          -42, 16, 6 ], [ 1, 3, 10, 5, -15, -29, 55, 33, -18, -10, -34, 10, -9, -4, -32, -35, 12, 
          53, 25, 20, -20, -42, 16, 6 ], 
      [ 1, 3, 10, 5, -14, -28, 53, 32, -17, -9, -34, 10, -9, -4, -31, -33, 11, 51, 24, 19, -19, 
          -41, 16, 5 ], [ 1, 3, 10, 5, -14, -28, 54, 32, -17, -9, -34, 10, -10, -4, -31, -34, 11, 
          52, 25, 19, -20, -41, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -28, 55, 33, -18, -10, -34, 10, -10, -4, -32, -35, 11, 53, 25, 19, -20, 
          -41, 16, 6 ], [ 1, 3, 10, 5, -14, -27, 51, 30, -17, -9, -32, 10, -9, -4, -30, -33, 10, 
          50, 23, 18, -18, -39, 16, 6 ], 
      [ 1, 3, 10, 5, -14, -27, 51, 30, -16, -8, -32, 9, -9, -4, -30, -32, 10, 49, 23, 18, -18, 
          -39, 16, 5 ], [ 1, 3, 10, 5, -14, -27, 52, 31, -17, -9, -33, 9, -9, -4, -31, -33, 11, 
          50, 24, 18, -18, -39, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -27, 52, 31, -17, -9, -33, 10, -9, -4, -30, -33, 11, 50, 24, 18, -19, 
          -40, 16, 5 ], [ 1, 3, 10, 5, -14, -27, 52, 31, -17, -9, -32, 10, -10, -4, -30, -33, 10, 
          50, 24, 18, -19, -39, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -27, 53, 31, -17, -9, -33, 10, -10, -4, -30, -33, 10, 51, 24, 18, -19, 
          -40, 16, 5 ], [ 1, 3, 10, 5, -14, -27, 53, 32, -17, -9, -33, 9, -9, -4, -31, -33, 11, 
          50, 24, 18, -19, -40, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -27, 53, 32, -17, -9, -33, 10, -10, -4, -31, -34, 11, 51, 24, 18, -19, 
          -40, 16, 5 ], [ 1, 3, 10, 5, -13, -26, 49, 29, -16, -8, -31, 9, -9, -4, -29, -31, 10, 
          48, 22, 17, -18, -38, 16, 5 ], 
      [ 1, 3, 10, 5, -13, -26, 50, 30, -16, -9, -31, 9, -9, -4, -29, -32, 10, 48, 23, 17, -18, 
          -38, 15, 5 ], [ 1, 3, 10, 5, -13, -26, 50, 30, -16, -8, -32, 9, -9, -4, -30, -32, 10, 
          48, 23, 17, -18, -38, 16, 5 ], 
      [ 1, 3, 10, 5, -13, -26, 51, 30, -17, -9, -32, 9, -9, -4, -30, -33, 10, 49, 23, 18, -18, 
          -38, 16, 5 ], [ 1, 3, 10, 5, -13, -25, 49, 29, -16, -8, -31, 9, -9, -4, -29, -31, 10, 
          47, 22, 17, -18, -37, 15, 5 ], 
      [ 1, 3, 11, 4, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -17, -33, 63, 38, -20, -11, -39, 12, -11, -4, -35, -39, 
          13, 60, 29, 22, -23, -48, 18, 6 ], 
      [ 1, 3, 11, 5, -17, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -32, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -32, 62, 37, -20, -11, -39, 11, -10, -4, -36, -39, 13, 59, 29, 22, -22, 
          -47, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 58, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 34, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -20, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -11, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -38, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 10, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -11, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -5, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -35, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -38, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          11, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 56, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 26, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 20, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -22, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -46, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 17, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 5 ], [ 1, 3, 11, 5, -16, -31, 60, 36, -19, -10, -38, 11, -10, -5, -35, -37, 
          13, 58, 27, 21, -22, -46, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 61, 36, -20, -11, -38, 12, -11, -4, -35, -39, 12, 59, 28, 22, -22, 
          -46, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 61, 36, -20, -11, -37, 11, -11, -4, -35, -39, 
          12, 58, 28, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 61, 36, -19, -10, -38, 11, -11, -4, -35, -38, 12, 58, 28, 21, -22, 
          -46, 18, 6 ], [ 1, 3, 11, 5, -15, -30, 57, 34, -18, -10, -36, 11, -10, -4, -33, -36, 
          12, 55, 26, 20, -21, -44, 17, 6 ], 
      [ 1, 3, 11, 5, -15, -30, 58, 34, -19, -10, -36, 11, -11, -4, -33, -37, 11, 56, 27, 20, -21, 
          -44, 18, 6 ], [ 1, 3, 11, 5, -15, -30, 58, 35, -19, -10, -36, 11, -10, -5, -34, -37, 
          12, 56, 26, 20, -21, -44, 18, 6 ], 
      [ 1, 3, 11, 5, -15, -30, 59, 35, -19, -10, -37, 11, -11, -4, -34, -37, 12, 56, 27, 20, -21, 
          -44, 18, 5 ], [ 1, 3, 11, 5, -15, -29, 55, 33, -18, -9, -35, 10, -10, -4, -32, -35, 11, 
          53, 25, 19, -19, -42, 18, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 55, 33, -18, -9, -34, 10, -10, -4, -32, -35, 11, 53, 25, 19, -20, 
          -42, 17, 6 ], [ 1, 3, 11, 5, -15, -29, 55, 33, -17, -9, -35, 10, -10, -4, -32, -34, 11, 
          53, 25, 19, -20, -42, 17, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -10, -35, 10, -10, -4, -33, -36, 11, 54, 26, 20, -20, 
          -42, 17, 6 ], [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -9, -36, 10, -10, -4, -33, -35, 11, 
          54, 26, 20, -20, -43, 18, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -9, -35, 10, -10, -5, -33, -35, 11, 54, 25, 19, -20, 
          -42, 18, 6 ], [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -9, -35, 10, -10, -4, -32, -35, 11, 
          53, 26, 19, -20, -42, 17, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 57, 34, -19, -10, -36, 10, -10, -4, -34, -37, 12, 55, 26, 20, -20, 
          -43, 18, 6 ], [ 1, 3, 11, 5, -15, -29, 57, 34, -18, -10, -36, 10, -10, -4, -33, -36, 
          12, 54, 26, 20, -20, -43, 17, 5 ], 
      [ 1, 3, 11, 5, -14, -28, 54, 32, -18, -9, -34, 10, -10, -4, -32, -35, 11, 52, 25, 19, -19, 
          -41, 17, 5 ], [ 1, 3, 11, 5, -14, -28, 55, 33, -18, -9, -35, 10, -10, -4, -32, -35, 11, 
          53, 25, 19, -20, -42, 17, 5 ], 
      [ 1, 3, 11, 5, -14, -27, 53, 31, -17, -9, -33, 10, -10, -4, -31, -34, 10, 51, 24, 18, -19, 
          -40, 17, 5 ], [ 1, 3, 12, 6, -17, -33, 64, 38, -20, -11, -40, 12, -11, -5, -37, -40, 
          13, 61, 29, 22, -23, -48, 19, 6 ], 
      [ 1, 3, 12, 6, -16, -32, 62, 37, -20, -10, -39, 11, -11, -5, -36, -39, 13, 59, 28, 21, -22, 
          -47, 19, 6 ], [ 1, 3, 12, 6, -16, -31, 60, 36, -19, -10, -38, 11, -11, -5, -35, -38, 
          12, 58, 27, 21, -22, -46, 19, 6 ], 
      [ 1, 3, 12, 6, -16, -31, 61, 36, -20, -10, -38, 11, -11, -5, -36, -39, 12, 59, 28, 21, -22, 
          -46, 19, 6 ], [ 1, 3, 13, 6, -18, -35, 66, 39, -21, -10, -42, 13, -12, -5, -38, -41, 
          13, 64, 30, 23, -24, -51, 21, 6 ], 
      [ 1, 3, 13, 6, -18, -35, 67, 40, -21, -11, -42, 12, -12, -5, -39, -42, 14, 64, 31, 23, -24, 
          -51, 21, 6 ], [ 1, 3, 13, 6, -18, -35, 68, 41, -22, -11, -43, 12, -12, -5, -40, -43, 
          14, 65, 31, 24, -24, -51, 21, 6 ], 
      [ 1, 3, 13, 6, -17, -34, 66, 39, -21, -11, -42, 12, -12, -5, -39, -42, 13, 64, 30, 23, -23, 
          -50, 21, 6 ], [ 1, 3, 13, 6, -17, -34, 66, 39, -21, -11, -41, 12, -12, -5, -38, -41, 
          13, 63, 30, 23, -24, -50, 20, 6 ], 
      [ 1, 3, 13, 6, -17, -33, 62, 37, -20, -10, -40, 11, -10, -5, -37, -39, 13, 60, 28, 22, -22, 
          -48, 20, 6 ], [ 1, 3, 13, 6, -17, -33, 64, 38, -21, -11, -40, 12, -12, -5, -37, -41, 
          13, 62, 29, 22, -23, -48, 20, 6 ], 
      [ 1, 3, 13, 6, -17, -33, 65, 39, -21, -11, -41, 12, -12, -5, -38, -41, 13, 62, 30, 22, -23, 
          -49, 20, 6 ], [ 1, 3, 14, 7, -19, -37, 71, 42, -23, -12, -45, 13, -13, -4, -41, -45, 
          14, 68, 33, 25, -25, -54, 22, 6 ], 
      [ 3, 6, 19, 9, -26, -51, 99, 59, -32, -17, -62, 18, -18, -8, -58, -63, 20, 95, 45, 34, -36, 
          -75, 30, 10 ] ] );



==> anc/2/data/3_Leech_1.txt <==
# -*- GAP -*-

3_Leech_1 :=
rec(
  form := [ [ 4, 0, 2, 0, 2, 2, 0, 2, 2, 2, 0, 2, 2, 2, 2, 0, 0, 1, 2, 2, 2, 1, 2 ], 
      [ 0, 4, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 1, 1, 2, 1 ], 
      [ 2, 0, 4, 0, 2, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 0, 2, 2, 2, 1, 2 ], 
      [ 0, 2, 0, 4, 0, 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 2, 0, 0, 0, 2, 1 ], 
      [ 2, 0, 2, 0, 4, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 0, 1 ], 
      [ 2, 0, 2, 0, 2, 4, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 1, 2 ], 
      [ 0, 2, 1, 2, 1, 1, 4, 0, 0, 0, 2, 1, 1, 1, 1, 2, 2, 2, 1, 0, 1, 2, 1 ], 
      [ 2, 0, 2, 1, 2, 2, 0, 4, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 1, 1, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 0, 2, 4, 2, 1, 2, 2, 2, 2, 1, 1, 0, 2, 2, 2, 1, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 0, 2, 2, 4, 1, 2, 2, 2, 2, 1, 1, 1, 1, 2, 2, 0, 1 ], 
      [ 0, 2, 1, 2, 1, 1, 2, 1, 1, 1, 4, 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 2, 1 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 0, 4, 2, 2, 2, 1, 1, 0, 2, 2, 2, 0, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 0, 2, 4, 2, 2, 1, 1, 1, 2, 2, 1, 1, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 0, 2, 2, 4, 2, 1, 1, 1, 2, 1, 2, 1, 1 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 1, 2, 2, 2, 4, 0, 0, 1, 2, 2, 1, 0, 2 ], 
      [ 0, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 0, 4, 2, 2, 1, 0, 1, 2, 1 ], 
      [ 0, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 0, 2, 4, 2, 0, 1, 1, 2, 1 ], 
      [ 1, 2, 0, 2, 1, 1, 2, 1, 0, 1, 2, 0, 1, 1, 1, 2, 2, 4, 0, 0, 0, 2, 1 ], 
      [ 2, 1, 2, 0, 2, 2, 1, 2, 2, 1, 0, 2, 2, 2, 2, 1, 0, 0, 4, 2, 2, 1, 2 ], 
      [ 2, 1, 2, 0, 2, 2, 0, 2, 2, 2, 1, 2, 2, 1, 2, 0, 1, 0, 2, 4, 2, 0, 2 ], 
      [ 2, 1, 2, 0, 2, 2, 1, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1, 0, 2, 2, 4, 1, 1 ], 
      [ 1, 2, 1, 2, 0, 1, 2, 1, 1, 0, 2, 0, 1, 1, 0, 2, 2, 2, 1, 0, 1, 4, 1 ], 
      [ 2, 1, 2, 1, 1, 2, 1, 2, 2, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 2, 1, 1, 4 ] ],
  group := 
   Group(
    [ [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ -1, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 0, 3, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 3, 3, -2, 0, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 0, -2, 3, 4, -2, 1, -3, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 2, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -1, 8, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -10, -10, 0, -6, 10, 4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -5, 2, -1, 2, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
          [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 0, 2, 1, -1, -3, -3, 0, -1, 3, 1 ], 
          [ 1, -3, 4, 5, -3, 1, -2, -1, 1, -4, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 0, -3, 2, 4, -1, 1, -2, -1, -1, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ -1, 6, -5, -7, 4, -1, 4, 2, 1, 6, -3, 1, -1, 2, 3, 1, -2, -7, -7, -1, -4, 7, 3 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -2, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 8, 4, -3, -14, -14, 0, -8, 14, 6 ]
            , [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 1, -2, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
          [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -4, 4, 6, -3, 1, -3, -2, 0, -4, 3, 0, 1, -1, -4, -2, 1, 6, 6, 0, 3, -6, -2 ], 
          [ 1, -3, 3, 5, -2, 1, -3, -1, -1, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
          [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
          [ 1, -4, 3, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -3, -2, -1, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 0, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0 ], 
          [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -6, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
          [ 1, -4, 5, 6, -4, 1, -3, -1, 0, -5, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
          [ 1, -4, 5, 7, -3, 2, -3, -1, 0, -5, 2, -1, 1, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -5, -3, 1, 8, 8, 0, 4, -8, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -5, 2, -1, 2, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
          [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 0, 2, -3, -3, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 4, 2 ], 
          [ 0, 3, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, -1, 1, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 0, 1, -1, -1 ], 
          [ -2, 11, -11, -15, 8, -3, 9, 5, 1, 12, -7, 1, -3, 4, 8, 4, -4, -16, -16, 0, -8, 16, 7 
             ] ], [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -5, -3, 1, 8, 8, 0, 4, -8, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -5, 3, 0, 1, -2, -4, -2, 1, 7, 7, 0, 3, -7, -3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
          [ 0, 2, -2, -3, 1, -1, 3, 1, 1, 3, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, -2, -1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1 ], 
          [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -4, -5, 2, -1, 4, 2, 1, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 0, 3, -3, -4, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 2, -3, -4, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 2, -1, -4, -4, 1, -2, 4, 2 ], 
          [ 1, -3, 3, 4, -2, 1, -1, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
          [ 0, 1, -2, -2, 1, -1, 2, 1, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 2, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 0, 2, -2, -3, 1, -1, 2, 1, 1, 2, 0, 1, 0, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
          [ 1, -3, 2, 3, -2, 0, -1, -1, 0, -2, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
          [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -2, 1, -1, 2, 2, 1, -2, -6, -6, 0, -4, 6, 2 ], 
          [ 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, -2, -1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1 ], 
          [ 1, -3, 2, 4, -1, 1, -2, -1, -1, -3, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
          [ -2, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 8, 4, -3, -14, -14, 0, -8, 14, 6 ]
            , [ 1, -4, 3, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -3, -2, -1, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ -1, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 1, 2, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
          [ 1, -2, 1, 2, -1, 0, 0, 0, 0, -1, 0, -1, 0, -1, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
          [ 0, 1, -2, -2, 1, -1, 2, 1, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
          [ 1, -3, 3, 4, -2, 1, -1, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -2, 8, -8, -11, 6, -2, 6, 3, 0, 9, -5, 1, -2, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
          [ 2, -8, 8, 11, -6, 2, -6, -3, 0, -9, 5, -1, 2, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
          [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 4, 14, 14, 0, 8, -14, 
              -6 ], [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0 ], 
          [ -1, 4, -3, -5, 2, -1, 3, 2, 1, 4, -2, 1, -1, 1, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
          [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 4, 2 ] ], 
      [ [ 1, 2, -2, -2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, -3, -2, -1, -1, 1, 1 ], 
          [ 1, -9, 10, 13, -7, 3, -8, -4, -1, -10, 6, 0, 3, -4, -7, -4, 3, 14, 14, 0, 7, -13, -6 ]
            , [ -1, 9, -8, -11, 6, -2, 7, 4, 1, 9, -5, 0, -2, 3, 6, 3, -3, -12, -12, -1, -6, 11, 
              5 ], [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 1, 1, -1, -1 ]
            , [ -1, 7, -6, -9, 5, -2, 6, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -9, -10, 0, -5, 9, 4 ], 
          [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 4, -4, -5, 3, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
          [ 0, -2, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 1, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
          [ 0, 3, -2, -3, 2, 0, 2, 1, 1, 2, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
          [ 0, 4, -4, -6, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
          [ -1, 7, -8, -10, 6, -2, 7, 3, 1, 9, -5, 0, -3, 3, 5, 3, -3, -11, -11, 1, -6, 11, 5 ], 
          [ 0, 5, -5, -6, 4, -1, 4, 2, 0, 5, -3, 0, -2, 2, 4, 2, -1, -8, -7, 0, -4, 7, 3 ], 
          [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -1, -1 ], 
          [ 0, -4, 5, 6, -3, 1, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
          [ 0, -3, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
          [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -5, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, -1, 1, 1 ], 
          [ 0, -3, 2, 3, -2, 0, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 1, 0, 1, -2, -1, -1, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -2, 1, -1, 2, 2, 1, -2, -6, -6, 0, -4, 6, 2 ], 
          [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 4, 14, 14, 0, 8, -14, 
              -6 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 1, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -1, 4, -3, -5, 2, -1, 3, 1, 1, 4, -2, 1, -1, 2, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
          [ 1, -4, 4, 6, -2, 1, -4, -2, -1, -4, 2, -1, 1, -2, -2, -1, 2, 5, 6, 0, 3, -5, -2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 2, -2, -2, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
          [ -1, 5, -5, -7, 4, -2, 4, 2, 0, 6, -3, 1, -2, 2, 4, 2, -2, -7, -7, 0, -4, 8, 3 ], 
          [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 1, 0, 0, -1, 0 ] ], 
      [ [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -1, -1 ], 
          [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -2, 1, 4, 5, -1, 2, -5, -2 ], 
          [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
          [ 0, 3, -2, -3, 1, 0, 2, 1, 1, 2, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 2, 1 ], 
          [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -3, 0, -1, 1, 3, 2, -1, -4, -5, 1, -2, 5, 2 ], 
          [ 0, -3, 2, 4, -1, 1, -2, -1, -1, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ 0, 4, -4, -5, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 2, 1, -1, -5, -5, 0, -3, 4, 2 ], 
          [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
          [ 0, -3, 4, 5, -2, 1, -3, -1, 0, -4, 1, 0, 1, -2, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
          [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, -1, 0, 0, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
          [ 0, 2, -1, -1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, -2, -2, 0, -1, 1, 1 ], 
          [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 1, 1, -1, -1 ], 
          [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -4, -4, 0, -2, 4, 2 ], 
          [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -1, -1, 1, 4, 3, 0, 2, -3, -2 ], 
          [ -1, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 1, 0, 1, 2, 1, -1, -2, -3, 0, -1, 3, 1 ], 
          [ 2, -3, 4, 6, -3, 2, -3, -1, 0, -5, 3, -1, 2, -2, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, -1, 0, -1, 1, 1 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, -1, 1, 1 ], 
          [ 0, -1, 1, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 0, 1, -1, -1 ], 
          [ 0, -3, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ 0, -3, 4, 5, -2, 1, -2, -1, 0, -3, 0, -1, 0, -2, -2, -1, 1, 5, 4, 1, 3, -4, -2 ], 
          [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
          [ 0, -3, 2, 3, -2, 0, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ] ] ]),
  h := [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ],
  lines := 
   [ [ -4, 7, -8, -11, 7, -3, 7, 3, 1, 10, -7, 1, -4, 3, 6, 3, -4, -10, -12, 2, -6, 14, 6 ], 
      [ -3, 9, -10, -13, 8, -3, 8, 4, 1, 11, -7, 1, -4, 4, 7, 3, -4, -13, -14, 1, -7, 15, 7 ], 
      [ -3, 10, -11, -15, 9, -4, 9, 4, 1, 13, -8, 1, -4, 4, 8, 4, -4, -15, -16, 1, -8, 17, 8 ], 
      [ -3, 10, -10, -14, 8, -3, 8, 4, 1, 11, -7, 1, -3, 4, 8, 4, -4, -14, -15, 0, -7, 15, 7 ], 
      [ -3, 10, -10, -14, 8, -3, 8, 4, 1, 12, -8, 1, -4, 4, 8, 4, -4, -14, -15, 1, -8, 16, 7 ], 
      [ -3, 10, -10, -14, 8, -3, 8, 4, 1, 12, -6, 1, -3, 4, 7, 3, -4, -14, -14, 0, -8, 15, 7 ], 
      [ -3, 11, -13, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 9, 5, -4, -17, -17, 1, -9, 18, 8 ], 
      [ -3, 11, -12, -16, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 8, 4, -5, -16, -17, 1, -9, 18, 8 ], 
      [ -3, 12, -13, -18, 10, -4, 11, 5, 1, 15, -9, 1, -5, 5, 10, 5, -5, -18, -19, 1, -10, 20, 9 ]
        , [ -3, 12, -13, -17, 10, -4, 9, 5, 0, 14, -8, 1, -4, 5, 10, 5, -4, -18, -18, 0, -9, 19, 
          9 ], [ -3, 12, -13, -17, 10, -4, 11, 5, 1, 15, -9, 1, -5, 5, 9, 5, -5, -18, -18, 1, 
          -10, 19, 9 ], [ -3, 12, -12, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 9, 4, -4, -17, 
          -17, 0, -9, 18, 8 ], [ -3, 12, -12, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 9, 5, -5, 
          -17, -18, 1, -9, 18, 8 ], 
      [ -2, 4, -5, -7, 4, -2, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -6, -7, 1, -3, 8, 4 ], 
      [ -2, 4, -5, -6, 4, -2, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -7, -7, 1, -3, 8, 4 ], 
      [ -2, 5, -6, -8, 4, -2, 5, 2, 1, 7, -4, 1, -2, 2, 4, 2, -3, -7, -8, 1, -4, 9, 4 ], 
      [ -2, 5, -6, -8, 5, -2, 4, 2, 0, 7, -4, 1, -2, 2, 5, 2, -2, -8, -8, 0, -4, 10, 4 ], 
      [ -2, 5, -6, -8, 5, -2, 6, 3, 1, 7, -6, 0, -3, 2, 5, 3, -3, -8, -10, 2, -4, 10, 4 ], 
      [ -2, 5, -5, -7, 5, -2, 4, 2, 0, 6, -4, 1, -2, 2, 4, 2, -3, -7, -8, 1, -4, 9, 4 ], 
      [ -2, 5, -5, -7, 5, -2, 5, 2, 1, 7, -5, 0, -3, 2, 4, 2, -3, -7, -8, 1, -4, 9, 4 ], 
      [ -2, 5, -4, -6, 4, -1, 3, 2, 0, 5, -3, 1, -1, 2, 3, 1, -2, -6, -7, 0, -3, 7, 3 ], 
      [ -2, 6, -7, -10, 5, -3, 6, 3, 1, 8, -5, 1, -3, 3, 5, 3, -3, -9, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 5, -2, 5, 2, 0, 8, -4, 1, -2, 3, 5, 2, -2, -9, -9, 0, -5, 10, 5 ], 
      [ -2, 6, -7, -9, 5, -2, 6, 3, 1, 8, -5, 0, -3, 3, 5, 3, -3, -9, -10, 1, -5, 10, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 5, 2, 0, 8, -5, 0, -3, 3, 6, 3, -2, -10, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 5, 2, 0, 8, -5, 1, -3, 3, 5, 3, -3, -9, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 6, 3, 0, 8, -6, 0, -3, 2, 6, 3, -2, -10, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 6, 3, 0, 8, -5, 0, -3, 3, 5, 3, -3, -10, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 6, 3, 1, 8, -6, 0, -3, 2, 5, 3, -3, -9, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -6, -9, 4, -2, 5, 3, 1, 7, -4, 1, -2, 2, 5, 2, -2, -8, -9, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -9, 4, -2, 6, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 1, -5, 9, 4 ], 
      [ -2, 6, -6, -9, 5, -2, 5, 2, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 1, -5, 10, 4 ], 
      [ -2, 6, -6, -9, 5, -2, 6, 3, 1, 8, -5, 1, -3, 2, 4, 2, -3, -8, -9, 1, -5, 10, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 4, 2, 0, 7, -4, 1, -2, 2, 5, 2, -2, -8, -8, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 5, 2, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 1, -5, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 5, 3, 1, 7, -5, 0, -2, 2, 5, 2, -2, -8, -9, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 5, 3, 1, 7, -4, 1, -2, 2, 4, 2, -3, -8, -9, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 6, 3, 1, 7, -5, 0, -2, 2, 4, 2, -3, -8, -9, 1, -4, 9, 4 ], 
      [ -2, 7, -9, -11, 7, -3, 7, 3, 0, 10, -7, 0, -4, 3, 7, 4, -3, -12, -12, 2, -6, 14, 6 ], 
      [ -2, 7, -9, -11, 7, -3, 7, 3, 0, 10, -6, 0, -3, 3, 7, 4, -3, -12, -12, 1, -6, 13, 6 ], 
      [ -2, 7, -8, -11, 6, -3, 6, 3, 1, 9, -5, 1, -3, 3, 6, 3, -3, -10, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -11, 6, -3, 7, 3, 1, 9, -6, 1, -3, 3, 6, 3, -3, -10, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -11, 6, -3, 7, 3, 1, 9, -5, 1, -3, 3, 6, 3, -3, -11, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -10, 6, -2, 6, 3, 0, 9, -5, 1, -3, 3, 6, 3, -3, -11, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -10, 6, -2, 7, 3, 1, 9, -6, 0, -3, 3, 6, 3, -3, -11, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -7, -10, 5, -3, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -9, -10, 0, -5, 10, 5 ], 
      [ -2, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 4, 2, -3, -9, -10, 0, -5, 10, 5 ], 
      [ -2, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -9, -10, 0, -5, 10, 4 ], 
      [ -2, 7, -7, -10, 6, -2, 6, 3, 1, 8, -5, 1, -3, 3, 5, 3, -3, -10, -11, 1, -6, 11, 5 ], 
      [ -2, 7, -7, -10, 6, -2, 7, 3, 1, 9, -6, 0, -3, 3, 5, 3, -3, -10, -11, 1, -6, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 5, 2, 0, 8, -4, 1, -2, 3, 5, 2, -3, -10, -10, 0, -5, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 6, 3, 0, 8, -6, 0, -3, 3, 6, 3, -3, -10, -11, 1, -5, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 6, 3, 1, 8, -6, 0, -3, 2, 6, 3, -3, -10, -11, 1, -5, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 6, 3, 1, 8, -6, 0, -3, 3, 5, 3, -3, -10, -11, 1, -5, 11, 5 ], 
      [ -2, 7, -6, -9, 5, -2, 5, 3, 1, 7, -5, 1, -2, 2, 5, 2, -3, -8, -10, 0, -4, 10, 4 ], 
      [ -2, 7, -6, -9, 5, -2, 5, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 0, -5, 9, 4 ], 
      [ -2, 7, -6, -9, 5, -2, 5, 3, 1, 7, -4, 1, -2, 3, 5, 2, -3, -9, -10, 0, -5, 10, 4 ], 
      [ -2, 7, -6, -9, 5, -2, 6, 3, 1, 8, -5, 1, -2, 2, 5, 2, -3, -9, -10, 0, -5, 10, 4 ], 
      [ -2, 8, -9, -12, 6, -3, 7, 3, 1, 10, -5, 1, -3, 4, 6, 3, -3, -12, -12, 1, -7, 13, 6 ], 
      [ -2, 8, -9, -12, 6, -3, 8, 4, 1, 10, -7, 0, -3, 3, 7, 4, -3, -12, -13, 1, -6, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 7, 3, 0, 10, -6, 1, -3, 4, 7, 4, -3, -13, -13, 1, -7, 14, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 7, 3, 0, 10, -5, 1, -3, 4, 6, 3, -3, -12, -12, 1, -7, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 7, 3, 1, 10, -5, 1, -3, 4, 6, 3, -3, -12, -12, 0, -7, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 8, 4, 1, 10, -7, 0, -4, 3, 7, 4, -3, -12, -13, 1, -6, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 8, 4, 1, 11, -7, 0, -4, 3, 7, 4, -3, -13, -13, 1, -7, 14, 6 ], 
      [ -2, 8, -8, -12, 6, -3, 7, 4, 1, 9, -5, 1, -2, 3, 6, 3, -3, -11, -12, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -3, 6, 3, 1, 9, -5, 1, -2, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -3, 7, 4, 1, 9, -6, 1, -3, 3, 6, 3, -3, -11, -12, 1, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 6, 3, 0, 9, -5, 1, -2, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 6, 3, 1, 9, -5, 1, -3, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 6, 3, 1, 9, -5, 1, -2, 3, 6, 3, -3, -11, -12, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 7, 3, 1, 9, -6, 1, -3, 3, 6, 3, -3, -11, -12, 1, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 7, 4, 1, 9, -6, 0, -3, 3, 6, 3, -3, -11, -12, 1, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 7, 4, 1, 9, -6, 1, -3, 3, 6, 3, -3, -11, -12, 0, -6, 12, 5 ], 
      [ -2, 8, -7, -10, 6, -2, 6, 3, 1, 8, -5, 1, -2, 3, 5, 2, -3, -10, -11, 0, -6, 11, 5 ], 
      [ -2, 8, -7, -10, 6, -2, 6, 3, 1, 9, -5, 1, -3, 3, 5, 2, -3, -10, -11, 0, -6, 11, 5 ], 
      [ -2, 9, -10, -13, 7, -3, 8, 4, 1, 10, -6, 1, -3, 4, 7, 4, -4, -13, -14, 1, -7, 14, 6 ], 
      [ -2, 9, -10, -13, 7, -3, 8, 4, 1, 11, -6, 1, -3, 3, 7, 3, -3, -13, -13, 0, -7, 14, 6 ], 
      [ -2, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 8, 4, -3, -14, -14, 0, -8, 14, 6 ], 
      [ -2, 11, -12, -16, 9, -4, 10, 5, 1, 13, -8, 0, -4, 5, 9, 5, -4, -17, -17, 1, -9, 17, 8 ], 
      [ -2, 11, -11, -15, 8, -3, 9, 5, 1, 12, -7, 1, -3, 4, 8, 4, -4, -16, -16, 0, -8, 16, 7 ], 
      [ -2, 11, -11, -15, 8, -3, 9, 5, 1, 12, -7, 1, -3, 4, 8, 4, -4, -15, -16, 0, -8, 15, 7 ], 
      [ -2, 12, -13, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 10, 5, -4, -18, -18, 0, -9, 18, 8 ], 
      [ -1, 0, -2, -2, 2, -1, 2, 0, 0, 3, -2, 0, -2, 1, 1, 1, -1, -2, -2, 2, -2, 4, 2 ], 
      [ -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 2, 1 ], 
      [ -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
      [ -1, 0, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 2, 1 ], 
      [ -1, 0, 0, 0, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 1, 1 ], 
      [ -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, -1, -1, 2, 0, 0, 0, 0, 0 ], 
      [ -1, 1, -2, -2, 2, -1, 1, 0, 0, 2, -2, 0, -1, 1, 2, 1, -1, -2, -3, 1, -1, 4, 2 ], 
      [ -1, 1, -2, -2, 2, -1, 1, 0, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 3, 2 ], 
      [ -1, 1, -2, -2, 2, -1, 2, 1, 0, 2, -2, 0, -1, 1, 1, 1, -1, -2, -3, 1, -1, 3, 2 ], 
      [ -1, 1, -2, -2, 2, -1, 2, 1, 0, 3, -3, 0, -2, 0, 2, 1, -1, -2, -3, 1, -1, 4, 2 ], 
      [ -1, 1, -1, -2, 1, -1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, -1, 0, -1, 2, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 1, 0, 0, 2, -1, 1, -1, 1, 1, 0, -1, -1, -2, 1, -1, 3, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, -1, -1, -1, 0, -1, 2, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 2, 1, 1, 2, -2, 0, -1, 0, 1, 0, -1, -1, -2, 1, -1, 3, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 2, 1, 1, 2, -2, 0, -1, 0, 1, 1, -1, -1, -2, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -1, -2, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -1, -1, -1, 0, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 1, 0, 0, 2, -1, 0, -1, 1, 0, 0, -1, -1, -1, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 1, 1, 0, 1, -2, 0, -1, 0, 1, 1, -1, -1, -2, 1, 0, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, -1, -2, 0, 0, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 2, 1, 1, 2, -2, 0, -1, 0, 0, 0, -1, -1, -2, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 2, 0, 1, 0, 0, 2, -2, 0, -1, 0, 1, 0, -1, -1, -2, 1, -1, 3, 1 ], 
      [ -1, 1, -1, -1, 2, 0, 1, 0, 0, 2, -2, 0, -1, 0, 1, 1, -1, -2, -2, 1, -1, 3, 1 ], 
      [ -1, 1, 0, -1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 0 ], 
      [ -1, 1, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1 ], 
      [ -1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, -1, -1, 1, 0, 0, 0, 0, 0 ], 
      [ -1, 2, -4, -4, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -2, 6, 3 ], 
      [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 2, 1, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 1, 4, -3, 0, -2, 1, 2, 1, -1, -3, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -1, 4, 2 ], 
      [ -1, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 0, -1, 4, 2 ], 
      [ -1, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -3, -3, 3, -1, 2, 1, 0, 3, -3, 0, -2, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -3, 3, -1, 3, 1, 0, 4, -3, -1, -2, 1, 2, 1, -1, -4, -4, 1, -2, 5, 3 ], 
      [ -1, 2, -3, -3, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 2, 1, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 1, 0, 1, 2, 1, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, -1, -2, -2, 0, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 2, 1, 1, 2, -2, 0, -1, 1, 2, 1, -1, -2, -3, 1, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 2, 1, 1, 2, -1, 1, 0, 1, 1, 0, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 2, 1, 1, 3, -1, 1, -1, 1, 1, 0, -1, -2, -2, 0, -2, 3, 1 ], 
      [ -1, 2, -2, -3, 2, -1, 1, 0, 0, 3, -1, 1, -1, 1, 1, 0, -1, -2, -2, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 1, 0, 0, 3, -1, 1, -1, 1, 2, 1, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 0, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 2, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -1, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -2, 1, 2, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 0, 2, 1, -1, -3, -3, 0, -1, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -1, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 1, -2, 4, 1 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 1, 0, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 3, 1, 1, 3, -3, 0, -2, 1, 1, 1, -2, -2, -4, 2, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 3, 1, 1, 3, -3, 0, -2, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 1, 1, -2, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 3, -1, 2, 1, 0, 3, -3, 0, -2, 1, 2, 1, -1, -3, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -1, -2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, -1, -1, -2, 0, -1, 2, 1 ], 
      [ -1, 2, -1, -2, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 1, 0, -1, -1, -2, 0, -1, 2, 0 ], 
      [ -1, 2, -1, -2, 1, 0, 2, 1, 1, 2, -2, 0, -1, 0, 1, 0, -1, -1, -2, 0, -1, 2, 1 ], 
      [ -1, 2, -1, -2, 2, 0, 1, 0, 0, 2, -1, 1, -1, 1, 1, 0, -1, -2, -2, 0, -2, 3, 1 ], 
      [ -1, 2, -1, -2, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 2, 1, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -1, -2, 2, 0, 2, 1, 1, 2, -2, 0, -1, 0, 1, 0, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -1, -1, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 1, 0, -1, -2, -2, 0, -1, 3, 1 ], 
      [ -1, 3, -5, -6, 3, -2, 4, 2, 0, 5, -3, 0, -2, 2, 4, 2, -1, -6, -6, 1, -3, 7, 3 ], 
      [ -1, 3, -4, -5, 3, -2, 3, 1, 0, 5, -3, 0, -2, 2, 3, 2, -1, -5, -5, 1, -3, 6, 3 ], 
      [ -1, 3, -4, -5, 3, -1, 3, 1, 0, 4, -3, 0, -2, 2, 3, 2, -1, -5, -5, 1, -3, 6, 3 ], 
      [ -1, 3, -4, -5, 3, -1, 3, 1, 0, 5, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 6, 3 ], 
      [ -1, 3, -3, -5, 2, -1, 2, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
      [ -1, 3, -3, -5, 2, -1, 3, 1, 1, 4, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 1, -1, 1, 3, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 4, -2, 0, -1, 1, 3, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 4, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 1, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 3, 1, 1, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 3, 2, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 4, 2, 1, 4, -3, 0, -2, 1, 2, 1, -2, -4, -5, 1, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -3, 0, -1, 1, 3, 2, -1, -4, -5, 1, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 1, -1, 1, 3, 1, -1, -4, -5, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 4, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 3, 1, 1, 4, -3, 0, -2, 1, 2, 1, -1, -4, -4, 1, -3, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 3, 1, 1, 4, -3, 1, -2, 1, 2, 1, -2, -4, -5, 1, -3, 6, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 4, 2, 1, 4, -3, 0, -2, 1, 2, 1, -2, -4, -5, 1, -3, 5, 2 ], 
      [ -1, 3, -3, -3, 3, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -4, 1, -1, 2, 1, 1, 3, -1, 1, 0, 1, 1, 0, -1, -2, -3, 0, -2, 3, 1 ], 
      [ -1, 3, -2, -4, 2, -1, 2, 1, 0, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -4, 2, -1, 2, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -4, 2, -1, 2, 1, 1, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 1 ], 
      [ -1, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 4, -5, -7, 3, -2, 3, 1, 0, 5, -2, 1, -1, 2, 4, 2, -1, -6, -6, 0, -3, 7, 3 ], 
      [ -1, 4, -5, -7, 3, -2, 5, 2, 1, 6, -3, 0, -2, 2, 3, 2, -2, -6, -6, 1, -4, 7, 3 ], 
      [ -1, 4, -5, -7, 3, -2, 5, 2, 1, 6, -3, 1, -2, 2, 3, 2, -2, -6, -7, 1, -4, 7, 3 ], 
      [ -1, 4, -4, -5, 3, -1, 2, 1, 0, 4, -2, 1, -1, 2, 3, 1, -1, -5, -5, 0, -3, 6, 2 ], 
      [ -1, 4, -4, -5, 3, -1, 3, 2, 0, 4, -3, 0, -1, 1, 4, 2, -1, -6, -6, 0, -2, 6, 2 ], 
      [ -1, 4, -4, -5, 3, -1, 4, 2, 1, 5, -4, 0, -2, 1, 3, 2, -2, -5, -6, 1, -3, 6, 2 ], 
      [ -1, 4, -4, -5, 4, -1, 3, 1, 0, 5, -4, 0, -2, 1, 4, 2, -1, -6, -6, 0, -3, 7, 3 ], 
      [ -1, 4, -4, -5, 4, -1, 3, 1, 0, 5, -3, 0, -2, 2, 3, 2, -2, -6, -6, 1, -4, 7, 3 ], 
      [ -1, 4, -4, -5, 4, -1, 4, 2, 0, 5, -4, 0, -2, 1, 3, 2, -2, -6, -7, 1, -3, 7, 3 ], 
      [ -1, 4, -3, -5, 2, -1, 3, 1, 1, 4, -2, 1, -1, 2, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
      [ -1, 4, -3, -5, 2, -1, 3, 2, 1, 4, -2, 1, -1, 1, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
      [ -1, 4, -3, -5, 3, -1, 2, 1, 0, 4, -2, 1, -1, 1, 3, 1, -1, -5, -5, 0, -3, 6, 2 ], 
      [ -1, 4, -3, -5, 3, -1, 3, 1, 1, 4, -2, 1, -1, 1, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
      [ -1, 4, -3, -5, 3, -1, 4, 2, 1, 4, -4, 0, -2, 1, 3, 2, -2, -5, -6, 1, -3, 6, 2 ], 
      [ -1, 5, -6, -8, 4, -2, 4, 2, 0, 6, -2, 1, -1, 3, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 5, -6, -8, 4, -2, 6, 3, 1, 7, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 5, -5, -7, 4, -2, 4, 2, 0, 6, -3, 1, -2, 2, 4, 2, -2, -7, -7, 0, -4, 8, 3 ], 
      [ -1, 5, -5, -7, 4, -2, 5, 2, 1, 6, -4, 0, -2, 2, 4, 2, -2, -7, -8, 1, -4, 8, 3 ], 
      [ -1, 5, -5, -6, 4, -1, 3, 2, 0, 5, -3, 0, -1, 2, 4, 2, -2, -7, -7, 0, -3, 7, 3 ], 
      [ -1, 5, -5, -6, 5, -1, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 5, -4, -6, 3, -1, 3, 2, 0, 5, -2, 1, -1, 2, 3, 1, -2, -6, -6, -1, -3, 6, 3 ], 
      [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -3, 0, -1, 2, 3, 1, -2, -6, -7, 0, -3, 6, 3 ], 
      [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -2, 1, -1, 2, 2, 1, -2, -6, -6, 0, -4, 6, 2 ], 
      [ -1, 6, -7, -9, 5, -2, 5, 2, 0, 8, -4, 0, -2, 3, 5, 3, -2, -10, -9, 0, -5, 10, 5 ], 
      [ -1, 6, -7, -9, 5, -2, 6, 3, 0, 8, -5, 0, -3, 3, 5, 3, -2, -10, -10, 1, -5, 10, 5 ], 
      [ -1, 6, -6, -9, 4, -2, 5, 2, 1, 7, -3, 1, -2, 3, 4, 2, -2, -8, -8, 0, -5, 8, 4 ], 
      [ -1, 6, -6, -8, 4, -2, 4, 2, 0, 6, -3, 1, -1, 3, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 6, -6, -8, 4, -2, 5, 3, 1, 7, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 6, -6, -8, 5, -2, 4, 2, 0, 7, -3, 1, -2, 3, 4, 2, -2, -9, -8, 0, -5, 9, 4 ], 
      [ -1, 6, -6, -8, 5, -2, 5, 3, 0, 7, -5, 0, -2, 2, 5, 3, -2, -9, -9, 0, -4, 9, 4 ], 
      [ -1, 6, -6, -8, 5, -2, 5, 3, 0, 7, -4, 0, -2, 2, 5, 2, -2, -9, -9, 0, -4, 9, 4 ], 
      [ -1, 6, -5, -7, 4, -1, 4, 2, 1, 6, -3, 1, -1, 2, 3, 1, -2, -7, -7, -1, -4, 7, 3 ], 
      [ -1, 6, -5, -7, 4, -1, 5, 3, 1, 6, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 7, 3 ], 
      [ -1, 6, -5, -7, 5, -1, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 7, -8, -11, 5, -3, 6, 3, 0, 9, -4, 1, -2, 3, 6, 3, -2, -11, -10, 0, -6, 11, 5 ], 
      [ -1, 7, -8, -10, 5, -2, 6, 3, 0, 8, -4, 0, -2, 3, 6, 3, -2, -11, -10, 0, -5, 10, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 5, 2, 0, 8, -4, 1, -2, 3, 6, 3, -2, -11, -10, 0, -6, 11, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 6, 3, 0, 8, -5, 0, -2, 3, 6, 3, -2, -11, -11, 0, -5, 11, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 6, 3, 0, 9, -5, 0, -3, 3, 6, 3, -2, -11, -10, 0, -6, 11, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 7, 3, 1, 9, -5, 0, -3, 3, 5, 3, -3, -11, -11, 1, -6, 11, 5 ], 
      [ -1, 7, -7, -10, 4, -2, 5, 3, 1, 7, -3, 1, -1, 3, 5, 2, -2, -9, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 5, 3, 0, 7, -4, 1, -2, 3, 6, 3, -2, -10, -10, 0, -5, 10, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 6, 3, 1, 8, -5, 0, -2, 2, 6, 3, -2, -10, -10, 0, -5, 10, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -2, -10, -10, 0, -6, 10, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 3, -3, -10, -10, 0, -6, 10, 4 ], 
      [ -1, 7, -7, -9, 5, -2, 5, 3, 0, 7, -3, 1, -1, 3, 5, 2, -2, -10, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -6, -9, 4, -2, 5, 3, 1, 7, -3, 1, -1, 3, 4, 2, -2, -9, -9, -1, -5, 8, 4 ], 
      [ -1, 7, -6, -9, 5, -2, 4, 2, 0, 7, -3, 1, -1, 3, 5, 2, -2, -9, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -6, -9, 5, -2, 5, 3, 1, 7, -4, 1, -2, 2, 5, 2, -2, -9, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -6, -9, 5, -2, 6, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -9, -10, 0, -5, 9, 4 ], 
      [ -1, 8, -8, -11, 6, -2, 6, 3, 0, 9, -4, 1, -2, 3, 6, 3, -2, -12, -11, -1, -6, 11, 5 ], 
      [ -1, 8, -8, -10, 6, -2, 6, 3, 0, 9, -5, 0, -2, 3, 6, 3, -2, -12, -11, 0, -6, 11, 5 ], 
      [ -1, 8, -7, -10, 5, -2, 5, 3, 1, 7, -3, 1, -1, 3, 5, 2, -2, -10, -10, -1, -5, 9, 4 ], 
      [ -1, 8, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -10, -10, 0, -6, 10, 4 ], 
      [ -1, 9, -8, -11, 6, -2, 7, 4, 1, 9, -5, 0, -2, 3, 6, 3, -3, -12, -12, -1, -6, 11, 5 ], 
      [ -1, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 7, 4, -3, -14, -14, 0, -8, 14, 6 ], 
      [ 0, -5, 5, 7, -3, 1, -4, -2, 0, -5, 2, 0, 1, -2, -4, -2, 1, 8, 7, 1, 4, -6, -3 ], 
      [ 0, -5, 6, 8, -3, 2, -4, -2, 0, -6, 2, -1, 1, -2, -4, -2, 1, 8, 7, 1, 4, -7, -3 ], 
      [ 0, -4, 3, 5, -2, 1, -3, -2, -1, -4, 2, 0, 1, -1, -2, -1, 1, 5, 5, 1, 3, -4, -2 ], 
      [ 0, -4, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 0, -2, -2, -1, 1, 5, 5, 1, 3, -4, -2 ], 
      [ 0, -4, 4, 5, -3, 1, -3, -2, 0, -4, 2, 0, 1, -1, -3, -1, 1, 6, 5, 1, 3, -5, -2 ], 
      [ 0, -4, 4, 5, -3, 1, -3, -2, 0, -4, 3, 0, 1, -1, -3, -2, 1, 6, 6, 0, 3, -5, -2 ], 
      [ 0, -4, 4, 5, -2, 1, -3, -2, 0, -4, 1, 0, 0, -2, -2, -1, 1, 6, 5, 1, 3, -4, -2 ], 
      [ 0, -4, 4, 6, -2, 1, -4, -2, -1, -4, 3, 0, 1, -1, -3, -2, 1, 6, 6, 0, 3, -5, -2 ], 
      [ 0, -4, 4, 6, -2, 1, -3, -2, 0, -4, 2, 0, 1, -2, -3, -2, 1, 6, 6, 0, 3, -5, -2 ], 
      [ 0, -4, 5, 6, -3, 1, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
      [ 0, -4, 5, 6, -3, 1, -3, -1, 0, -5, 2, 0, 1, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
      [ 0, -4, 5, 7, -3, 2, -4, -2, 0, -5, 2, 0, 1, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
      [ 0, -3, 2, 3, -2, 0, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ], 
      [ 0, -3, 2, 3, -2, 0, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 1, 4, 4, 1, 2, -3, -1 ], 
      [ 0, -3, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 2, 3, -1, 0, -1, -1, 0, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 2, 3, -1, 0, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 0, 4, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 2, 4, -1, 1, -2, -1, -1, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 3, 4, -2, 1, -3, -2, 0, -3, 2, 0, 1, -1, -2, -1, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -3, -2, 0, -3, 3, 1, 1, -1, -3, -2, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -3, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 0, 5, 4, 1, 2, -3, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 1, 2, -3, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -2, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 0, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -1, -1, 1, -3, 1, 0, 0, -1, -3, -1, 0, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -1, 1, -3, -2, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ], 
      [ 0, -3, 3, 5, -1, 1, -3, -2, -1, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 1, 2, -3, -1 ], 
      [ 0, -3, 4, 5, -3, 1, -3, -1, 0, -4, 2, 0, 1, -1, -3, -2, 1, 6, 5, 0, 3, -5, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -4, -2, -1, -4, 2, 0, 1, -1, -2, -1, 1, 5, 5, 0, 3, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -2, 0, -4, 2, 0, 1, -1, -3, -2, 1, 6, 5, 0, 3, -5, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -2, 0, -3, 2, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -1, 0, -4, 1, 0, 1, -2, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -1, 0, -4, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -5, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -2, -1, 0, -3, 0, -1, 0, -2, -2, -1, 1, 5, 4, 1, 3, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -3, -1, 0, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -2, 1, 2, -1, 0, -1, -1, -1, -1, 1, 0, 0, 0, -1, 0, 0, 2, 2, 1, 1, -1, 0 ], 
      [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 0, 2, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 1, 2, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 2, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -1, 0, 0, 3, 2, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 1, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -2, -1, 0, -2, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, -1, 0, -2, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -2, -1, 0, 3, 3, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, -1, 0, -1, 1, 0, 0, -1, -2, -1, 0, 3, 3, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, 0, 0, -2, 0, -1, 0, -1, -1, 0, 0, 3, 2, 1, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -2, -1, -1, -2, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -2, -1, 0, -2, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 0, -1, 0, -1, -1, 0, 0, 3, 2, 1, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 0, 3, 3, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, 0, 0, 0, -2, -1, 0, 3, 2, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -1, 1, 0, 0, -1, -2, -1, 0, 3, 3, 0, 1, -2, -1 ], 
      [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -1, -1, 1, 4, 3, 0, 2, -3, -2 ], 
      [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 1, 1, -1, -2, -1, 0, 4, 3, 0, 2, -3, -2 ], 
      [ 0, -2, 3, 3, -2, 1, -1, -1, 1, -2, 1, 0, 0, -1, -2, -1, 0, 4, 3, 1, 1, -3, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -3, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 0, 4, 3, 1, 2, -3, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -2, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 0, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 1, 1, -1, -3, -2, 0, 5, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 1, -3, 2, 0, 1, -1, -3, -2, 0, 5, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -1, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 0, 4, 3, 0, 2, -3, -1 ], 
      [ 0, -2, 3, 4, -1, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 0, 4, 3, 1, 2, -3, -2 ], 
      [ 0, -2, 3, 4, -1, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 0, 4, 3, 0, 2, -3, -2 ], 
      [ 0, -2, 4, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -2, 0, 5, 4, 0, 2, -4, -2 ], 
      [ 0, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, -1, -1, -1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0 ], 
      [ 0, -1, 1, 1, -1, 0, -1, -1, 0, -1, 1, 1, 0, 0, -1, 0, 0, 2, 2, 1, 0, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, -1, -1, 0, -1, 2, 1, 1, 0, -1, -1, 0, 2, 2, 0, 0, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 0, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 2, 1, 1, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 2, 1, 1, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, -1, 0, 0, 2, 1, 1, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 0, 2, 1, 0, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, 0, 0, 2, 1, 1, 0, -1, -1 ], 
      [ 0, -1, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 2, 2, -1, 0, -2, -1, 0, -2, 2, 1, 1, 0, -2, -1, 0, 3, 2, 0, 1, -2, -1 ], 
      [ 0, -1, 2, 2, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, -2, -1, 0, 3, 2, 0, 1, -2, -1 ], 
      [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
      [ 0, -1, 3, 3, -2, 1, -1, 0, 1, -3, 1, 0, 1, -1, -2, -1, 0, 4, 2, 0, 2, -4, -2 ], 
      [ 0, 0, -1, -1, 1, -1, 1, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, -1, 1, -1, 2, 1 ], 
      [ 0, 0, -1, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, -1, 1, -1, 2, 0 ], 
      [ 0, 0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1 ], 
      [ 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, -2, -1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 1, 1, 0, 0, -1, -1, 0, 2, 1, 0, 0, -1, -1 ], 
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0 ], 
      [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0, -1, -1, 0, 1, 1, -1, 1, -1, 0 ], 
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 1, 0, 0, -1, 0 ], 
      [ 0, 1, -2, -2, 1, -1, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, -2, -1, 0, -1, 2, 1 ], 
      [ 0, 1, -2, -2, 1, -1, 1, 1, 0, 1, -1, 0, 0, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
      [ 0, 1, -2, -2, 1, -1, 2, 1, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
      [ 0, 1, -2, -2, 2, -1, 1, 0, -1, 2, -1, 0, -1, 1, 2, 1, 0, -3, -2, 0, -1, 3, 2 ], 
      [ 0, 1, -1, -1, 0, 0, 1, 1, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 0 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, -1, 0, 0, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, 0, 0, 0, 1, 1, 0, 0, -2, -1, 0, -1, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, 0, 0, 0, 1, 1, 1, 0, -2, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 2, -1, 0, -1, 0, 1, 0, 0, -2, -1, 0, -1, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 1, 0, 1, -2, -1, -1, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 1, 0, 1, -1, -1, 0, 0, 1, 1, 0, -2, -2, 0, 0, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 2, 1, 0, 2, -2, -1, -1, 0, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
      [ 0, 1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ], 
      [ 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0 ], 
      [ 0, 1, 0, -1, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ], 
      [ 0, 1, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 0 ], 
      [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -4, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 2, -1, -4, -4, 1, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 2, -1, -4, -4, 1, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, -1, -4, -3, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 3, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 4, 2 ], 
      [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, 0, 0, 0, 1, 2, 1, 0, -3, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, -2, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, -1, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 1, 2, -1, 0, 0, 1, 1, 1, -1, -2, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 1, 2, 0, 1, 0, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 3, 1, 1, 3, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
      [ 0, 2, -2, -3, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 1, 1, -1, -3, -3, 0, -2, 3, 2 ], 
      [ 0, 2, -2, -2, 1, 0, 1, 1, 0, 1, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 1, 0, 1, 1, 0, 2, -1, 0, 0, 0, 2, 1, 0, -3, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0, -3, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 1, 0, 2, 1, 0, 2, -1, 0, 0, 1, 1, 1, -1, -3, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 0, 2, 1, -1, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
      [ 0, 2, -1, -2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2, -1, -1, -1, 1, 0 ], 
      [ 0, 2, -1, -2, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1, -1, -2, 0, -1, 1, 0 ], 
      [ 0, 2, -1, -2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -2, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 1, 0, 1, -1, 0, 0, 1, 1, 1, -1, -2, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, -2, -1, -1, 1, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 1, 0, 2, -1, 0, 0, 0, 1, 0, 0, -2, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -2, 0, -1, 0, 1, 1, -1, -2, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
      [ 0, 2, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, -1, -1, -1, 1, 1 ], 
      [ 0, 2, -1, -1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 1, 0, 0, -2, -2, -1, 0, 1, 1 ], 
      [ 0, 2, -1, -1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, -2, -2, 0, -1, 1, 1 ], 
      [ 0, 2, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1, -1, 0, 0, 0 ], 
      [ 0, 2, 0, -1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, -1, -1, -2, 0, -1, 1, 0 ], 
      [ 0, 3, -4, -5, 2, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
      [ 0, 3, -4, -5, 2, -1, 3, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -5, -4, 0, -3, 5, 2 ], 
      [ 0, 3, -4, -5, 2, -1, 3, 2, 0, 4, -2, 0, -1, 1, 3, 2, -1, -5, -5, 0, -2, 5, 2 ], 
      [ 0, 3, -4, -5, 2, -1, 4, 2, 1, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
      [ 0, 3, -3, -4, 1, -1, 3, 2, 1, 3, -1, 0, 0, 1, 2, 1, -1, -4, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 1, 0, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -5, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 3, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 1, 3, 1, 0, -5, -4, -1, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, -1, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 0, 4, -1, 0, -1, 2, 2, 1, -1, -5, -4, 0, -3, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -3, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 0, 3, -2, 0, -1, 1, 3, 2, -1, -5, -5, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -5, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
      [ 0, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -5, -5, 0, -2, 5, 2 ], 
      [ 0, 3, -3, -4, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
      [ 0, 3, -3, -4, 3, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -5, -4, 0, -3, 5, 2 ], 
      [ 0, 3, -3, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -2, -4, 1, -1, 2, 1, 1, 2, -1, 1, 0, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -2, -4, 1, -1, 2, 1, 1, 3, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 3, 1 ], 
      [ 0, 3, -2, -4, 1, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, -1, -1, 2, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, -3, -2, -1, -2, 2, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 2, 1, 1, 2, -1, 0, 0, 1, 1, 1, -1, -3, -3, 0, -2, 2, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 2, 1, 1, 2, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 2, 1 ], 
      [ 0, 3, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -2, -3, 2, 0, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, -1, -4, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 2, 1, 1, 2, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
      [ 0, 4, -5, -6, 3, -2, 4, 2, 0, 5, -2, 0, -1, 2, 3, 2, -1, -7, -6, 0, -3, 6, 3 ], 
      [ 0, 4, -5, -6, 3, -1, 4, 2, 0, 5, -2, 0, -1, 2, 3, 2, -1, -7, -6, 0, -4, 6, 3 ], 
      [ 0, 4, -4, -6, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 2, -1, 2, 1, 0, 4, 0, 1, 0, 2, 2, 1, -1, -5, -4, -1, -3, 4, 2 ], 
      [ 0, 4, -4, -5, 2, -1, 3, 2, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 2, 1, -1, -5, -5, 0, -3, 4, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 3 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 2, 0, 4, -3, 0, -1, 1, 4, 2, -1, -6, -6, 0, -3, 6, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 2, 0, 4, -2, 0, -1, 1, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 2, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 4, 2, 1, 4, -3, 0, -1, 1, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
      [ 0, 4, -3, -5, 1, -1, 3, 2, 1, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, -1, -2, 3, 1 ], 
      [ 0, 4, -3, -5, 2, -1, 2, 1, 0, 3, 0, 1, 0, 2, 2, 1, -1, -5, -4, -1, -3, 4, 2 ], 
      [ 0, 4, -3, -5, 2, -1, 4, 2, 1, 4, -2, 0, -1, 1, 2, 1, -1, -5, -5, 0, -3, 4, 2 ], 
      [ 0, 4, -2, -3, 2, 0, 1, 1, 0, 2, -1, 1, 0, 1, 2, 1, -1, -4, -4, -1, -2, 3, 1 ], 
      [ 0, 5, -5, -6, 4, -1, 4, 2, 0, 5, -3, 0, -2, 2, 4, 2, -1, -8, -7, 0, -4, 7, 3 ], 
      [ 0, 5, -4, -6, 2, -1, 3, 2, 0, 4, -1, 1, 0, 2, 3, 1, -1, -6, -6, -1, -3, 5, 2 ], 
      [ 1, -9, 10, 13, -7, 3, -8, -4, -1, -10, 6, 0, 3, -4, -7, -4, 3, 14, 14, 0, 7, -13, -6 ], 
      [ 1, -8, 8, 11, -6, 2, -6, -3, 0, -9, 5, 0, 2, -3, -6, -3, 2, 12, 11, 1, 6, -11, -5 ], 
      [ 1, -8, 8, 11, -6, 2, -5, -3, 0, -8, 4, -1, 2, -3, -6, -3, 2, 12, 11, 1, 6, -11, -5 ], 
      [ 1, -7, 7, 9, -5, 2, -4, -2, 0, -7, 3, -1, 1, -3, -5, -2, 2, 10, 9, 1, 5, -9, -4 ], 
      [ 1, -7, 7, 10, -5, 2, -6, -3, -1, -8, 4, -1, 2, -3, -4, -2, 3, 10, 10, 0, 6, -10, -4 ], 
      [ 1, -7, 7, 10, -5, 2, -5, -3, 0, -7, 3, -1, 1, -3, -5, -2, 2, 10, 10, 1, 5, -9, -4 ], 
      [ 1, -7, 7, 10, -4, 2, -5, -3, -1, -7, 3, -1, 1, -3, -5, -2, 2, 10, 10, 1, 5, -9, -4 ], 
      [ 1, -7, 7, 10, -4, 2, -5, -3, -1, -7, 3, -1, 1, -3, -4, -2, 2, 9, 9, 1, 5, -8, -4 ], 
      [ 1, -7, 7, 10, -4, 2, -5, -3, 0, -7, 3, -1, 1, -3, -5, -2, 2, 10, 9, 1, 5, -9, -4 ], 
      [ 1, -7, 8, 10, -6, 2, -6, -3, 0, -9, 5, 0, 3, -3, -6, -3, 2, 12, 11, 0, 6, -11, -5 ], 
      [ 1, -7, 8, 10, -6, 2, -6, -3, 0, -8, 5, 0, 2, -3, -6, -3, 2, 12, 11, 0, 6, -11, -5 ], 
      [ 1, -7, 8, 10, -5, 2, -6, -3, 0, -8, 5, 0, 2, -3, -6, -3, 2, 11, 11, 0, 5, -10, -5 ], 
      [ 1, -7, 8, 10, -5, 2, -5, -3, 0, -8, 4, 0, 2, -3, -6, -3, 2, 11, 10, 1, 5, -10, -5 ], 
      [ 1, -6, 6, 9, -4, 2, -6, -3, -1, -7, 4, 0, 2, -3, -4, -2, 2, 9, 9, 0, 5, -8, -4 ], 
      [ 1, -6, 6, 9, -4, 2, -4, -2, 0, -7, 2, -1, 1, -3, -4, -2, 2, 9, 8, 1, 5, -8, -4 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -3, 0, -7, 4, 0, 2, -3, -5, -3, 2, 10, 9, 0, 5, -9, -4 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -3, 0, -7, 4, 0, 2, -3, -5, -3, 2, 10, 10, 0, 5, -9, -5 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -3, 0, -7, 5, 0, 2, -2, -6, -3, 2, 10, 10, 0, 4, -10, -4 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -2, 0, -7, 4, 0, 2, -3, -5, -3, 2, 10, 9, 0, 5, -9, -5 ], 
      [ 1, -6, 8, 10, -5, 2, -6, -3, 0, -8, 4, 0, 2, -3, -5, -3, 2, 11, 10, 0, 5, -10, -5 ], 
      [ 1, -6, 8, 10, -5, 3, -6, -3, 0, -8, 4, 0, 2, -3, -6, -3, 2, 11, 10, 0, 5, -10, -5 ], 
      [ 1, -5, 5, 7, -5, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 5, 7, -4, 1, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 7, -5, 1, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -5, 2, -5, -2, 0, -7, 5, 0, 3, -2, -5, -3, 2, 9, 9, -1, 5, -10, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -5, -3, -1, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -5, -3, 0, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -5, -2, -1, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 1, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 2, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, 0, 1, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -5, -3, 1, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -4, 3, 5, -3, 1, -4, -2, -1, -4, 3, 0, 1, -1, -2, -1, 2, 5, 6, 0, 3, -5, -2 ], 
      [ 1, -4, 3, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
      [ 1, -4, 4, 6, -3, 1, -3, -2, 0, -4, 3, 0, 1, -1, -4, -2, 1, 6, 6, 0, 3, -6, -2 ], 
      [ 1, -4, 4, 6, -2, 1, -4, -2, -1, -4, 2, -1, 1, -2, -2, -1, 2, 5, 6, 0, 3, -5, -2 ], 
      [ 1, -4, 4, 6, -2, 1, -3, -2, -1, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
      [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
      [ 1, -4, 5, 6, -4, 1, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 2, 7, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 6, -4, 1, -4, -2, 0, -5, 4, 0, 2, -1, -4, -2, 1, 7, 7, 0, 3, -7, -3 ], 
      [ 1, -4, 5, 6, -4, 1, -3, -1, 0, -5, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -5, -2, -1, -6, 3, 0, 2, -2, -3, -2, 2, 7, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -5, -2, -1, -6, 4, 0, 2, -2, -3, -2, 2, 6, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -4, -2, -1, -5, 3, -1, 2, -2, -3, -2, 2, 6, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -6, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -5, 3, 0, 1, -2, -4, -2, 1, 7, 7, 0, 3, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -3, -1, 0, -5, 2, -1, 1, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
      [ 1, -4, 6, 7, -4, 2, -5, -2, 0, -6, 4, 0, 2, -2, -4, -3, 2, 8, 8, -1, 4, -8, -4 ], 
      [ 1, -4, 6, 7, -4, 2, -4, -2, 0, -6, 3, 0, 2, -2, -4, -2, 1, 8, 7, 0, 4, -8, -4 ], 
      [ 1, -3, 2, 3, -2, 0, -1, -1, 0, -2, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
      [ 1, -3, 2, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 2, 4, -1, 1, -2, -1, -1, -3, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
      [ 1, -3, 3, 4, -3, 1, -3, -1, -1, -4, 3, 0, 2, -1, -2, -1, 2, 4, 5, -1, 3, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 5, 4, 0, 3, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 2, 4, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -1, 1, 4, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -2, 0, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -3, -2, -1, -3, 2, 0, 1, -1, -2, -1, 2, 4, 5, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -3, -2, -1, -3, 3, 0, 1, -1, -2, -1, 1, 4, 5, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -2, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, -1, 0, -1, -2, 0, 1, 4, 4, 1, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -1, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -4, -2, -1, -4, 3, 0, 2, -1, -2, -1, 2, 4, 5, -1, 3, -5, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -3, -2, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 5, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -3, -1, -1, -4, 2, -1, 1, -1, -2, -1, 2, 4, 5, 0, 3, -5, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -3, -1, -1, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -4, 2, -1, 1, -1, -2, -1, 1, 4, 4, 0, 3, -5, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 1, -2, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -3, -1, 1, 4, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 4, 5, -3, 1, -4, -2, -1, -4, 4, 0, 2, -1, -3, -2, 2, 5, 6, -1, 3, -6, -2 ], 
      [ 1, -3, 4, 5, -3, 1, -4, -2, 0, -5, 4, 1, 2, -1, -3, -2, 1, 6, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -5, 3, 0, 2, -1, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -5, 3, 0, 2, -1, -3, -1, 1, 5, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -4, 2, 0, 1, -2, -2, -1, 1, 5, 5, 0, 3, -5, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -4, 3, 0, 2, -2, -3, -2, 1, 6, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -4, 3, 0, 2, -2, -3, -2, 2, 5, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 0, 3, -6, -2 ], 
      [ 1, -3, 4, 5, -3, 1, -2, -1, 1, -4, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -2, 1, -3, -2, 0, -4, 2, 0, 1, -1, -3, -1, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 4, 5, -2, 1, -3, -2, 0, -4, 3, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 4, 5, -2, 1, -2, -1, 0, -4, 1, -1, 1, -2, -2, -1, 1, 5, 4, 0, 3, -5, -2 ], 
      [ 1, -3, 5, 6, -3, 2, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 1, 6, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 2, 6, 6, -1, 3, -7, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -4, -2, 0, -5, 4, 0, 2, -1, -4, -2, 1, 6, 6, -1, 3, -7, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -3, -1, 0, -5, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -3, -1, 0, -5, 3, 0, 2, -2, -4, -2, 1, 6, 6, -1, 3, -7, -3 ], 
      [ 1, -2, 1, 2, -2, 0, -1, -1, 0, -2, 2, 0, 1, 0, -1, 0, 1, 2, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 1, 2, -1, 0, -2, -1, -1, -2, 2, 0, 1, 0, -1, 0, 1, 2, 3, 0, 1, -2, -1 ], 
      [ 1, -2, 1, 2, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
      [ 1, -2, 1, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 2, 3, 0, 1, -2, -1 ], 
      [ 1, -2, 1, 2, -1, 0, 0, 0, 0, -1, 0, -1, 0, -1, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
      [ 1, -2, 2, 2, -2, 0, -1, -1, 0, -2, 2, 0, 1, 0, -2, -1, 1, 3, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 2, 3, -2, 1, -3, -1, -1, -3, 3, 0, 2, -1, -1, -1, 2, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -1, 0, 1, 3, 3, 0, 2, -3, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, -1, 1, 3, 3, 0, 2, -3, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, -1, 2, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, 0, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 3, 0, 1, 0, -2, -1, 1, 3, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 3, 0, 2, -1, -2, -1, 1, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 1, -3, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -1, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -1, 0, 0, -3, 1, -1, 1, -1, -1, 0, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -1, 0, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -1, 1, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 2, 3, 0, 1, -2, -1 ], 
      [ 1, -2, 2, 3, -1, 1, -1, -1, 0, -2, 0, -1, 0, -1, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
      [ 1, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, -1, 0, -1, -1, 0, 1, 2, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 1, 3, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 2, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 4, -1, 1, -2, -1, -1, -3, 1, -1, 1, -1, -1, 0, 1, 2, 3, 0, 2, -3, -1 ], 
      [ 1, -2, 2, 4, -1, 1, -2, -1, -1, -2, 1, -1, 0, -1, -1, 0, 1, 2, 3, 0, 2, -3, -1 ], 
      [ 1, -2, 3, 3, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -3, 1, -2, -1, 0, -3, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 3, -2, 0, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 3, 4, -3, 1, -3, -1, 0, -4, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 3, -5, -2 ], 
      [ 1, -2, 3, 4, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -3, 1, -2, -1, 0, -3, 3, 0, 2, -1, -3, -2, 1, 4, 5, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -2, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -4, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 3, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -3, 2, 0, 1, -1, -1, -1, 2, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -3, 3, 0, 2, -1, -2, -1, 1, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, 0, -4, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, -1, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, -1, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, -1, 1, -1, -1, 0, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 1, 4, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 1, 3, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -2, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 0, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -2, 1, 4, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 0, 4, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -2, 1, 4, 5, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 3, 0, 2, -1, -3, -2, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -1, 0, 0, -3, 1, -1, 1, -1, -2, -1, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 4, 4, -3, 1, -3, -1, 0, -4, 3, 1, 2, -1, -3, -2, 1, 5, 5, -1, 2, -5, -3 ], 
      [ 1, -2, 4, 4, -3, 1, -3, -1, 0, -4, 4, 1, 2, -1, -3, -2, 1, 5, 5, -1, 2, -6, -3 ], 
      [ 1, -2, 4, 4, -3, 1, -2, -1, 1, -4, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 2, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 1, -3, -1, 0, -4, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -5, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -4, 3, 0, 2, -2, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -4, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 2, -6, -3 ], 
      [ 1, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
      [ 1, -1, 0, 1, 0, 0, 1, 0, 0, 0, -1, -1, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 1, -1, 1, 1, -2, 0, -1, 0, 0, -2, 2, 0, 1, 0, -1, 0, 1, 2, 2, 0, 1, -3, -1 ], 
      [ 1, -1, 1, 1, -1, 0, -1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, -1, -1 ], 
      [ 1, -1, 1, 1, -1, 0, -1, -1, 0, -1, 2, 0, 1, 0, -1, 0, 1, 1, 2, 0, 0, -2, -1 ], 
      [ 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 0, 1, -1, -1 ], 
      [ 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1 ], 
      [ 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 1, 1, 2, 0, 0, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 0, -2, -1, -1, -2, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 0, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, -2, -1, -1, -2, 2, 0, 1, 0, -1, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, -2, -1, -1, -2, 2, 0, 1, 0, 0, 0, 1, 1, 2, -1, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, -1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 1, 2, 0, 0, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, 0, 0, 0, -1, 0, -1, 0, -1, -1, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 0, 1, -2, -1 ], 
      [ 1, -1, 2, 2, -2, 1, -2, -1, 0, -3, 3, 1, 2, 0, -2, -1, 1, 3, 3, -1, 1, -4, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -2, -1, 0, -2, 2, 1, 1, -1, -1, -1, 1, 3, 3, -1, 1, -3, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -1, 0, 0, -2, 1, 0, 1, -1, -1, 0, 1, 2, 2, 0, 1, -3, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -1, 0, 0, -2, 2, 0, 1, -1, -1, -1, 1, 2, 3, -1, 1, -3, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -1, 0, 1, -2, 2, 0, 1, -1, -2, -1, 1, 3, 3, -1, 1, -4, -2 ], 
      [ 1, -1, 2, 2, -2, 1, 0, 0, 1, -2, 1, 0, 1, -1, -2, -1, 0, 3, 2, 0, 1, -3, -2 ], 
      [ 1, -1, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 2, -1, -1, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 2, 3, -2, 1, -2, 0, 0, -3, 2, 0, 1, -1, -1, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 2, 3, -2, 1, -2, 0, 0, -3, 2, 0, 2, -1, -2, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, -1, -2, 2, 0, 1, -1, -1, -1, 1, 2, 3, -1, 1, -3, -1 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, -1, -2, 2, 0, 1, 0, -2, -1, 1, 2, 3, -1, 1, -3, -1 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 2, 3, -1, 1, -3, -1 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, 0, -2, 2, 0, 1, -1, -1, -1, 1, 2, 3, -1, 1, -3, -2 ], 
      [ 1, -1, 2, 3, -1, 1, -1, 0, 0, -2, 0, -1, 0, -1, -1, 0, 1, 2, 2, 0, 1, -3, -1 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, 0, -2, -1, 1, 3, 3, 0, 1, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 2, -1, -2, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 3, 4, -1, 1, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, 0, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0 ], 
      [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, -1, 0, -1, 0, 0, -1, 2, 1, 1, 0, 0, 0, 1, 0, 1, -1, 0, -1, -1 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, -1, 0, -1, -1 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 1, 1, -1, 0, -1, -1, 0, -1, 2, 1, 1, 0, -1, -1, 1, 1, 2, -1, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, -1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 1, 1, 1, -1, 1, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, -1, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, 1, 1, -1, 1, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, -1, 0, 0, -1, 2, 0, 1, 0, -1, -1, 1, 1, 2, -1, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 1, 1, 0, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, 0, 0, 1, -1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 1, -1, -1, 0, -1, 2, 0, 1, 0, -1, -1, 1, 1, 2, -1, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, 0, 1, 1, 1, -1, 1, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 1, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 0, -2, -1 ], 
      [ 1, 0, 2, 2, -2, 1, -1, 0, 1, -2, 1, 0, 1, -1, -1, -1, 1, 2, 2, -1, 1, -3, -2 ], 
      [ 1, 0, 2, 2, -1, 1, -1, 0, 0, -2, 1, 0, 1, -1, -1, -1, 1, 2, 2, -1, 1, -3, -2 ], 
      [ 1, 1, -1, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2, -1, 0, -1, 1, 0 ], 
      [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 0, -1, 0, -1, 0 ], 
      [ 1, 2, -2, -2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, -3, -2, -1, -1, 1, 1 ], 
      [ 1, 2, -1, -2, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, -2, -1, -1, -1, 0, 0 ], 
      [ 1, 3, -2, -3, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 2, 1 ], 
      [ 1, 3, -2, -3, 1, 0, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 2, 1 ], 
      [ 2, -12, 13, 18, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -10, -5, 4, 18, 18, 0, 10, -18, -8 
         ], [ 2, -11, 11, 15, -8, 3, -9, -5, -1, -12, 7, -1, 3, -4, -8, -4, 4, 16, 16, 1, 8, -15, 
          -7 ], [ 2, -11, 11, 15, -8, 3, -9, -5, -1, -12, 7, 0, 3, -4, -8, -4, 4, 16, 16, 0, 8, 
          -15, -7 ], [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 4, 14, 14, 
          0, 8, -14, -6 ], [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -3, 3, 14, 
          14, 0, 8, -14, -6 ], [ 2, -9, 10, 13, -7, 3, -8, -4, -1, -11, 7, 0, 3, -3, -8, -4, 3, 
          14, 14, 0, 7, -14, -6 ], 
      [ 2, -9, 10, 13, -7, 3, -7, -4, 0, -10, 6, -1, 3, -4, -8, -4, 3, 14, 14, 0, 7, -14, -6 ], 
      [ 2, -9, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 3, 14, 14, 0, 8, -14, -6 ], 
      [ 2, -8, 8, 10, -7, 2, -6, -3, 0, -9, 6, 0, 3, -3, -6, -3, 3, 12, 12, 0, 6, -12, -6 ], 
      [ 2, -8, 8, 11, -6, 2, -7, -4, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, 0, 6, -11, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -7, -4, -1, -9, 6, 0, 3, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, -1, -9, 4, -1, 2, -3, -5, -2, 3, 11, 11, 1, 6, -11, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, -1, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, -1, -8, 5, -1, 2, -3, -6, -3, 3, 11, 12, 0, 6, -11, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, 0, -9, 5, -1, 2, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 12, -6, 3, -7, -4, -1, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 12, -6, 3, -6, -3, -1, -9, 5, -1, 2, -3, -6, -3, 3, 11, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 12, -5, 3, -7, -4, -1, -9, 5, -1, 2, -3, -6, -3, 3, 11, 12, 0, 6, -11, -5 ], 
      [ 2, -8, 9, 12, -7, 3, -8, -4, -1, -10, 7, 0, 4, -3, -7, -4, 3, 13, 13, -1, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -4, 0, -10, 6, 0, 3, -3, -7, -4, 3, 13, 13, 0, 6, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -3, -1, -10, 6, -1, 3, -3, -6, -3, 3, 12, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -3, 0, -10, 5, -1, 3, -4, -6, -3, 3, 13, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -3, 0, -10, 6, 0, 3, -4, -7, -4, 3, 13, 13, -1, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -6, -3, 0, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -6, 3, -8, -4, -1, -10, 6, 0, 3, -3, -6, -3, 3, 12, 12, 0, 6, -12, -6 ], 
      [ 2, -8, 9, 12, -6, 3, -7, -4, -1, -9, 5, -1, 2, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 9, 12, -6, 3, -7, -3, -1, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, 0, 7, -12, -6 ], 
      [ 2, -8, 9, 12, -6, 3, -6, -3, 0, -9, 4, -1, 2, -4, -6, -3, 3, 12, 12, 0, 6, -12, -6 ], 
      [ 2, -8, 9, 13, -6, 3, -7, -3, -1, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 10, 13, -7, 3, -8, -4, -1, -11, 7, 0, 4, -3, -7, -4, 3, 13, 13, -1, 7, -14, -6 ], 
      [ 2, -8, 10, 13, -7, 3, -7, -3, 0, -10, 6, -1, 3, -4, -7, -4, 3, 13, 13, -1, 7, -14, -6 ], 
      [ 2, -8, 10, 13, -6, 3, -8, -4, -1, -10, 6, 0, 3, -4, -7, -4, 3, 13, 13, -1, 7, -13, -6 ], 
      [ 2, -7, 6, 9, -5, 2, -5, -3, -1, -7, 4, -1, 2, -3, -4, -2, 3, 9, 10, 0, 5, -9, -4 ], 
      [ 2, -7, 6, 9, -5, 2, -5, -3, -1, -7, 5, -1, 2, -2, -5, -2, 3, 9, 10, 0, 5, -10, -4 ], 
      [ 2, -7, 7, 10, -6, 2, -6, -3, -1, -8, 5, -1, 3, -3, -5, -2, 3, 10, 11, 0, 6, -11, -5 ], 
      [ 2, -7, 7, 10, -6, 2, -6, -3, -1, -8, 6, 0, 3, -3, -5, -3, 3, 10, 11, -1, 6, -11, -5 ], 
      [ 2, -7, 7, 10, -6, 2, -6, -3, -1, -8, 6, 0, 3, -2, -6, -3, 3, 10, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 7, 10, -6, 2, -5, -2, 0, -8, 4, -1, 2, -3, -5, -2, 3, 10, 10, 0, 6, -11, -5 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 4, -1, 2, -3, -5, -2, 3, 10, 10, 0, 6, -10, -4 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 4, -1, 2, -3, -4, -2, 3, 10, 10, 0, 6, -10, -5 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 5, -1, 2, -2, -5, -2, 3, 9, 10, 0, 5, -10, -4 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 5, 0, 2, -3, -5, -3, 3, 10, 11, 0, 5, -10, -5 ], 
      [ 2, -7, 7, 10, -5, 2, -5, -3, -1, -7, 4, -1, 2, -3, -5, -2, 3, 9, 10, 0, 5, -10, -4 ], 
      [ 2, -7, 7, 10, -5, 2, -5, -3, 0, -8, 4, -1, 2, -3, -5, -2, 2, 10, 10, 1, 5, -10, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -7, -3, -1, -9, 6, 0, 3, -3, -5, -3, 3, 11, 11, -1, 6, -11, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -6, -3, 0, -9, 6, 0, 3, -3, -6, -3, 3, 11, 11, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -6, -3, 0, -8, 5, 0, 2, -3, -6, -3, 3, 11, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -5, -3, 0, -8, 5, 0, 2, -3, -6, -3, 2, 11, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 8, 11, -6, 2, -7, -3, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 2, -6, -3, 0, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, 0, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -4, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -3, -1, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -3, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 11, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -3, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -6 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, -1, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, 0, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, 0, -9, 5, -1, 2, -3, -6, -3, 3, 11, 11, 0, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, 0, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, 0, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, 0, 6, -12, -6 ], 
      [ 2, -7, 8, 11, -5, 3, -6, -3, -1, -9, 4, -1, 2, -3, -5, -2, 3, 10, 10, 0, 6, -11, -5 ], 
      [ 2, -7, 8, 11, -5, 3, -6, -3, -1, -8, 5, -1, 2, -3, -6, -3, 3, 10, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 9, 11, -7, 3, -7, -3, 0, -10, 6, 0, 3, -3, -6, -3, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 11, -7, 3, -7, -3, 0, -10, 7, 0, 4, -3, -7, -4, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 11, -7, 3, -6, -3, 0, -9, 6, 0, 3, -3, -7, -4, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 12, -6, 3, -8, -4, -1, -10, 7, 0, 4, -3, -7, -4, 3, 12, 13, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 12, -6, 3, -7, -3, 0, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, -1, 7, -13, -6 ], 
      [ 2, -7, 9, 12, -6, 3, -7, -3, 0, -10, 6, 0, 3, -3, -7, -4, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -6, 6, 8, -5, 2, -5, -3, -1, -7, 5, 0, 2, -2, -4, -2, 3, 8, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 8, -5, 2, -5, -3, 0, -7, 5, 0, 2, -2, -5, -2, 2, 9, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -3, 3, 9, 10, -1, 5, -10, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -5, -3, -1, -7, 4, -1, 2, -2, -4, -2, 3, 8, 9, 0, 5, -9, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -5, -2, -1, -7, 4, -1, 2, -3, -4, -2, 3, 8, 9, 0, 5, -9, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -4, -2, 0, -7, 4, -1, 2, -3, -5, -2, 2, 9, 9, 0, 5, -10, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -3, -1, -7, 4, -1, 2, -3, -4, -2, 3, 8, 9, 0, 5, -9, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -3, -1, -7, 4, -1, 2, -2, -4, -2, 3, 8, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -3, -1, -7, 5, 0, 2, -2, -5, -2, 2, 8, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -2, -1, -7, 4, -1, 2, -3, -4, -2, 3, 8, 9, -1, 5, -9, -4 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -3, 3, 10, 11, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, 0, -8, 6, 0, 3, -3, -5, -3, 3, 10, 11, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, 0, -8, 6, 0, 3, -2, -6, -3, 3, 10, 11, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, 0, -8, 6, 0, 3, -2, -5, -3, 3, 10, 10, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -3, 0, -8, 6, 0, 3, -2, -6, -3, 2, 10, 10, 0, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -2, 0, -8, 5, -1, 3, -3, -5, -3, 3, 10, 10, -1, 6, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -2, 0, -8, 5, 0, 3, -3, -5, -3, 3, 10, 10, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -2, 0, -8, 6, 0, 3, -2, -6, -3, 2, 10, 10, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -6, -3, -1, -8, 5, 0, 3, -3, -4, -2, 3, 9, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -3, 3, 9, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -6, -3, 0, -8, 5, 0, 3, -3, -5, -3, 3, 10, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -5, -3, 0, -7, 5, 0, 2, -2, -6, -3, 2, 10, 10, 0, 4, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -5, -2, 0, -8, 4, -1, 2, -3, -4, -2, 3, 9, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -5, -2, 0, -8, 4, 0, 2, -3, -5, -2, 2, 10, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -4, -2, 0, -7, 4, -1, 2, -3, -5, -2, 2, 9, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 10, -5, 3, -6, -3, -1, -8, 4, -1, 2, -3, -4, -2, 3, 9, 10, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 10, -5, 3, -6, -3, -1, -8, 5, 0, 3, -3, -5, -3, 3, 9, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 10, -5, 3, -5, -2, 0, -8, 4, -1, 2, -3, -5, -2, 2, 9, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 8, 11, -5, 3, -7, -3, -1, -9, 5, -1, 3, -3, -5, -3, 3, 10, 10, -1, 6, -11, -5 ], 
      [ 2, -6, 8, 11, -5, 3, -5, -3, 0, -8, 4, -1, 2, -3, -6, -3, 2, 10, 10, 0, 5, -11, -5 ], 
      [ 2, -5, 5, 7, -5, 1, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 5, 8, -4, 2, -4, -2, -1, -6, 4, -1, 2, -2, -4, -2, 2, 7, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -6, -3, -1, -7, 5, 0, 3, -2, -4, -2, 3, 8, 9, -1, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -7, 4, -1, 2, -2, -4, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -7, 4, 0, 2, -2, -5, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -9, -5 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -6, 4, -1, 2, -2, -5, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -6, -3, -1, -7, 5, 0, 2, -2, -4, -2, 3, 8, 9, -1, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -5, -3, -1, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -4, -2, 0, -7, 4, -1, 2, -2, -5, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 1, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 7, 9, -5, 2, -5, -2, 0, -8, 5, 0, 3, -3, -5, -3, 2, 9, 9, -1, 5, -10, -5 ], 
      [ 2, -4, 5, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 7, -1, 4, -8, -4 ], 
      [ 2, -4, 5, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 7, 0, 3, -8, -4 ], 
      [ 2, -4, 5, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 8, -1, 3, -8, -4 ], 
      [ 2, -4, 6, 7, -5, 2, -5, -2, 0, -7, 5, 0, 3, -2, -4, -2, 2, 8, 8, -1, 4, -9, -5 ], 
      [ 2, -4, 6, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 7, -1, 3, -8, -4 ], 
      [ 2, -3, 2, 4, -2, 1, -2, -1, -1, -3, 2, -1, 1, -1, -1, 0, 2, 2, 4, 0, 2, -4, -2 ], 
      [ 2, -3, 3, 5, -3, 1, -3, -1, -1, -4, 3, -1, 2, -1, -2, -1, 2, 4, 5, -1, 3, -6, -2 ], 
      [ 2, -3, 4, 5, -4, 1, -3, -1, 0, -5, 4, 0, 2, -1, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
      [ 2, -3, 4, 6, -3, 2, -4, -2, -1, -5, 4, 0, 2, -1, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
      [ 2, -3, 4, 6, -3, 2, -3, -1, 0, -5, 3, -1, 2, -2, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
      [ 2, -3, 5, 6, -4, 2, -4, -1, 0, -6, 4, 0, 3, -2, -3, -2, 2, 6, 6, -2, 4, -8, -4 ], 
      [ 2, -2, 2, 3, -3, 1, -2, -1, 0, -3, 3, 0, 2, -1, -2, -1, 2, 3, 4, -1, 2, -5, -2 ], 
      [ 2, -2, 3, 4, -3, 1, -3, -1, 0, -4, 3, 0, 2, -1, -2, -1, 2, 4, 5, -1, 2, -6, -3 ], 
      [ 2, -2, 3, 4, -2, 1, -3, -1, -1, -4, 3, 0, 2, -1, -2, -1, 2, 3, 4, -1, 2, -5, -2 ], 
      [ 2, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 2, 3, 4, -1, 2, -5, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -3, -1, -1, -3, 3, 0, 2, -1, -1, -1, 2, 2, 4, -2, 2, -4, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -2, -1, 0, -3, 3, 0, 2, 0, -2, -1, 1, 2, 3, -1, 1, -4, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -1, 0, 0, -3, 1, -1, 1, -1, -1, 0, 1, 2, 2, 0, 2, -4, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -1, 0, 0, -2, 2, 0, 1, -1, -2, -1, 1, 2, 3, -1, 1, -4, -2 ], 
      [ 2, 0, 0, 0, -1, 0, 0, 0, 0, -1, 2, 0, 1, 0, 0, 0, 1, 0, 1, -1, 0, -2, -1 ], 
      [ 3, -13, 14, 19, -10, 4, -11, -6, -1, -15, 9, -1, 4, -5, -10, -5, 5, 19, 20, 0, 10, -20, 
          -9 ], [ 3, -12, 12, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -9, -4, 5, 17, 18, 0, 9, 
          -18, -8 ], [ 3, -12, 12, 17, -9, 4, -9, -5, -1, -13, 7, -1, 3, -5, -9, -4, 4, 17, 17, 
          1, 9, -17, -8 ], [ 3, -12, 13, 18, -10, 4, -11, -5, -1, -15, 9, -1, 5, -5, -9, -5, 5, 
          18, 19, -1, 10, -19, -9 ], 
      [ 3, -12, 13, 18, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -10, -5, 4, 18, 18, 0, 9, -18, -8 ]
        , [ 3, -12, 14, 18, -10, 4, -11, -5, -1, -15, 9, -1, 5, -5, -10, -5, 5, 19, 19, -1, 10, 
          -20, -9 ], [ 3, -12, 14, 18, -10, 4, -10, -5, 0, -15, 8, -1, 4, -5, -10, -5, 4, 19, 18, 
          0, 10, -19, -9 ], [ 3, -11, 12, 16, -9, 4, -10, -5, -1, -13, 8, -1, 4, -5, -8, -4, 5, 
          16, 17, -1, 9, -17, -8 ], 
      [ 3, -11, 12, 16, -9, 4, -9, -5, -1, -13, 8, -1, 4, -4, -9, -4, 4, 16, 17, 0, 8, -17, -8 ], 
      [ 3, -11, 12, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -4, -9, -4, 4, 17, 17, 0, 9, -18, -8 ],
      [ 3, -11, 12, 17, -9, 4, -10, -5, -1, -13, 8, -1, 4, -5, -9, -5, 5, 17, 18, -1, 9, -18, -8 ]
        , [ 3, -11, 13, 17, -10, 4, -11, -5, -1, -15, 9, 0, 5, -5, -9, -5, 5, 18, 18, -1, 10, 
          -19, -9 ], [ 3, -11, 13, 17, -10, 4, -10, -5, 0, -14, 9, 0, 5, -5, -10, -5, 4, 18, 18, 
          -1, 9, -19, -9 ], [ 3, -11, 13, 17, -10, 4, -9, -4, 0, -14, 8, -1, 4, -5, -10, -5, 4, 
          18, 18, 0, 9, -19, -9 ], 
      [ 3, -11, 13, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -9, -5, 5, 17, 18, -1, 9, -18, -8 ]
        , [ 3, -11, 13, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -9, -4, 4, 17, 17, 0, 9, -18, 
          -8 ], [ 3, -10, 10, 14, -8, 3, -8, -4, -1, -12, 7, -1, 3, -4, -7, -3, 4, 14, 15, 0, 8, 
          -15, -7 ], [ 3, -10, 10, 14, -8, 3, -8, -4, -1, -12, 7, -1, 4, -4, -7, -3, 4, 14, 14, 
          0, 8, -15, -7 ], [ 3, -10, 10, 14, -8, 3, -8, -4, -1, -11, 7, -1, 3, -4, -7, -3, 4, 14, 
          15, 0, 7, -15, -7 ], [ 3, -10, 10, 14, -8, 3, -7, -4, 0, -11, 7, -1, 3, -4, -8, -4, 4, 
          14, 15, 0, 7, -15, -7 ], 
      [ 3, -10, 11, 15, -8, 3, -9, -5, -1, -12, 8, -1, 4, -4, -8, -4, 4, 15, 16, -1, 8, -16, -7 ],
      [ 3, -10, 11, 15, -8, 3, -8, -4, -1, -12, 7, -1, 3, -4, -8, -4, 4, 15, 15, 0, 8, -16, -7 ], 
      [ 3, -10, 12, 16, -9, 4, -10, -5, -1, -13, 9, 0, 4, -4, -9, -5, 4, 16, 17, -1, 8, -17, -8 ],
      [ 3, -10, 12, 16, -9, 4, -9, -4, -1, -13, 7, -1, 4, -5, -8, -4, 4, 16, 16, -1, 9, -17, -8 ],
      [ 3, -9, 10, 13, -8, 3, -8, -4, -1, -11, 8, 0, 4, -4, -8, -4, 4, 14, 15, -1, 7, -15, -7 ], 
      [ 3, -9, 10, 13, -8, 3, -7, -4, 0, -11, 6, -1, 3, -4, -7, -3, 4, 14, 14, 0, 7, -15, -7 ], 
      [ 3, -9, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -3, 4, 13, 14, 0, 7, -14, -7 ], 
      [ 3, -9, 11, 15, -8, 4, -9, -4, -1, -12, 7, -1, 4, -4, -8, -4, 4, 14, 15, -1, 8, -16, -7 ], 
      [ 3, -8, 9, 12, -7, 3, -8, -4, -1, -11, 7, -1, 4, -3, -6, -3, 4, 12, 13, -1, 7, -14, -6 ], 
      [ 3, -8, 9, 12, -7, 3, -8, -4, -1, -10, 8, 0, 4, -3, -7, -4, 4, 12, 14, -2, 6, -14, -6 ], 
      [ 3, -8, 9, 12, -7, 3, -7, -3, -1, -10, 6, -1, 3, -4, -6, -3, 4, 12, 13, -1, 7, -14, -6 ], 
      [ 3, -8, 9, 12, -7, 3, -6, -3, 0, -10, 6, -1, 3, -3, -7, -3, 3, 12, 12, 0, 6, -14, -6 ], 
      [ 3, -7, 8, 11, -7, 3, -7, -3, -1, -10, 7, 0, 4, -3, -6, -3, 3, 11, 12, -1, 6, -13, -6 ], 
      [ 3, -7, 8, 11, -7, 3, -6, -3, 0, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, -1, 6, -13, -6 ], 
      [ 3, -7, 8, 11, -6, 3, -6, -3, -1, -9, 6, -1, 3, -3, -6, -3, 3, 10, 11, -1, 6, -12, -5 ], 
      [ 3, -7, 9, 12, -6, 3, -7, -3, -1, -10, 6, -1, 3, -3, -6, -3, 3, 11, 12, -1, 6, -13, -6 ], 
      [ 3, -6, 6, 9, -5, 2, -5, -3, -1, -7, 5, -1, 2, -2, -5, -2, 3, 8, 10, 0, 4, -10, -4 ], 
      [ 3, -6, 7, 9, -6, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -2, 3, 9, 10, -1, 5, -11, -5 ], 
      [ 3, -6, 7, 9, -6, 2, -5, -2, 0, -8, 5, -1, 3, -3, -5, -2, 3, 9, 10, -1, 5, -11, -5 ], 
      [ 3, -6, 7, 10, -5, 3, -6, -3, -1, -8, 5, -1, 3, -3, -5, -2, 3, 9, 10, -1, 5, -11, -5 ], 
      [ 3, -6, 8, 10, -6, 3, -6, -3, 0, -9, 6, 0, 3, -3, -6, -3, 3, 10, 11, -1, 5, -12, -6 ], 
      [ 3, -6, 9, 11, -7, 3, -7, -3, 0, -10, 7, 0, 4, -3, -7, -4, 3, 12, 12, -2, 6, -14, -6 ], 
      [ 4, -16, 18, 24, -13, 6, -14, -7, -1, -20, 12, -1, 6, -7, -13, -7, 6, 25, 25, -1, 13, -26, 
          -12 ], [ 4, -12, 13, 18, -10, 4, -11, -5, -1, -15, 10, -1, 5, -5, -10, -5, 5, 18, 19, 
          -1, 10, -20, -9 ], [ 4, -12, 13, 18, -10, 4, -10, -5, -1, -15, 9, -1, 5, -5, -10, -5, 
          5, 18, 19, -1, 10, -20, -9 ], 
      [ 4, -11, 12, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -8, -4, 5, 16, 17, -1, 9, -18, -8 ]
        , [ 4, -11, 13, 17, -10, 4, -10, -5, -1, -14, 9, -1, 5, -5, -9, -5, 5, 17, 18, -1, 9, 
          -19, -9 ], [ 4, -10, 11, 15, -9, 4, -9, -4, -1, -13, 8, -1, 4, -4, -8, -4, 5, 15, 16, 
          -1, 8, -17, -8 ], [ 4, -9, 11, 15, -9, 4, -9, -4, -1, -13, 9, -1, 5, -4, -8, -4, 5, 14, 
          16, -2, 8, -18, -8 ] ] );



==> anc/2/data/3_Leech_2.txt <==
# -*- GAP -*-

3_Leech_2 :=
rec(
  form := [ [ 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 2 ], 
      [ 2, 2, 1, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 1, 2, 2, 2, 2 ], 
      [ 2, 1, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2 ], 
      [ 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 4, 2, 2, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 1, 2, 1, 1, 1, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 2, 4, 2, 2, 2, 1, 2, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 1, 1, 2, 1 ], 
      [ 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 1, 2, 2, 4, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2, 4, 1 ], 
      [ 2, 2, 1, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 1, 2, 2, 1, 2, 2, 1, 2, 2, 1, 4 ] ],
  group := 
   Group(
    [ [ [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
          [ -1, 1, 1, 1, -2, 0, -2, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -2, 0, -2, 0, 0, 2 ], 
          [ -2, 1, 2, 1, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 3 ], 
          [ 0, -1, -2, -1, 2, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 2, 0, 2, 1, 0, -2 ], 
          [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -3, 0, 0, 1, 2, 2, -1, -1, -2, 0, -4, 1, 0, 4 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
          [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
          [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 2 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ -2, 0, 1, 1, -3, 0, -1, 0, 3, 0, -2, 0, 1, 1, 1, 2, 0, -1, -2, 1, -3, 1, 0, 3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 1, 0, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, -1, -1, 1, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, 1, 1, 0, 0, -1 ], 
          [ 1, -1, -2, -2, 3, -1, 2, 0, -3, 1, 1, 1, 0, -1, -2, -1, 1, 1, 3, 0, 3, 0, 0, -3 ], 
          [ 0, -1, -1, -1, 1, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -2, 1, -2, 0, 0, 3 ] ], 
      [ [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, -2, 1, -2, 0, 0, 2 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
          [ -1, 1, 2, 1, -3, 1, -2, 0, 3, -1, -2, 0, 1, 1, 2, 2, -1, 0, -3, 0, -3, 0, 0, 3 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, -1, 0, 0, 1 ], 
          [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
          [ 0, 0, -2, -1, 2, -1, 2, 1, -2, 1, 0, 0, 0, -1, -1, -1, 2, 0, 2, 0, 2, 0, 0, -2 ], 
          [ 0, 0, 2, 1, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 1, 2, -2, 0, -3, 1, -3, 0, 0, 3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, 0, 0, 0, 0, 0, -1, -1, 0, 1, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -1, 1, 0, 2, 1, 2, 0, 0, -2 ], 
          [ 1, -2, -1, -1, 1, -1, 2, 0, -3, 1, 2, -1, 1, 1, -3, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, 1 ], 
          [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, 0, 0 ] ], 
      [ [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
          [ -1, -1, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 2 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
          [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 2 ], 
          [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, -1, -2, -1, 2, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 2, 0, 2, 1, 0, -2 ], 
          [ -2, 1, 2, 1, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 3 ], 
          [ -2, 0, 1, 1, -3, 0, -1, 0, 3, 0, -2, 0, 1, 1, 1, 2, 0, -1, -2, 1, -3, 1, 0, 3 ], 
          [ 1, -1, 0, 0, 0, 0, 1, 0, -2, 0, 2, -1, 0, 1, -2, -1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 0, -1, -1, 0, 0, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 1, 1, -1, 0, -2, 1, -2, 0, 0, 2 ], 
          [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -1, 1, 0, 2, 1, 2, 0, 0, -2 ], 
          [ 1, -1, -1, -1, 1, -1, 1, 0, -2, 1, 2, 0, 0, 0, -2, -1, 1, 0, 1, 1, 2, 0, 0, -1 ], 
          [ -1, 1, 1, 1, -2, 0, -1, 0, 2, 0, -2, 1, 0, 0, 2, 1, -1, 0, -1, 0, -2, 0, 0, 2 ], 
          [ -1, 1, 1, 1, -2, 0, -2, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -2, 0, -2, 0, 0, 2 ], 
          [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
          [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -4, 1, -6, 0, 0, 6 ] ], 
      [ [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, -1, 1, 2, 3, 4, -3, -1, -5, 1, -7, 0, 1, 7 ], 
          [ -2, 1, 3, 2, -4, 1, -2, -1, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 1, -5, 0, 0, 5 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ -2, 1, 4, 3, -5, 2, -3, -1, 6, -2, -2, -1, 0, 2, 3, 3, -3, -2, -4, 1, -6, 0, 1, 6 ], 
          [ -3, 1, 5, 4, -6, 2, -4, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -5, 1, -7, 0, 1, 8 ], 
          [ -5, 2, 8, 6, -11, 4, -7, -2, 13, -3, -6, -1, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 
             ], [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -3, -5, -1, 1, 3, 6, 6, -5, -2, -8, 1, -11, 0, 
              1, 11 ], [ -1, 0, 2, 1, -2, 1, -1, 0, 2, -1, 0, -1, 0, 1, 0, 1, -1, -1, -2, 1, -2, 
              0, 1, 3 ], [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, 
              0, 0 ], [ -4, 2, 6, 4, -8, 3, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 
              0, 1, 9 ], [ -3, 2, 4, 3, -5, 2, -4, -1, 7, -2, -4, 1, 0, 1, 5, 4, -4, -1, -4, 0, 
              -6, 0, 0, 6 ], [ -3, 0, 5, 4, -7, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -4, -2, -6, 
              2, -8, 0, 1, 9 ], [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 1, 5, 5, -4, -2, 
              -5, 1, -8, 0, 1, 8 ], 
          [ -1, -1, 3, 2, -4, 1, -2, -1, 3, -1, 0, -2, 1, 3, 0, 2, -1, -1, -4, 2, -4, 0, 1, 5 ], 
          [ -2, 1, 4, 3, -6, 2, -4, -1, 6, -2, -2, -1, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 1, 6 ], 
          [ -3, 2, 4, 3, -6, 2, -4, 0, 7, -2, -3, -1, 0, 2, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
          [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
          [ 1, -1, 0, 0, 0, 0, 1, 0, -2, 0, 2, -1, 0, 1, -2, -1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 3, -3, -4, -3, 6, -2, 5, 0, -8, 2, 5, -1, 0, -1, -6, -4, 4, 1, 5, 1, 7, 0, 0, -6 ], 
          [ -1, 0, 2, 1, -3, 1, -1, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 1, 3 ], 
          [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -4, 1, -7, 1, 1, 7 ], 
          [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -6, 2, -8, 0, 1, 9 ], 
          [ -4, 3, 7, 5, -10, 3, -7, -1, 12, -3, -6, 0, 0, 2, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 
             ] ], 
      [ [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, 1 ], 
          [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, 1, 0, 2, 0, 0, -2, 1, -2, 0, 0, 3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 0, 1, 0, 1, 0, -1, -2, 1, -2, 0, 1, 3 ], 
          [ -2, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -1, -5, 2, -6, 0, 1, 6 ], 
          [ -2, -1, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 1, -2, -1, 1, -2, 1, 1, 3 ], 
          [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 0, 0, -2, -1, 2, -1, 2, 1, -2, 1, 0, 0, 0, -1, -1, -1, 2, 0, 2, 0, 2, 0, 0, -2 ], 
          [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, -1, 0, 1, 2, 3, -1, -2, -3, 1, -5, 1, 1, 5 ], 
          [ 0, -1, -1, -1, 1, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
          [ -2, 0, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
          [ -5, 2, 5, 4, -8, 2, -5, -1, 10, -1, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
          [ -1, 0, 2, 2, -3, 1, -2, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -3, 1, -3, 0, 1, 4 ], 
          [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
          [ -1, -1, 3, 2, -4, 1, -2, -1, 3, -1, 0, -2, 1, 3, 0, 2, -1, -1, -4, 2, -4, 0, 1, 5 ], 
          [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 0, 1, 0, -1, 1, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -2, -4, -3, 6, -2, 4, 1, -8, 2, 4, 0, 0, -1, -5, -4, 4, 1, 5, 0, 7, 0, 0, -6 ], 
          [ 1, -1, -2, -1, 2, -1, 1, 0, -2, 1, 1, 1, 0, -1, -1, -1, 1, 1, 2, 0, 2, 0, 0, -2 ], 
          [ -2, 1, 3, 2, -4, 1, -3, 0, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 0, -5, 0, 1, 5 ], 
          [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -5, 0, 1, 5 ], 
          [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
          [ -2, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 4, -2, -1, -4, 1, -5, 0, 1, 5 ] ], 
      [ [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
          [ 0, 0, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, -2, 1, -2, 0, 0, 2 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 0, 8 ], 
          [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
          [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, -1, 1, -2, 0, 0, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, 1, 0, 2, -1, 0, -2, 1, -2, 0, 0, 2 ], 
          [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 1, 2, 5, 5, -4, -1, -7, 1, -8, 0, 0, 8 ], 
          [ 0, -1, -1, -1, 1, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, 1, 1, 0, 0, -1 ], 
          [ -2, 1, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -3, 1, -4, 0, 0, 4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 1, 2, -2, 0, -3, 1, -3, 0, 0, 3 ], 
          [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 0, 1, 0, -1, 1, 0, 0, 0, 1 ], 
          [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 1, 0, 4 ], 
          [ -3, 1, 5, 4, -9, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
          [ -2, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 0, 6 ] ] 
     ]),
  h := [ -10, 4, 14, 11, -21, 6, -13, -3, 25, -5, -12, -1, 1, 6, 13, 14, -10, -6, -17, 3, -23, 1, 
      2, 24 ],
  lines := 
   [ [ -9, 5, 13, 10, -19, 6, -12, -2, 23, -5, -12, -1, 1, 5, 13, 12, -9, -5, -16, 1, -21, 1, 1, 
          21 ], [ -8, 4, 9, 7, -13, 4, -8, -1, 17, -3, -10, 0, 0, 2, 10, 9, -6, -5, -10, 1, -15, 
          1, 1, 15 ], [ -8, 4, 10, 8, -15, 4, -10, -2, 19, -4, -10, 0, 1, 4, 11, 10, -8, -4, -12, 
          1, -17, 1, 1, 17 ], [ -8, 4, 10, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 4, 11, 10, -8, 
          -4, -12, 1, -17, 1, 1, 17 ], 
      [ -8, 4, 11, 8, -16, 5, -11, -2, 20, -4, -11, 0, 1, 4, 11, 11, -8, -4, -13, 1, -18, 1, 1, 
          18 ], [ -8, 4, 11, 8, -16, 5, -10, -2, 20, -4, -10, -1, 0, 4, 11, 11, -8, -5, -13, 2, 
          -18, 1, 1, 18 ], [ -8, 4, 11, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 3, 11, 10, -8, -4, 
          -12, 1, -17, 1, 1, 17 ], 
      [ -8, 4, 11, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 4, 11, 10, -8, -5, -12, 1, -17, 1, 1, 
          17 ], [ -8, 4, 11, 9, -17, 5, -11, -3, 21, -4, -11, 0, 1, 4, 12, 12, -9, -4, -14, 2, 
          -19, 0, 1, 19 ], [ -8, 4, 11, 9, -17, 5, -11, -2, 20, -4, -10, -1, 1, 5, 11, 11, -8, 
          -5, -14, 2, -19, 1, 1, 19 ], 
      [ -8, 4, 11, 9, -16, 5, -10, -2, 20, -4, -10, -1, 0, 4, 11, 10, -8, -5, -13, 2, -18, 1, 1, 
          18 ], [ -8, 4, 13, 10, -19, 6, -13, -3, 23, -5, -11, 0, 1, 5, 13, 13, -11, -4, -16, 2, 
          -21, 0, 1, 21 ], [ -8, 5, 11, 8, -16, 5, -11, -2, 20, -4, -11, 1, 0, 3, 13, 11, -9, -4, 
          -13, 1, -18, 0, 1, 18 ], 
      [ -8, 5, 11, 9, -16, 5, -11, -2, 20, -4, -11, 1, 0, 3, 12, 11, -9, -4, -13, 1, -18, 0, 1, 
          18 ], [ -7, 2, 9, 7, -14, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, -11, 2, -15, 
          1, 1, 16 ], [ -7, 2, 9, 7, -13, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, -11, 2, 
          -15, 1, 1, 15 ], [ -7, 3, 9, 7, -14, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, 
          -11, 2, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -9, -2, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 8, -6, -4, -10, 1, -14, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 9, -7, -4, -10, 2, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 9, -6, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -10, 2, -15, 0, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 17, -3, -9, 0, 0, 3, 9, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -1, 16, -3, -9, 0, 0, 3, 9, 8, -6, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -12, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 8, -6, -4, -10, 1, -14, 1, 0, 15 ], 
      [ -7, 3, 10, 8, -15, 4, -9, -2, 18, -4, -9, -1, 1, 4, 9, 10, -7, -4, -12, 2, -17, 1, 1, 17 ]
        , [ -7, 3, 10, 8, -14, 5, -9, -2, 17, -4, -9, -1, 1, 4, 9, 9, -7, -4, -11, 1, -16, 1, 1, 
          16 ], [ -7, 3, 11, 8, -16, 5, -10, -3, 19, -4, -9, -1, 1, 5, 10, 10, -8, -4, -13, 2, 
          -18, 1, 1, 18 ], [ -7, 4, 9, 7, -14, 4, -9, -1, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, 
          -11, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -2, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -2, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, -11, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -1, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -11, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -1, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -10, 0, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -1, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, -11, 1, -15, 0, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -8, -1, 16, -3, -9, -1, 0, 3, 9, 8, -6, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 10, 8, -15, 4, -10, -2, 19, -4, -10, 0, 0, 4, 11, 10, -8, -4, -12, 1, -17, 1, 1, 
          17 ], [ -7, 4, 10, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 3, 11, 10, -8, -4, -12, 1, 
          -17, 1, 1, 17 ], [ -7, 4, 10, 8, -14, 5, -10, -2, 18, -4, -9, 0, 0, 3, 11, 10, -8, -4, 
          -12, 1, -16, 0, 1, 16 ], 
      [ -7, 4, 11, 8, -15, 5, -10, -2, 18, -4, -9, -1, 1, 4, 10, 10, -8, -4, -13, 2, -17, 0, 1, 
          17 ], [ -7, 4, 11, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 3, 11, 10, -8, -4, -12, 1, 
          -17, 0, 1, 17 ], [ -6, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -4, -8, 
          2, -11, 1, 1, 12 ], [ -6, 2, 7, 6, -11, 3, -6, -1, 13, -2, -7, -1, 0, 3, 6, 7, -4, -4, 
          -9, 2, -12, 1, 1, 13 ], 
      [ -6, 2, 7, 6, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -4, -8, 1, -11, 1, 1, 12 ], 
      [ -6, 2, 8, 6, -12, 3, -7, -2, 14, -3, -7, -1, 1, 4, 7, 8, -5, -4, -10, 2, -13, 1, 1, 14 ], 
      [ -6, 2, 8, 6, -11, 4, -7, -1, 14, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 2, 9, 7, -14, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, -11, 2, -15, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -9, -3, 15, -3, -7, 0, 1, 4, 8, 9, -7, -3, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -4, -6, -2, 1, 5, 7, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -2, 1, 4, 7, 8, -5, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -2, 1, 5, 7, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 0, 4, 7, 8, -6, -4, -10, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 0, 4, 8, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 7, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 7, 8, -6, -3, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 7, 9, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 8, 8, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 7, 6, -11, 3, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 3, 7, 6, -10, 3, -7, -1, 14, -3, -8, 0, 0, 2, 8, 7, -5, -3, -8, 0, -12, 1, 1, 12 ], 
      [ -6, 3, 7, 6, -10, 3, -6, -1, 13, -3, -7, -1, 0, 3, 7, 7, -5, -4, -8, 1, -12, 1, 1, 12 ], 
      [ -6, 3, 8, 6, -12, 4, -8, -2, 15, -3, -8, 0, 1, 3, 9, 8, -6, -3, -10, 1, -13, 1, 0, 13 ], 
      [ -6, 3, 8, 6, -12, 4, -8, -2, 15, -3, -8, 1, 0, 2, 9, 9, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -12, 4, -8, -1, 14, -3, -7, 0, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -12, 4, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 3, -8, -2, 15, -3, -8, 1, 0, 2, 9, 9, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 3, -7, -1, 14, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 3, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -8, -2, 15, -3, -8, 1, 0, 2, 9, 8, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 13, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -8, -1, 0, 3, 8, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -8, 0, 0, 2, 8, 8, -6, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -6, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -4, -8, 0, 1, 4, 9, 9, -7, -3, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 9, -7, -3, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 10, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 4, 9, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 4, 9, 9, -7, -3, -11, 1, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -7, -1, 1, 4, 9, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 17, -4, -8, -1, 1, 4, 9, 9, -7, -3, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -3, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -4, -8, -1, 1, 4, 9, 9, -7, -3, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -4, -8, 0, 1, 3, 9, 9, -7, -3, -11, 1, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -4, -8, 0, 1, 4, 9, 9, -7, -3, -11, 1, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -3, -11, 1, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -3, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 9, -7, -3, -11, 1, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 9, -7, -3, -11, 1, -14, 0, 1, 14 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 17, -4, -8, -1, 1, 4, 9, 9, -7, -4, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 0, 4, 8, 8, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -8, -1, 15, -3, -7, -1, 0, 3, 8, 8, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -12, 4, -8, -2, 15, -3, -8, 0, 0, 3, 9, 8, -7, -3, -10, 1, -14, 0, 1, 14 ], 
      [ -6, 3, 9, 7, -12, 4, -8, -1, 15, -3, -8, -1, 0, 3, 8, 8, -6, -4, -10, 1, -14, 1, 1, 14 ], 
      [ -6, 4, 8, 6, -12, 4, -8, -1, 15, -3, -8, 0, 0, 2, 9, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -6, 4, 9, 7, -14, 4, -10, -2, 17, -4, -8, 0, 1, 4, 10, 10, -8, -3, -12, 1, -15, 0, 1, 15 ]
        , [ -6, 4, 9, 7, -13, 4, -9, -2, 17, -4, -8, 0, 0, 3, 10, 9, -8, -3, -11, 1, -15, 0, 1, 
          15 ], [ -5, 1, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 2, 4, 5, -3, -3, -5, 1, -8, 1, 1, 
          9 ], [ -5, 1, 6, 5, -9, 2, -5, -2, 11, -2, -5, -1, 0, 3, 5, 6, -4, -3, -7, 2, -10, 1, 
          1, 11 ], [ -5, 1, 6, 5, -9, 2, -5, -1, 11, -2, -5, -1, 0, 3, 5, 6, -4, -4, -7, 2, -10, 
          1, 1, 11 ], [ -5, 1, 6, 5, -9, 3, -5, -2, 11, -2, -5, -1, 0, 3, 5, 6, -4, -4, -7, 2, 
          -10, 1, 1, 11 ], [ -5, 1, 7, 5, -10, 3, -6, -2, 12, -2, -6, 0, 0, 3, 6, 7, -5, -3, -8, 
          2, -11, 0, 1, 12 ], [ -5, 1, 7, 5, -9, 3, -4, -1, 10, -2, -5, -2, 0, 3, 4, 5, -3, -4, 
          -7, 2, -10, 1, 1, 11 ], 
      [ -5, 1, 7, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 2, -12, 1, 1, 13 ], 
      [ -5, 1, 7, 6, -10, 3, -6, -2, 12, -2, -6, 0, 0, 2, 6, 7, -5, -3, -8, 2, -11, 0, 1, 12 ], 
      [ -5, 1, 8, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 1, -12, 1, 1, 13 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 10, -1, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -4, -1, 10, -1, -6, 0, 0, 2, 6, 5, -3, -3, -6, 1, -9, 1, 0, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -4, 0, 10, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -5, 2, 5, 5, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 4, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 4, -9, 3, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -10, 2, -6, -1, 12, -2, -6, -1, 1, 3, 6, 7, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -10, 3, -6, -1, 12, -3, -6, -1, 1, 3, 6, 7, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -10, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 2, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -5, -1, 11, -2, -6, -1, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 0, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 0, 10 ], 
      [ -5, 2, 7, 5, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -11, 3, -7, -2, 13, -2, -6, 0, 1, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -11, 3, -7, -1, 13, -3, -6, -1, 1, 4, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -11, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 7, -4, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -2, 12, -2, -7, 1, 1, 2, 7, 7, -5, -2, -8, 1, -11, 0, 0, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -2, 12, -2, -6, 0, 0, 2, 6, 7, -5, -3, -8, 2, -11, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -2, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 11, -2, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 1, 3, 6, 7, -5, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -4, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 0, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 6, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -5, -3, -7, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -8, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -9, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -5, -3, -7, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 6, -12, 3, -7, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 1, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 1, -12, 1, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -2, -7, 0, 1, 3, 7, 7, -5, -2, -9, 1, -12, 1, 0, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -2, -6, 0, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -2, -6, 0, 0, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 7, -5, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -8, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -8, 1, -11, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -5, -3, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -4, -4, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 8, 6, -12, 3, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 8, 6, -12, 3, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 1, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 3, -7, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 1, -13, 1, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -7, -2, 13, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -7, -2, 14, -3, -6, -1, 1, 3, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -7, -1, 13, -3, -6, -2, 1, 4, 6, 7, -5, -3, -10, 2, -13, 1, 1, 13 ], 
      [ -5, 2, 8, 6, -11, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -11, 4, -7, -2, 13, -3, -6, -1, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -11, 4, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -9, 1, -12, 0, 1, 13 ], 
      [ -5, 2, 8, 7, -13, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 8, 7, -12, 3, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 9, 6, -13, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 9, 7, -13, 4, -8, -2, 14, -3, -7, -1, 1, 4, 7, 8, -6, -3, -11, 2, -14, 0, 1, 15 ], 
      [ -5, 2, 9, 7, -13, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -14, 0, 1, 14 ], 
      [ -5, 3, 5, 4, -8, 2, -5, -1, 11, -2, -7, 1, 0, 1, 7, 6, -4, -2, -6, 0, -9, 1, 0, 9 ], 
      [ -5, 3, 5, 4, -8, 2, -5, 0, 10, -2, -6, 0, 0, 2, 6, 5, -3, -3, -6, 0, -9, 1, 1, 9 ], 
      [ -5, 3, 6, 5, -10, 2, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 3, 6, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 7, 6, -5, -3, -7, 1, -10, 0, 1, 10 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 12, -3, -6, 0, 0, 2, 7, 6, -5, -3, -7, 0, -10, 1, 1, 10 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 12, -2, -7, 0, 0, 2, 7, 6, -4, -3, -7, 0, -10, 1, 0, 10 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 12, -2, -7, 1, 0, 1, 8, 6, -5, -2, -7, 0, -10, 0, 0, 10 ], 
      [ -5, 3, 7, 5, -11, 3, -7, -1, 13, -3, -6, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -2, 13, -2, -7, 1, 0, 2, 8, 7, -6, -2, -8, 1, -11, 0, 0, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 13, -3, -7, 0, 0, 2, 8, 7, -5, -3, -8, 0, -11, 1, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 13, -3, -7, 1, 0, 2, 8, 7, -6, -2, -8, 0, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 13, -3, -6, 0, 0, 2, 8, 7, -6, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 7, 6, -5, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -3, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -2, -7, 0, 0, 2, 7, 6, -4, -3, -8, 1, -11, 1, 0, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -2, -7, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 6, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -9, 3, -6, -1, 12, -3, -7, 0, 0, 2, 7, 6, -5, -3, -7, 0, -11, 1, 1, 11 ], 
      [ -5, 3, 7, 6, -12, 3, -8, -1, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 7, 6, -11, 3, -8, -2, 14, -3, -7, 1, 0, 2, 9, 8, -7, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -7, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 0, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -6, 0, 0, 3, 8, 7, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -2, -7, 0, 0, 2, 8, 7, -5, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 14, -3, -7, 0, 0, 2, 8, 8, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -10, 3, -7, -1, 13, -3, -7, 0, 0, 2, 8, 7, -6, -3, -8, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 8, 6, -12, 3, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 3, -8, -1, 14, -3, -7, 0, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -7, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 0, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -6, 0, 0, 3, 8, 8, -7, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 15, -3, -7, 0, 0, 3, 9, 8, -7, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -1, 14, -3, -7, -1, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -1, 14, -3, -7, 0, 0, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -11, 4, -8, -2, 14, -3, -7, 0, 0, 3, 8, 8, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -11, 4, -7, -1, 13, -3, -7, 0, 0, 2, 8, 7, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 8, 6, -11, 4, -7, -1, 13, -3, -6, -1, 0, 3, 7, 7, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 9, 7, -14, 4, -9, -2, 16, -4, -7, -1, 1, 4, 9, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -5, 3, 9, 7, -14, 4, -9, -2, 16, -3, -7, -1, 1, 4, 8, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -4, 1, 4, 3, -6, 2, -3, -1, 8, -1, -5, 0, 0, 1, 4, 4, -2, -2, -4, 1, -7, 1, 0, 7 ], 
      [ -4, 1, 4, 3, -6, 2, -3, 0, 7, -1, -4, -1, 0, 2, 3, 4, -2, -3, -4, 1, -7, 1, 1, 7 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -2, 10, -2, -5, 0, 1, 2, 5, 6, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -2, 10, -2, -5, 0, 1, 3, 5, 6, -4, -2, -6, 1, -9, 1, 0, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 6, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 1, 2, 5, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 8, -1, -4, 0, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -5, -1, 1, 3, 4, 5, -3, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -2, 1, 3, 4, 5, -3, -3, -6, 2, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 0, 3, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 0, 3, 4, 5, -3, -3, -6, 2, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -1, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -1, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, -1, 0, 3, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 0, 3, 4, 4, -3, -3, -5, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 8, -1, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -5, -1, 0, 2, 4, 5, -3, -3, -5, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 4, -3, -3, -5, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -5, 1, -8, 1, 1, 8 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 3, 4, 4, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, 0, 8, -2, -4, -2, 1, 3, 3, 4, -2, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -6, 2, -4, -1, 8, -2, -4, -1, 0, 2, 4, 4, -3, -3, -5, 1, -7, 1, 1, 8 ], 
      [ -4, 1, 6, 5, -10, 2, -6, -2, 11, -2, -5, 0, 1, 3, 5, 7, -5, -2, -8, 2, -10, 0, 1, 11 ], 
      [ -4, 1, 6, 5, -10, 2, -6, -2, 11, -2, -5, 0, 1, 3, 6, 7, -5, -2, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 1, 6, 5, -10, 2, -5, -1, 10, -2, -4, -2, 1, 4, 4, 5, -3, -3, -8, 2, -10, 1, 1, 11 ], 
      [ -4, 1, 6, 5, -10, 3, -6, -2, 11, -2, -5, 0, 1, 3, 5, 7, -5, -2, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 1, 6, 5, -8, 3, -5, -1, 9, -2, -4, -1, 0, 3, 4, 5, -4, -3, -7, 2, -9, 0, 1, 10 ], 
      [ -4, 1, 7, 5, -10, 3, -6, -2, 11, -2, -5, -1, 1, 3, 5, 7, -5, -2, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 1, 7, 5, -9, 3, -6, -2, 11, -2, -4, -1, 0, 3, 5, 6, -5, -3, -8, 2, -10, 0, 1, 11 ], 
      [ -4, 2, 4, 3, -6, 2, -4, -1, 8, -1, -5, 1, 0, 1, 5, 4, -3, -2, -4, 0, -7, 1, 0, 7 ], 
      [ -4, 2, 4, 3, -6, 2, -4, -1, 8, -1, -5, 1, 0, 1, 5, 5, -3, -2, -5, 1, -7, 0, 0, 7 ], 
      [ -4, 2, 4, 3, -6, 2, -4, 0, 8, -2, -5, 0, 0, 1, 5, 4, -3, -2, -4, 0, -7, 1, 1, 7 ], 
      [ -4, 2, 4, 3, -6, 2, -4, 0, 8, -1, -5, 0, 0, 1, 5, 4, -2, -2, -5, 0, -7, 1, 0, 7 ], 
      [ -4, 2, 4, 3, -5, 2, -3, 0, 7, -1, -5, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -4, 2, 5, 4, -9, 2, -5, -1, 10, -2, -5, 0, 1, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -6, -1, 10, -2, -5, 0, 1, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -6, -1, 10, -2, -5, 1, 0, 2, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -2, 10, -2, -5, 1, 0, 2, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 9, -2, -5, 0, 1, 2, 5, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 9, -1, -5, 0, 1, 2, 5, 5, -3, -2, -7, 1, -8, 0, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -6, 0, 1, 2, 6, 5, -3, -2, -6, 0, -9, 1, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, -1, 1, 3, 5, 5, -3, -2, -7, 1, -9, 1, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 6, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 0, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 1, -9, 1, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -3, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 1, 2, 5, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 1, 2, 6, 6, -4, -2, -7, 1, -9, 0, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 1, 0, 1, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -4, -1, 0, 3, 5, 5, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -1, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, 0, 10, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -4, -1, 10, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -4, 0, 9, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -5, 0, -8, 1, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 1, 2, 5, 5, -3, -2, -6, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 1, 0, 1, 6, 5, -4, -2, -5, 0, -8, 0, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -3, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -1, -5, 1, 0, 1, 6, 5, -4, -2, -6, 1, -8, 0, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 10, -2, -6, 1, 0, 1, 6, 5, -4, -2, -5, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 1, 5, 5, -4, -2, -5, 1, -8, 0, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 2, 5, 4, -3, -2, -5, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -1, -5, 0, 0, 1, 5, 5, -3, -2, -6, 1, -8, 0, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, 0, 8, -2, -4, -1, 0, 2, 4, 4, -3, -3, -5, 1, -8, 1, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, 0, 9, -2, -5, -1, 0, 2, 5, 4, -3, -3, -5, 0, -8, 1, 1, 8 ], 
      [ -4, 2, 6, 4, -9, 3, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 4, -8, 3, -6, -1, 10, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 10, -2, -6, 0, 0, 2, 6, 5, -4, -2, -6, 0, -9, 1, 0, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 10, -2, -5, -1, 0, 2, 5, 5, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -7, 1, -9, 0, 0, 9 ], 
      [ -4, 2, 6, 5, -10, 3, -7, -2, 12, -3, -5, 0, 1, 3, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 6, 5, -9, 2, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -2, 11, -2, -6, 1, 0, 2, 7, 6, -5, -2, -7, 1, -10, 0, 0, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -2, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -2, 11, -2, -5, 0, 1, 3, 6, 6, -5, -2, -8, 1, -10, 0, 0, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 10, -2, -5, -1, 1, 3, 5, 6, -4, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 10, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -3, -5, -1, 0, 3, 6, 6, -5, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -3, -5, -1, 1, 3, 6, 6, -5, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -3, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 1, 2, 6, 6, -4, -2, -8, 1, -10, 0, 0, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -3, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -5, -1, 10, -2, -5, -1, 0, 2, 5, 6, -4, -3, -7, 2, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -5, -1, 10, -2, -5, -1, 0, 3, 5, 5, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -4, 2, 6, 5, -8, 3, -5, -1, 10, -2, -5, -1, 0, 2, 5, 5, -4, -3, -7, 1, -9, 0, 1, 10 ], 
      [ -4, 2, 7, 5, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -6, 0, 1, 3, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -5, 0, 0, 3, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -5, 0, 1, 3, 6, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -5, 0, 1, 3, 7, 7, -6, -2, -9, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -2, -6, 0, 1, 3, 7, 7, -5, -2, -9, 1, -11, 0, 0, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -2, -6, 1, 0, 2, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -1, 12, -3, -5, -1, 1, 3, 6, 7, -5, -2, -9, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -3, -5, -2, 1, 4, 5, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -3, -5, -1, 1, 3, 6, 6, -5, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -2, -5, -1, 0, 3, 6, 6, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 12, -3, -5, -1, 0, 3, 6, 6, -5, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -4, 2, 7, 5, -9, 3, -6, -1, 11, -3, -5, -1, 0, 3, 6, 6, -5, -3, -8, 1, -10, 0, 1, 11 ], 
      [ -4, 2, 7, 6, -11, 3, -8, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -4, 2, 7, 6, -11, 3, -7, -2, 12, -3, -5, -1, 1, 4, 6, 7, -6, -2, -9, 2, -12, 0, 1, 12 ], 
      [ -4, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 7, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -4, 3, 5, 4, -8, 2, -6, -1, 11, -2, -6, 1, 0, 1, 7, 6, -5, -2, -6, 0, -9, 0, 1, 9 ], 
      [ -4, 3, 5, 4, -7, 2, -5, -1, 10, -2, -6, 1, 0, 1, 7, 5, -4, -2, -6, 0, -8, 0, 0, 8 ], 
      [ -4, 3, 5, 4, -7, 2, -5, 0, 9, -2, -5, 0, 0, 1, 6, 5, -4, -2, -6, 0, -8, 0, 1, 8 ], 
      [ -4, 3, 6, 4, -8, 3, -6, -1, 11, -2, -6, 1, 0, 1, 7, 6, -5, -2, -7, 0, -9, 0, 0, 9 ], 
      [ -4, 3, 6, 5, -9, 3, -6, -1, 11, -3, -6, 0, 0, 2, 7, 6, -5, -2, -7, 0, -10, 0, 1, 10 ], 
      [ -4, 3, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 7, 6, -5, -2, -8, 1, -10, 0, 0, 10 ], 
      [ -4, 3, 7, 5, -10, 3, -7, -1, 12, -3, -6, 0, 0, 2, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -3, 0, 3, 2, -4, 1, -2, -1, 5, 0, -3, 0, 0, 1, 2, 3, -1, -2, -3, 1, -4, 1, 0, 5 ], 
      [ -3, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 3, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 3, 3, -5, 1, -2, -1, 6, -1, -3, -1, 1, 2, 2, 3, -1, -2, -4, 1, -5, 1, 0, 6 ], 
      [ -3, 0, 4, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 4, 3, -6, 2, -3, -1, 6, -1, -3, -1, 1, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 4, 3, -6, 2, -3, -1, 6, -1, -3, -1, 1, 3, 2, 3, -1, -2, -5, 1, -6, 1, 0, 7 ], 
      [ -3, 0, 4, 3, -6, 2, -3, -1, 6, -1, -2, -1, 0, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 4, 3, -5, 2, -3, -1, 6, -1, -3, -1, 0, 2, 2, 3, -2, -2, -4, 1, -6, 1, 1, 7 ], 
      [ -3, 0, 5, 4, -8, 2, -5, -2, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -5, -1, 8, -1, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -6, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -1, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -1, -3, -1, 1, 3, 3, 5, -3, -2, -7, 3, -8, 0, 0, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -1, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -7, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -4, -2, -6, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 2, 2, -3, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -2, -2, 0, -4, 1, 0, 4 ], 
      [ -3, 1, 3, 2, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 4, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -3, 1, 3, 2, -4, 1, -3, -1, 6, -1, -4, 1, 0, 1, 4, 3, -2, -1, -3, 0, -5, 1, 0, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -3, 0, -5, 1, 1, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -3, 1, -5, 1, 0, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, -1, 0, 1, 2, 3, -1, -2, -3, 1, -5, 1, 1, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -2, -3, 0, -4, 1, 0, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 3, -2, -2, -3, 1, -5, 0, 1, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 6, -1, -4, 0, 0, 1, 3, 3, -1, -2, -3, 0, -5, 1, 0, 5 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 4, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 2, 3, 3, -2, -2, -4, 1, -5, 1, 0, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -2, -2, -4, 1, -6, 1, 0, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -4, 1, -6, 0, 0, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, 0, 6, -1, -3, -1, 0, 2, 3, 3, -2, -2, -4, 1, -6, 1, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 4, -2, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 4, 3, -7, 2, -4, -1, 8, -1, -4, 0, 1, 2, 4, 5, -3, -1, -6, 1, -7, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 1, -4, -1, 7, -1, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -2, 8, -1, -4, 1, 0, 1, 5, 5, -4, -1, -5, 1, -7, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, -1, 1, 3, 3, 4, -3, -2, -5, 1, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -4, 0, 1, 2, 4, 4, -3, -1, -5, 1, -7, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -5, 1, -6, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 2, 3, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -6, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 0, 2, 4, 4, -3, -2, -4, 0, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 1, 2, 4, 4, -3, -1, -5, 0, -7, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -3, -1, 0, 2, 4, 4, -3, -2, -5, 1, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -3, 0, 0, 2, 4, 5, -4, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -1, -4, 0, 0, 1, 4, 5, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -1, -4, 0, 0, 2, 4, 4, -3, -2, -5, 1, -7, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -4, 1, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -4, -1, 1, 2, 3, 4, -2, -2, -5, 1, -7, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -3, -2, -4, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -2, -2, -5, 1, -6, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -3, -1, 0, 2, 3, 3, -2, -2, -5, 1, -6, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -3, -1, 0, 2, 3, 4, -3, -2, -5, 2, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, 0, 6, -1, -3, -1, 0, 2, 3, 3, -2, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -5, 2, -4, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, -1, 0, 2, 3, 3, -2, -2, -4, 1, -6, 1, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -4, 1, -5, 0, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, 0, 0, 1, 3, 4, -3, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -3, -2, -4, 1, -6, 0, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, 0, 6, -2, -3, -1, 0, 2, 3, 3, -2, -2, -4, 0, -6, 1, 1, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, 0, 6, -1, -3, -1, 0, 1, 3, 3, -2, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 5, 4, -9, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -6, -2, 10, -2, -4, 0, 1, 3, 5, 6, -5, -1, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 9, -2, -4, 0, 1, 3, 5, 5, -4, -1, -7, 1, -8, 0, 0, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 9, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 10, -2, -4, 0, 0, 2, 5, 6, -5, -2, -6, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -9, 1, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 1, 0, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -3, -1, 0, 3, 4, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -4, -1, 8, -2, -3, -2, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -2, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -2, 9, -2, -4, 0, 1, 2, 5, 5, -4, -1, -6, 1, -8, 0, 0, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 8, -2, -4, 0, 1, 2, 4, 5, -4, -1, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 8, -2, -3, 0, 0, 2, 4, 5, -4, -2, -6, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 4, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 7, -2, -3, -1, 1, 3, 3, 4, -3, -2, -6, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 7, -1, -3, -1, 0, 2, 3, 4, -3, -2, -6, 2, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 0, 2, 4, 4, -3, -2, -5, 1, -8, 1, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 1, 2, 4, 5, -3, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 1, 3, 4, 4, -3, -2, -6, 1, -8, 1, 0, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, 0, 0, 2, 4, 5, -4, -2, -5, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -2, 0, 3, 3, 4, -3, -3, -6, 2, -8, 1, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -2, 1, 3, 3, 4, -3, -2, -6, 1, -8, 1, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -1, 0, 2, 4, 4, -3, -2, -6, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -1, 0, 2, 4, 5, -4, -2, -6, 2, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -1, -4, 0, 0, 2, 4, 4, -3, -2, -6, 1, -7, 0, 0, 8 ], 
      [ -3, 1, 5, 4, -6, 2, -4, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -5, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 6, 4, -8, 3, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 1, 6, 5, -9, 3, -6, -2, 10, -2, -4, -1, 1, 3, 5, 6, -5, -2, -8, 2, -10, 0, 1, 10 ], 
      [ -3, 2, 3, 2, -4, 1, -3, 0, 6, -1, -4, 0, 0, 1, 4, 3, -2, -2, -3, 0, -5, 1, 0, 5 ], 
      [ -3, 2, 3, 2, -4, 1, -3, 0, 6, -1, -4, 1, 0, 0, 4, 3, -2, -1, -3, 0, -5, 0, 0, 5 ], 
      [ -3, 2, 3, 3, -5, 1, -4, -1, 7, -1, -4, 1, 0, 1, 5, 4, -3, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 3, 3, -5, 1, -3, 0, 7, -1, -4, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -3, 2, 4, 3, -6, 2, -5, -1, 8, -2, -4, 1, 0, 1, 5, 5, -4, -1, -5, 0, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -5, -1, 9, -2, -5, 1, 0, 1, 6, 5, -4, -1, -5, 0, -7, 0, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 7, -1, -4, 1, 0, 1, 5, 4, -3, -1, -5, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 0, 1, 5, 5, -4, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 0, 2, 5, 4, -3, -2, -5, 0, -7, 1, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -1, -5, 1, 0, 1, 5, 4, -3, -1, -5, 0, -7, 0, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -1, -4, 0, 0, 1, 5, 4, -3, -2, -5, 1, -7, 0, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 7, -2, -3, -1, 0, 2, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 7, -1, -4, 0, 0, 1, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 8, -2, -4, -1, 0, 2, 4, 4, -3, -2, -5, 0, -7, 1, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 8, -2, -4, 0, 0, 1, 5, 4, -3, -2, -5, 0, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -5, 2, -4, -1, 7, -2, -4, 1, 0, 1, 5, 4, -4, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -4, -1, 7, -1, -5, 1, 0, 0, 5, 4, -3, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -4, 0, 7, -2, -4, 0, 0, 1, 4, 4, -3, -2, -4, 0, -6, 0, 1, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -3, 0, 6, -1, -4, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -3, 0, 7, -2, -4, -1, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -3, 2, 4, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 3, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -8, 2, -6, -2, 10, -2, -5, 1, 1, 2, 6, 6, -5, -1, -7, 1, -9, 0, 0, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -6, -1, 10, -2, -4, 0, 0, 2, 6, 6, -5, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 5, 5, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 1, 2, 5, 5, -4, -1, -7, 1, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 8, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 1, 2, 5, 5, -4, -1, -6, 0, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 1, 0, 1, 6, 5, -4, -1, -6, 0, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, -1, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 1, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -5, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 0, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -4, 0, 8, -2, -4, -1, 0, 2, 4, 4, -3, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 6, 4, -8, 3, -5, -1, 9, -2, -4, -1, 0, 2, 5, 5, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 6, 5, -9, 3, -6, -1, 10, -3, -4, -1, 1, 3, 5, 6, -5, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -2, -1, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 1, -2, -1, 1, -2, 1, 1, 3 ], 
      [ -2, -1, 3, 2, -5, 1, -2, -1, 5, -1, -1, -2, 1, 3, 0, 3, -1, -2, -4, 2, -5, 1, 1, 6 ], 
      [ -2, -1, 3, 3, -5, 1, -2, -1, 4, -1, -1, -2, 1, 3, 0, 3, -1, -2, -4, 2, -5, 1, 1, 6 ], 
      [ -2, 0, 1, 1, -3, 0, -1, 0, 3, 0, -2, 0, 1, 1, 1, 2, 0, -1, -2, 1, -3, 1, 0, 3 ], 
      [ -2, 0, 1, 1, -2, 0, -1, -1, 3, 0, -2, 1, 0, 0, 2, 2, -1, -1, -1, 1, -2, 0, 0, 3 ], 
      [ -2, 0, 1, 1, -2, 0, -1, 0, 3, 0, -2, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 3 ], 
      [ -2, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -2, -1, 1, -2, 1, 1, 3 ], 
      [ -2, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 1, -2, -1, 1, -2, 1, 0, 3 ], 
      [ -2, 0, 1, 1, -1, 0, 0, 0, 2, 0, -2, 0, 0, 0, 1, 1, 0, -1, 0, 0, -2, 1, 0, 2 ], 
      [ -2, 0, 2, 2, -4, 1, -2, -1, 4, 0, -2, 0, 1, 1, 2, 3, -1, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 0, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 2, 2, -4, 1, -2, 0, 4, -1, -1, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 2, 2, -3, 1, -2, -1, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -2, -1, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -2, 1, -4, 0, 1, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -2, -1, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, -1, 3, 0, -2, 0, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 3, -1, -1, -2, 0, 2, 0, 1, 0, -2, -2, 1, -3, 1, 1, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -2, -2, 1, -3, 0, 1, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 3, 0, -2, -1, 0, 1, 1, 1, 0, -2, -2, 1, -3, 1, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 4, -1, -2, -1, 0, 1, 1, 2, -1, -2, -2, 1, -4, 1, 1, 4 ], 
      [ -2, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 4, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -5, 1, -2, -1, 5, -1, -2, -1, 1, 2, 2, 3, -1, -1, -4, 1, -5, 1, 0, 5 ], 
      [ -2, 0, 3, 2, -5, 1, -2, -1, 5, -1, -1, -1, 0, 2, 2, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, -1, -4, 1, -4, 0, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -2, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 1, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 0, 2, 1, 3, -2, -2, -3, 2, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, -1, 0, 2, 2, 2, -1, -2, -3, 1, -4, 1, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -3, 1, -5, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -2, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -5, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, 0, 4, -1, -2, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, 0, 4, -1, -1, -2, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, 0, 4, -1, -1, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -1, -5, 2, -6, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -2, -1, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -2, 0, 0, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 0, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -1, -1, 0, 2, 2, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 6, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 1, -5, 1, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -2, -1, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -2, -1, 5, -1, -1, -1, 0, 2, 1, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 4, 3, -6, 1, -3, -1, 6, -1, -2, -1, 0, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -4, -2, 7, -1, -3, 0, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 0, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -4, -1, 6, -2, -2, -1, 1, 3, 2, 4, -3, -1, -5, 1, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 5, -1, -1, -2, 1, 3, 1, 3, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 6, -2, -2, -2, 1, 3, 2, 3, -2, -2, -5, 1, -6, 1, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 6, -1, -2, -1, 0, 2, 2, 3, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 6, -1, -2, -1, 0, 2, 2, 4, -3, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -5, 2, -3, -1, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 4, 3, -5, 2, -3, -1, 5, -1, -2, -1, 1, 2, 2, 3, -2, -1, -5, 1, -5, 0, 0, 6 ], 
      [ -2, 0, 5, 4, -8, 2, -5, -2, 8, -2, -2, -1, 1, 3, 3, 5, -4, -1, -7, 2, -8, 0, 1, 9 ], 
      [ -2, 0, 5, 4, -8, 2, -5, -2, 8, -2, -2, -1, 1, 4, 3, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -2, 0, 5, 4, -7, 2, -4, -1, 7, -2, -2, -2, 1, 3, 2, 4, -3, -2, -6, 2, -7, 0, 1, 8 ], 
      [ -2, 1, 1, 1, -2, 0, -1, 0, 3, 0, -2, 0, 0, 0, 2, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
      [ -2, 1, 1, 1, -2, 0, -1, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, -1, -1, 0, -2, 0, 0, 2 ], 
      [ -2, 1, 2, 1, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 3 ], 
      [ -2, 1, 2, 1, -3, 1, -2, 0, 4, 0, -3, 1, 0, 0, 3, 2, -1, -1, -2, 0, -3, 0, 0, 3 ], 
      [ -2, 1, 2, 1, -3, 1, -1, 0, 3, 0, -2, 0, 0, 0, 2, 2, -1, -1, -2, 1, -3, 0, 0, 3 ], 
      [ -2, 1, 2, 2, -4, 1, -3, -1, 5, -1, -3, 1, 1, 1, 3, 3, -2, 0, -3, 0, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -3, 0, -4, 0, 1, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, -1, 5, 0, -3, 1, 0, 0, 3, 3, -2, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 4, -1, -2, -1, 1, 2, 2, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, -1, 5, -1, -3, 0, 0, 1, 3, 2, -2, -1, -2, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, -1, 5, -1, -3, 1, 0, 0, 3, 3, -2, -1, -2, 0, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -3, 0, 0, 1, 2, 2, -1, -1, -2, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -2, -1, 0, 1, 2, 2, -1, -2, -2, 0, -4, 1, 1, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -2, -1, -2, 0, -4, 0, 1, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -3, 0, -3, 0, 0, 4 ], 
      [ -2, 1, 3, 2, -5, 1, -4, -1, 6, -1, -3, 1, 1, 1, 4, 4, -3, 0, -4, 0, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 3, 3, -2, -1, -4, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -3, 0, 1, 1, 3, 4, -2, -1, -4, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -3, 0, 1, 2, 3, 3, -2, -1, -4, 0, -5, 1, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -3, 1, 0, 1, 4, 4, -3, -1, -4, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -2, 0, 0, 1, 3, 4, -3, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, -1, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 5, -1, -3, 1, 0, 1, 3, 3, -2, -1, -3, 0, -4, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 0, 1, 3, 3, -3, -1, -3, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -4, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 0, -5, 1, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 6, -1, -3, 1, 0, 1, 4, 3, -3, -1, -3, 0, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, 0, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 0, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -2, -1, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -2, 0, 4, -1, -2, -1, 0, 1, 2, 2, -1, -2, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -2, 0, 5, -1, -2, -1, 0, 1, 2, 3, -2, -2, -3, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 3, -6, 1, -4, -1, 6, -1, -2, 0, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 3, 3, -6, 1, -4, -1, 7, -1, -3, 0, 1, 2, 4, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 3, 3, -6, 1, -3, -1, 6, -1, -3, 0, 1, 2, 3, 4, -2, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 0, 6 ], 
      [ -2, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 4, -3, -1, -4, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 3, 3, -5, 1, -3, 0, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -7, 2, -5, -1, 8, -2, -3, 0, 1, 2, 4, 5, -4, -1, -6, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -7, 2, -4, -1, 7, -2, -2, -1, 1, 3, 3, 4, -3, -1, -6, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -7, 2, -4, -1, 7, -1, -3, 0, 1, 2, 4, 4, -3, -1, -6, 1, -7, 0, 0, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 6, -2, -2, -1, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 6, -1, -3, 0, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, -1, 1, 2, 3, 4, -3, -1, -5, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, 0, 0, 2, 4, 4, -4, -1, -5, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, 0, 1, 2, 4, 4, -3, -1, -5, 0, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -2, -1, 0, 2, 3, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -3, -1, 6, -1, -3, -1, 1, 2, 3, 3, -2, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -5, 2, -4, -1, 7, -2, -3, 0, 0, 1, 4, 4, -4, -1, -4, 0, -6, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -5, 2, -3, -1, 6, -2, -2, -1, 0, 2, 3, 3, -3, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -3, -1, -4, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -4, -1, -7, 1, -8, 0, 1, 8 ], 
      [ -2, 2, 2, 2, -4, 1, -3, 0, 5, -1, -3, 1, 0, 0, 4, 3, -2, -1, -3, 0, -4, 0, 0, 4 ], 
      [ -2, 2, 3, 2, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 4, 3, -2, -1, -4, 0, -5, 0, 0, 5 ], 
      [ -1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, 1, 0, 1, 0, 1 ], 
      [ -1, -1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, 0, 0, 0, 1 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, 1, 0, 2, 0, 0, -2, 1, -2, 0, 0, 3 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, 2, 0, 1, 0, -1, -2, 1, -2, 1, 0, 3 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 2, -1, -1, -2, 2, -2, 0, 1, 3 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 2, -1, -1, -1, 1, -2, 0, 1, 3 ], 
      [ -1, -1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 3 ], 
      [ -1, -1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1, -1, 2, -2, 0, 1, 3 ], 
      [ -1, -1, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 1, 0, -1, -1, 1, -1, 0, 0, 2 ], 
      [ -1, -1, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 2 ], 
      [ -1, -1, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1, -1, 1, -1, 0, 1, 2 ], 
      [ -1, -1, 2, 2, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 0, 2, -1, -1, -3, 1, -3, 0, 1, 4 ], 
      [ -1, -1, 3, 2, -4, 1, -2, -1, 3, -1, 0, -2, 1, 3, 0, 2, -1, -1, -4, 2, -4, 0, 1, 5 ], 
      [ -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 1, 0, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1 ], 
      [ -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, 1 ], 
      [ -1, 0, 0, 0, -1, 0, 0, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, 0, 0, -1, 1, 0, 1 ], 
      [ -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1 ], 
      [ -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 1, 0, 0 ], 
      [ -1, 0, 1, 1, -3, 0, -1, -1, 3, 0, -1, 0, 1, 1, 1, 2, -1, 0, -2, 1, -3, 0, 0, 3 ], 
      [ -1, 0, 1, 1, -3, 0, -1, 0, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 1, 3 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, 1, 1, 2, -1, 0, -2, 1, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 2, 0, -1, 1, 0, 0, 1, 2, -1, 0, -1, 1, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -1, 0, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 0, 1, 2, -1, -1, -1, 1, -2, 0, 1, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, 1, 1, 1, 0, 0, -2, 0, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 0, 1, 0, 1, 0, -1, -2, 1, -2, 0, 1, 3 ], 
      [ -1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 0, 1, 2 ], 
      [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, -1, 1, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 1, 0, 0, 1, 1, -1, 0, -1, 0, -1, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, -1, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, -1, 0, -1, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 0, 1, 0, 0, 1, -1, -1, 0, -1, 1, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, -1, -1, 1, -1, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0, -1, -1, 1, -1, 0, 0, 2 ], 
      [ -1, 0, 2, 1, -3, 1, -2, -1, 3, 0, -1, 0, 1, 1, 1, 2, -1, 0, -3, 1, -3, 0, 0, 3 ], 
      [ -1, 0, 2, 1, -3, 1, -1, -1, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 0, 3 ], 
      [ -1, 0, 2, 1, -3, 1, -1, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 1, 3 ], 
      [ -1, 0, 2, 1, -2, 1, -1, -1, 2, 0, -1, 0, 0, 1, 1, 1, -1, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 2, 1, -2, 1, -1, 0, 2, -1, 0, -1, 0, 1, 0, 1, -1, -1, -2, 1, -2, 0, 1, 3 ], 
      [ -1, 0, 2, 1, -2, 1, -1, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 2, 2, -4, 1, -3, -1, 4, -1, -1, 0, 1, 2, 2, 3, -2, 0, -4, 1, -4, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -2, 0, 1, 1, 2, 3, -2, 0, -3, 1, -4, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 1, 0, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, 0, 3, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, -1, 0, 0, 1, 1, 2, -2, -1, -2, 1, -3, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, 0, -1, 0, 2, 1, 2, -2, -1, -3, 1, -3, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 4, -1, -1, 0, 0, 1, 2, 2, -2, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -3, 1, -3, 0, 1, 4 ], 
      [ -1, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, 0, -4, 1, -5, 0, 0, 5 ], 
      [ -1, 0, 3, 2, -5, 1, -3, -1, 5, -1, -1, -1, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -5, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 3, -2, -1, -4, 2, -5, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -4, 1, -3, -1, 4, -1, -1, -1, 1, 2, 1, 3, -2, -1, -4, 1, -4, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 0, 2, 1, 2, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 2, -1, -1, -4, 1, -4, 0, 0, 5 ], 
      [ -1, 1, 0, 0, -1, 0, -1, 0, 2, 0, -1, 1, 0, 0, 2, 1, -1, 0, -1, 0, -1, 0, 0, 1 ], 
      [ -1, 1, 1, 1, -2, 0, -2, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -2, 0, -2, 0, 0, 2 ], 
      [ -1, 1, 1, 1, -2, 0, -1, 0, 2, 0, -2, 1, 0, 0, 2, 1, -1, 0, -1, 0, -2, 0, 0, 2 ], 
      [ -1, 1, 2, 1, -3, 1, -2, -1, 4, -1, -2, 1, 0, 0, 3, 2, -2, 0, -2, 0, -3, 0, 0, 3 ], 
      [ -1, 1, 2, 1, -3, 1, -2, 0, 3, -1, -2, 0, 1, 1, 2, 2, -1, 0, -3, 0, -3, 0, 0, 3 ], 
      [ -1, 1, 2, 1, -3, 1, -2, 0, 3, -1, -1, 0, 0, 1, 2, 2, -2, -1, -2, 0, -3, 0, 1, 3 ], 
      [ -1, 1, 2, 2, -4, 1, -3, -1, 5, -1, -2, 0, 1, 1, 3, 3, -2, 0, -4, 0, -4, 0, 0, 4 ], 
      [ -1, 1, 2, 2, -4, 1, -3, -1, 5, -1, -2, 1, 0, 1, 3, 3, -3, 0, -3, 0, -4, 0, 0, 4 ], 
      [ -1, 1, 2, 2, -4, 1, -2, 0, 4, -1, -1, -1, 0, 1, 2, 2, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ 0, -1, -2, -1, 2, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 2, 0, 2, 1, 0, -2 ], 
      [ 0, -1, -1, -1, 1, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, 1, 1, 0, 0, -1 ], 
      [ 0, -1, -1, -1, 1, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
      [ 0, -1, -1, 0, 0, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0, 1, 1, -1, 1, 0, 0, -1, 1, 0, 0, 0, 1 ], 
      [ 0, -1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
      [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 0, 1, 0, -1, 1, 0, 0, 0, 1 ], 
      [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, 0, 1, 0, 0, 1, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, 0, 1, -1, 0, 1, 0, 0, 1, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, -1, 1, -1, 1, 0, 1, 1, 0, 0 ], 
      [ 0, -1, 1, 1, -2, 0, -1, -1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 1, -1, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -2, 0, -1, -1, 1, 0, 1, -1, 1, 2, -1, 1, 0, 0, -2, 1, -1, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, 1, 0, 2, -1, 0, -2, 1, -2, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 1, -1, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, -1, 1, -1, 0, 1, 2 ], 
      [ 0, 0, -2, -1, 2, -1, 2, 1, -2, 1, 0, 0, 0, -1, -1, -1, 2, 0, 2, 0, 2, 0, 0, -2 ], 
      [ 0, 0, -1, -1, 1, -1, 1, 0, -1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 1, 0, 1, 0, 0, -1 ], 
      [ 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, -1, 0, 0, 1 ], 
      [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 1, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 1, 1, -1, 0, -2, 1, -2, 0, 0, 2 ], 
      [ 0, 0, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, -2, 1, -2, 0, 0, 2 ], 
      [ 0, 0, 2, 1, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 1, 2, -2, 0, -3, 1, -3, 0, 0, 3 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, -2, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -3, -1, 2, 0, 2, 1, 3, 0, 0, -2 ], 
      [ 1, -2, -1, -1, 1, -1, 2, 0, -3, 1, 2, -1, 1, 1, -3, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
      [ 1, -1, -2, -2, 3, -1, 2, 0, -3, 1, 1, 1, 0, -1, -2, -1, 1, 1, 3, 0, 3, 0, 0, -3 ], 
      [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
      [ 1, -1, -2, -1, 2, -1, 1, 0, -2, 1, 1, 1, 0, -1, -1, -1, 1, 1, 2, 0, 2, 0, 0, -2 ], 
      [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -2, 2, 0, 2, 0, 3, 0, 0, -2 ], 
      [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -1, 1, 0, 2, 1, 2, 0, 0, -2 ], 
      [ 1, -1, -1, -1, 1, -1, 1, 0, -2, 1, 2, 0, 0, 0, -2, -1, 1, 0, 1, 1, 2, 0, 0, -1 ], 
      [ 1, -1, 0, 0, 0, 0, 0, -1, -1, 0, 1, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 2, -1, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
      [ 1, -1, 0, 0, 0, 0, 1, 0, -2, 0, 2, -1, 0, 1, -2, -1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 2, -2, -4, -3, 6, -2, 4, 1, -8, 2, 4, 0, 0, -1, -5, -4, 4, 1, 5, 0, 7, 0, 0, -6 ], 
      [ 2, -2, -2, -2, 3, -1, 2, 0, -4, 1, 3, 0, 0, 0, -3, -2, 2, 1, 2, 0, 4, 0, 0, -3 ], 
      [ 2, -2, -2, -1, 2, -1, 2, 0, -4, 1, 3, -1, 1, 1, -4, -2, 2, 1, 1, 1, 3, 0, 0, -2 ], 
      [ 3, -3, -4, -3, 6, -2, 5, 0, -8, 2, 5, -1, 0, -1, -6, -4, 4, 1, 5, 1, 7, 0, 0, -6 ] ] );



==> anc/2/data/3_Leech_3_graph.txt <==
# -*- GAP -*-

3_Leech_3_graph :=
rec(
  adjacencies := 
   [ [ 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 19, 20, 21, 24, 25, 26, 27, 
          28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
          47, 48, 49, 50, 51, 52, 53, 57, 61, 62, 66, 67, 68, 69, 70, 71, 72, 73, 74, 
          75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 
          97, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 131, 132, 
          133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 
          148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 233, 240, 241, 245, 252, 
          253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 
          268, 269, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 
          419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429 ], 
      [ 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 21, 22, 23, 24, 25, 
          26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41, 44, 45, 47, 48, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 64, 65, 66, 67, 68, 69, 72, 73, 74, 75, 
          76, 77, 78, 79, 81, 82, 83, 84, 85, 88, 90, 91, 92, 94, 95, 96, 97, 98, 99, 
          100, 102, 105, 106, 109, 114, 115, 120, 128, 129, 131, 134, 135, 142, 145, 
          147, 151, 159, 160, 161, 162, 163, 164, 166, 169, 172, 174, 176, 177, 178, 
          180, 183, 184, 186, 187, 189, 193, 195, 196, 197, 198, 199, 200, 204, 207, 
          213, 214, 215, 216, 219, 222, 225, 226, 230, 231, 243, 244, 253, 260, 272, 
          277, 279, 281, 287, 289, 293, 299, 300, 301, 307, 313, 317, 323, 324, 325, 
          345, 366, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 
          443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453 ], 
      [ 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 22, 23, 24, 25, 
          26, 27, 28, 29, 31, 33, 34, 35, 36, 37, 39, 40, 42, 43, 44, 45, 46, 49, 50, 
          51, 52, 54, 55, 56, 57, 58, 59, 60, 63, 64, 66, 67, 69, 70, 71, 72, 73, 75, 
          76, 77, 78, 79, 80, 83, 84, 86, 87, 88, 89, 92, 93, 94, 95, 96, 97, 98, 99, 
          100, 101, 104, 110, 112, 116, 121, 123, 128, 130, 132, 136, 141, 143, 144, 
          152, 154, 158, 159, 160, 161, 162, 167, 168, 169, 171, 173, 175, 178, 179, 
          180, 182, 188, 189, 190, 191, 192, 193, 194, 199, 201, 202, 206, 208, 209, 
          210, 211, 212, 216, 220, 224, 225, 228, 230, 232, 242, 243, 253, 261, 270, 
          271, 276, 280, 282, 290, 294, 297, 298, 302, 304, 308, 314, 322, 325, 326, 
          346, 367, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 
          467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477 ], 
      [ 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 20, 22, 23, 24, 25, 
          26, 27, 30, 31, 32, 33, 34, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
          51, 53, 54, 55, 56, 57, 58, 59, 60, 63, 65, 66, 68, 70, 71, 72, 73, 74, 76, 
          80, 81, 82, 83, 84, 85, 86, 87, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
          100, 103, 107, 117, 122, 124, 125, 126, 129, 130, 137, 138, 146, 148, 153, 
          155, 156, 163, 164, 165, 166, 167, 170, 171, 172, 173, 174, 175, 181, 185, 
          191, 197, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 217, 218, 
          219, 220, 221, 222, 223, 226, 227, 229, 231, 232, 242, 244, 260, 261, 275, 
          278, 283, 284, 285, 295, 296, 303, 306, 310, 311, 312, 319, 321, 325, 327, 
          353, 377, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 
          491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501 ], 
      [ 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 19, 20, 21, 22, 23, 24, 26, 
          27, 28, 29, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43, 44, 45, 47, 48, 49, 50, 
          52, 54, 55, 56, 58, 60, 61, 62, 63, 64, 65, 66, 68, 71, 75, 77, 84, 89, 90, 
          94, 95, 102, 103, 104, 105, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
          119, 122, 123, 125, 126, 127, 128, 129, 130, 132, 134, 140, 146, 147, 153, 
          154, 158, 159, 161, 163, 164, 170, 171, 172, 173, 174, 175, 177, 178, 185, 
          186, 187, 188, 189, 191, 192, 193, 197, 198, 199, 200, 201, 202, 203, 205, 
          208, 211, 215, 223, 224, 226, 229, 233, 234, 235, 236, 237, 238, 246, 248, 
          258, 259, 271, 272, 274, 283, 285, 287, 294, 315, 329, 330, 332, 333, 339, 
          349, 352, 356, 357, 365, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 
          512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525 ], 
      [ 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 17, 18, 19, 20, 21, 22, 23, 24, 26, 
          27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 40, 45, 46, 47, 49, 50, 51, 52, 
          53, 54, 55, 56, 59, 60, 61, 62, 63, 64, 65, 66, 67, 73, 74, 79, 80, 86, 91, 
          94, 96, 101, 102, 105, 106, 107, 108, 110, 111, 112, 113, 114, 117, 118, 119, 
          120, 121, 123, 124, 125, 126, 128, 129, 130, 133, 136, 137, 142, 151, 152, 
          155, 159, 162, 166, 167, 168, 169, 170, 171, 172, 174, 180, 181, 182, 183, 
          184, 187, 188, 189, 190, 196, 202, 204, 209, 210, 211, 212, 213, 214, 215, 
          216, 217, 218, 221, 222, 228, 229, 233, 234, 235, 236, 237, 239, 247, 248, 
          258, 263, 276, 277, 281, 284, 290, 292, 296, 318, 331, 335, 336, 343, 347, 
          350, 354, 355, 356, 369, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 
          536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549 ], 
      [ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 18, 19, 20, 21, 22, 23, 24, 26, 
          29, 30, 31, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43, 44, 45, 46, 48, 50, 51, 
          53, 54, 55, 56, 58, 59, 61, 62, 63, 64, 65, 66, 69, 70, 82, 85, 87, 88, 92, 
          95, 96, 101, 103, 104, 105, 106, 108, 109, 111, 115, 116, 117, 118, 119, 120, 
          121, 122, 123, 124, 126, 127, 128, 129, 130, 135, 138, 143, 144, 145, 149, 
          156, 160, 161, 162, 163, 165, 166, 167, 168, 169, 173, 175, 176, 179, 192, 
          194, 195, 196, 197, 198, 199, 200, 201, 205, 206, 207, 210, 214, 218, 219, 
          220, 221, 222, 223, 225, 227, 228, 233, 234, 235, 236, 238, 239, 246, 247, 
          259, 263, 273, 278, 279, 280, 282, 293, 295, 320, 328, 338, 340, 341, 342, 
          348, 351, 356, 358, 371, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 
          560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 27, 
          29, 30, 31, 32, 33, 35, 36, 37, 38, 39, 40, 42, 43, 44, 45, 47, 49, 50, 53, 
          54, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 67, 70, 75, 76, 82, 86, 90, 97, 
          98, 99, 102, 103, 110, 111, 115, 117, 121, 131, 132, 133, 134, 136, 138, 139, 
          140, 141, 142, 143, 145, 146, 147, 148, 149, 152, 155, 156, 157, 158, 159, 
          160, 161, 162, 163, 167, 170, 171, 172, 175, 176, 179, 181, 183, 184, 185, 
          189, 191, 192, 194, 195, 196, 197, 201, 203, 204, 208, 210, 213, 214, 217, 
          222, 224, 225, 229, 230, 231, 232, 233, 234, 235, 237, 238, 239, 249, 251, 
          254, 256, 286, 297, 299, 302, 309, 310, 313, 321, 329, 330, 336, 337, 341, 
          347, 351, 359, 361, 373, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 
          584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 27, 
          28, 29, 30, 31, 32, 33, 34, 35, 37, 39, 41, 44, 46, 48, 49, 50, 51, 52, 53, 
          55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 68, 69, 72, 79, 87, 89, 91, 97, 
          98, 100, 101, 107, 108, 114, 116, 120, 122, 131, 133, 134, 135, 136, 137, 
          139, 140, 141, 142, 143, 144, 146, 148, 149, 150, 151, 153, 154, 156, 158, 
          159, 162, 165, 166, 169, 172, 173, 174, 175, 176, 177, 178, 181, 182, 186, 
          188, 190, 193, 195, 197, 198, 199, 200, 202, 207, 209, 210, 211, 212, 217, 
          218, 219, 221, 224, 227, 230, 231, 232, 233, 234, 236, 237, 238, 239, 250, 
          251, 254, 257, 288, 298, 300, 301, 306, 316, 319, 322, 331, 332, 335, 340, 
          344, 348, 352, 359, 360, 375, 598, 599, 600, 601, 602, 603, 604, 605, 606, 
          607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 27, 
          28, 29, 30, 31, 34, 36, 38, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 51, 52, 
          54, 55, 57, 58, 59, 60, 61, 62, 63, 64, 65, 71, 74, 77, 80, 83, 85, 88, 97, 
          99, 100, 104, 106, 109, 112, 119, 124, 125, 131, 132, 133, 135, 137, 138, 
          140, 141, 144, 145, 147, 148, 149, 150, 151, 152, 153, 154, 155, 157, 161, 
          163, 164, 165, 166, 167, 168, 169, 171, 173, 174, 177, 179, 180, 182, 183, 
          184, 185, 186, 187, 189, 190, 194, 199, 203, 205, 206, 211, 215, 216, 220, 
          222, 223, 226, 227, 228, 230, 231, 232, 233, 235, 236, 237, 238, 239, 249, 
          250, 256, 257, 291, 303, 304, 305, 307, 312, 314, 317, 328, 333, 334, 342, 
          343, 349, 350, 359, 362, 376, 622, 623, 624, 625, 626, 627, 628, 629, 630, 
          631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645 ], 
      [ 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
          25, 26, 28, 32, 35, 36, 37, 38, 39, 40, 41, 42, 43, 46, 47, 48, 49, 51, 52, 
          53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 78, 81, 93, 94, 95, 96, 
          98, 99, 100, 113, 118, 127, 128, 129, 130, 139, 150, 157, 158, 160, 164, 165, 
          168, 170, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
          190, 191, 192, 193, 194, 195, 196, 198, 200, 201, 202, 203, 204, 205, 206, 
          207, 208, 209, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 223, 224, 
          225, 226, 227, 228, 229, 230, 231, 232, 234, 235, 236, 237, 238, 239, 286, 
          288, 291, 315, 318, 320, 324, 326, 327, 345, 346, 353, 355, 357, 358, 360, 
          361, 362, 393, 396, 400, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 
          656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
          26, 28, 33, 36, 38, 42, 48, 51, 54, 55, 66, 67, 68, 70, 71, 72, 73, 74, 76, 
          77, 78, 79, 80, 81, 84, 85, 87, 88, 90, 92, 93, 94, 95, 96, 99, 100, 101, 
          102, 103, 104, 105, 106, 108, 109, 111, 112, 113, 114, 118, 121, 122, 123, 
          124, 125, 126, 127, 128, 129, 130, 132, 135, 137, 139, 145, 154, 155, 160, 
          163, 164, 165, 167, 168, 169, 170, 173, 174, 178, 179, 180, 183, 185, 186, 
          187, 188, 189, 190, 198, 201, 205, 206, 207, 208, 209, 213, 214, 215, 216, 
          218, 220, 223, 226, 228, 235, 236, 240, 241, 242, 243, 244, 245, 246, 247, 
          248, 249, 250, 262, 267, 272, 276, 277, 282, 285, 291, 295, 305, 334, 364, 
          368, 370, 376, 380, 385, 389, 390, 393, 670, 671, 672, 673, 674, 675, 676, 
          677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 
          692, 693 ], [ 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 
          22, 23, 24, 26, 32, 34, 39, 40, 43, 47, 49, 54, 56, 66, 67, 69, 70, 71, 72, 
          73, 74, 75, 78, 81, 82, 83, 84, 86, 88, 89, 90, 91, 92, 93, 94, 95, 96, 98, 
          99, 102, 103, 104, 105, 106, 107, 108, 110, 113, 115, 116, 117, 118, 119, 
          120, 121, 123, 125, 126, 127, 128, 129, 130, 134, 136, 138, 147, 150, 152, 
          156, 158, 160, 161, 162, 164, 168, 170, 171, 172, 175, 184, 191, 192, 193, 
          194, 195, 196, 200, 201, 202, 203, 204, 208, 212, 213, 214, 215, 216, 217, 
          219, 220, 221, 222, 223, 225, 229, 234, 235, 240, 241, 242, 243, 244, 245, 
          246, 247, 248, 249, 251, 262, 269, 279, 280, 281, 283, 284, 286, 294, 309, 
          337, 363, 372, 373, 374, 383, 387, 388, 391, 393, 694, 695, 696, 697, 698, 
          699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 
          714, 715, 716, 717 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 26, 
          35, 37, 41, 45, 46, 52, 53, 55, 56, 66, 68, 69, 73, 75, 76, 77, 78, 79, 80, 
          81, 82, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 95, 96, 98, 100, 101, 105, 
          107, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 122, 123, 
          124, 126, 127, 128, 129, 130, 142, 143, 144, 146, 151, 153, 157, 159, 166, 
          176, 177, 178, 180, 181, 182, 187, 188, 191, 192, 193, 196, 197, 198, 199, 
          200, 202, 204, 205, 206, 207, 209, 210, 211, 212, 218, 219, 221, 224, 225, 
          226, 227, 228, 229, 234, 236, 240, 241, 242, 243, 244, 245, 246, 247, 248, 
          250, 251, 267, 269, 271, 278, 287, 288, 290, 293, 296, 316, 344, 375, 378, 
          379, 381, 382, 384, 386, 392, 393, 718, 719, 720, 721, 722, 723, 724, 725, 
          726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 
          741 ], [ 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20, 21, 22, 
          23, 25, 27, 32, 35, 36, 43, 46, 48, 57, 58, 59, 67, 68, 69, 70, 71, 72, 73, 
          75, 76, 78, 80, 81, 82, 83, 84, 85, 87, 88, 91, 93, 95, 96, 97, 98, 99, 100, 
          101, 103, 106, 109, 113, 116, 117, 131, 132, 133, 134, 135, 137, 138, 139, 
          140, 141, 142, 143, 144, 145, 148, 150, 152, 153, 156, 157, 158, 160, 161, 
          162, 164, 165, 166, 167, 168, 173, 176, 177, 178, 179, 180, 181, 184, 185, 
          190, 191, 194, 195, 196, 197, 200, 201, 205, 206, 207, 212, 213, 218, 219, 
          220, 225, 227, 230, 231, 232, 238, 239, 240, 241, 242, 243, 244, 245, 246, 
          247, 249, 250, 251, 252, 265, 273, 297, 299, 300, 306, 312, 314, 320, 338, 
          364, 368, 371, 374, 379, 381, 387, 394, 396, 742, 743, 744, 745, 746, 747, 
          748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 
          763, 764, 765 ], 
      [ 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 25, 
          28, 31, 37, 39, 41, 42, 47, 57, 58, 60, 68, 69, 70, 71, 72, 73, 74, 75, 76, 
          77, 78, 79, 81, 83, 85, 86, 89, 90, 92, 93, 94, 95, 97, 98, 99, 100, 102, 
          104, 107, 112, 115, 118, 122, 131, 132, 133, 134, 135, 136, 138, 139, 141, 
          143, 146, 147, 148, 149, 150, 151, 153, 154, 155, 157, 158, 159, 160, 163, 
          164, 165, 170, 171, 174, 175, 176, 177, 178, 182, 183, 185, 186, 187, 191, 
          192, 193, 194, 198, 199, 202, 203, 204, 206, 208, 209, 216, 217, 219, 223, 
          224, 226, 230, 231, 232, 237, 238, 240, 241, 242, 243, 244, 245, 246, 248, 
          249, 250, 251, 252, 266, 274, 298, 301, 302, 303, 307, 315, 321, 339, 363, 
          365, 370, 372, 380, 382, 386, 395, 396, 766, 767, 768, 769, 770, 771, 772, 
          773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 
          788, 789 ], 
      [ 1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 19, 20, 21, 22, 23, 25, 
          38, 40, 44, 49, 51, 52, 53, 57, 59, 60, 67, 72, 74, 76, 77, 78, 79, 80, 81, 
          82, 83, 84, 86, 87, 88, 89, 90, 91, 92, 93, 94, 96, 97, 98, 99, 100, 110, 
          114, 120, 121, 124, 125, 127, 131, 136, 137, 139, 140, 141, 142, 144, 145, 
          146, 147, 148, 149, 150, 151, 152, 154, 155, 156, 157, 169, 172, 179, 180, 
          181, 182, 183, 184, 186, 188, 189, 190, 193, 195, 203, 204, 207, 208, 209, 
          210, 211, 212, 213, 214, 215, 216, 217, 220, 221, 222, 224, 225, 226, 227, 
          228, 229, 230, 231, 232, 237, 239, 240, 241, 242, 243, 244, 245, 247, 248, 
          249, 250, 251, 265, 266, 292, 304, 310, 313, 317, 318, 319, 322, 354, 369, 
          378, 383, 384, 385, 388, 389, 396, 397, 790, 791, 792, 793, 794, 795, 796, 
          797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 
          812, 813 ], [ 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 
          21, 22, 23, 24, 25, 29, 30, 50, 54, 55, 56, 58, 59, 60, 66, 67, 68, 69, 70, 
          71, 74, 75, 77, 79, 80, 82, 85, 86, 87, 88, 89, 90, 91, 94, 95, 96, 97, 98, 
          99, 100, 108, 111, 119, 128, 129, 130, 133, 140, 149, 158, 159, 161, 162, 
          163, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 179, 
          181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 192, 194, 195, 196, 197, 
          198, 199, 200, 201, 202, 203, 205, 210, 211, 214, 215, 217, 218, 221, 222, 
          223, 224, 227, 228, 229, 230, 231, 232, 240, 241, 242, 243, 244, 246, 247, 
          248, 249, 250, 251, 273, 274, 292, 305, 309, 316, 324, 326, 327, 356, 359, 
          366, 367, 377, 390, 391, 392, 394, 395, 397, 400, 814, 815, 816, 817, 818, 
          819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 
          834, 835, 836, 837 ], 
      [ 1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 20, 21, 22, 23, 28, 
          30, 35, 40, 42, 46, 49, 61, 62, 63, 64, 67, 69, 71, 77, 81, 86, 87, 101, 103, 
          104, 105, 106, 107, 108, 110, 111, 112, 113, 114, 115, 116, 118, 119, 121, 
          124, 126, 127, 128, 130, 131, 132, 133, 134, 136, 137, 138, 139, 140, 143, 
          144, 145, 146, 148, 149, 150, 151, 152, 154, 157, 158, 159, 160, 161, 165, 
          167, 168, 169, 170, 175, 177, 179, 180, 181, 182, 183, 188, 190, 191, 192, 
          193, 194, 195, 196, 198, 201, 202, 203, 205, 209, 211, 215, 220, 221, 224, 
          228, 230, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 245, 
          246, 247, 248, 249, 250, 251, 255, 264, 270, 308, 328, 330, 331, 332, 343, 
          346, 351, 363, 364, 367, 374, 378, 385, 386, 399, 400, 838, 839, 840, 841, 
          842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 
          857, 858, 859, 860, 861 ], 
      [ 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 29, 
          32, 37, 38, 41, 43, 51, 61, 62, 63, 65, 68, 70, 74, 78, 80, 82, 89, 101, 102, 
          103, 104, 105, 107, 108, 109, 110, 111, 113, 117, 118, 119, 120, 122, 123, 
          124, 125, 127, 129, 130, 131, 132, 133, 135, 136, 137, 138, 139, 140, 141, 
          142, 144, 146, 147, 149, 150, 153, 155, 156, 157, 158, 163, 164, 165, 166, 
          168, 170, 171, 172, 173, 176, 179, 181, 182, 184, 185, 186, 187, 188, 192, 
          200, 203, 204, 205, 206, 207, 208, 210, 212, 214, 217, 218, 221, 223, 227, 
          229, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 244, 245, 
          246, 247, 248, 249, 250, 251, 255, 268, 275, 311, 329, 335, 336, 340, 342, 
          349, 353, 368, 370, 372, 377, 379, 384, 388, 398, 400, 862, 863, 864, 865, 
          866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 
          881, 882, 883, 884, 885 ], 
      [ 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 23, 36, 
          39, 47, 48, 50, 52, 53, 61, 62, 64, 65, 75, 79, 85, 88, 90, 91, 93, 102, 106, 
          108, 109, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
          125, 126, 127, 128, 129, 133, 134, 135, 139, 140, 141, 142, 143, 145, 147, 
          148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 162, 174, 176, 177, 178, 
          183, 184, 185, 186, 187, 189, 190, 194, 195, 196, 197, 198, 199, 200, 201, 
          202, 213, 214, 215, 216, 217, 218, 219, 222, 223, 224, 225, 226, 227, 228, 
          229, 230, 231, 233, 234, 235, 236, 237, 238, 239, 240, 241, 243, 244, 245, 
          246, 247, 248, 249, 250, 251, 264, 268, 289, 323, 333, 341, 345, 347, 348, 
          350, 352, 366, 380, 381, 382, 383, 387, 389, 400, 401, 886, 887, 888, 889, 
          890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 
          905, 906, 907, 908, 909 ], 
      [ 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 23, 26, 
          27, 31, 44, 54, 55, 56, 61, 63, 64, 65, 66, 72, 76, 83, 94, 95, 96, 101, 102, 
          103, 104, 106, 107, 109, 110, 112, 114, 115, 116, 117, 120, 121, 122, 124, 
          125, 128, 129, 130, 131, 141, 148, 158, 159, 160, 161, 162, 163, 164, 165, 
          166, 167, 169, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
          183, 184, 185, 186, 189, 190, 191, 193, 194, 195, 197, 199, 203, 204, 206, 
          207, 208, 209, 210, 211, 212, 213, 216, 217, 219, 220, 222, 224, 225, 226, 
          227, 233, 234, 235, 236, 237, 238, 239, 240, 242, 243, 244, 245, 246, 247, 
          248, 249, 250, 251, 270, 275, 289, 325, 334, 337, 344, 355, 357, 358, 359, 
          365, 369, 371, 390, 391, 392, 396, 398, 399, 401, 910, 911, 912, 913, 914, 
          915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 
          930, 931, 932, 933 ], 
      [ 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 33, 
          34, 45, 57, 58, 59, 60, 62, 63, 64, 65, 73, 84, 92, 97, 98, 99, 100, 105, 
          123, 126, 132, 134, 135, 136, 137, 138, 142, 143, 144, 145, 146, 147, 151, 
          152, 153, 154, 155, 156, 159, 160, 161, 162, 163, 164, 166, 167, 168, 169, 
          170, 171, 172, 173, 174, 175, 178, 180, 187, 188, 189, 191, 192, 193, 196, 
          197, 198, 199, 200, 201, 202, 204, 205, 206, 207, 208, 209, 210, 211, 212, 
          213, 214, 215, 216, 218, 219, 220, 221, 222, 223, 225, 226, 228, 229, 230, 
          231, 232, 233, 234, 235, 236, 237, 238, 239, 241, 242, 243, 244, 245, 246, 
          247, 248, 249, 250, 251, 308, 311, 323, 325, 338, 339, 354, 356, 360, 361, 
          362, 373, 375, 376, 393, 394, 395, 397, 398, 399, 401, 934, 935, 936, 937, 
          938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 
          953, 954, 955, 956, 957 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 18, 25, 26, 28, 29, 30, 32, 33, 34, 35, 
          36, 37, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 
          56, 58, 59, 60, 62, 66, 67, 68, 69, 70, 71, 73, 74, 75, 77, 78, 79, 80, 81, 
          82, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 98, 99, 100, 105, 
          108, 111, 113, 118, 119, 123, 126, 127, 128, 129, 130, 168, 170, 187, 188, 
          192, 196, 198, 200, 201, 202, 205, 214, 215, 218, 221, 223, 228, 229, 241, 
          255, 258, 259, 262, 263, 264, 267, 268, 269, 271, 272, 273, 274, 276, 277, 
          278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 290, 291, 292, 293, 
          294, 295, 296, 305, 308, 309, 311, 315, 316, 318, 320, 323, 324, 326, 327, 
          356, 393, 402, 403, 910, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 
          968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980 ], 
      [ 1, 2, 3, 4, 8, 9, 10, 11, 15, 16, 17, 18, 24, 27, 28, 29, 30, 31, 32, 35, 36, 
          37, 38, 39, 40, 41, 42, 43, 44, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 
          57, 58, 59, 60, 61, 67, 68, 69, 70, 71, 72, 74, 75, 76, 77, 78, 79, 80, 81, 
          82, 83, 85, 86, 87, 88, 89, 90, 91, 93, 94, 95, 96, 97, 98, 99, 100, 131, 
          133, 139, 140, 141, 148, 149, 150, 157, 158, 165, 176, 177, 179, 181, 182, 
          183, 184, 185, 186, 190, 194, 195, 203, 217, 224, 227, 230, 231, 232, 240, 
          252, 254, 255, 256, 257, 264, 265, 266, 268, 270, 273, 274, 275, 286, 288, 
          289, 291, 292, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 309, 
          310, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 324, 326, 327, 
          359, 396, 402, 403, 934, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 
          991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 22, 24, 27, 28, 31, 32, 33, 34, 35, 36, 
          37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53, 54, 55, 56, 
          57, 61, 63, 64, 65, 66, 72, 73, 76, 78, 81, 83, 84, 92, 93, 94, 95, 96, 101, 
          102, 103, 104, 105, 106, 107, 109, 110, 112, 113, 114, 115, 116, 117, 118, 
          120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 160, 164, 178, 180, 
          191, 193, 204, 206, 207, 208, 209, 212, 213, 216, 219, 220, 225, 226, 234, 
          235, 236, 245, 252, 253, 260, 261, 262, 265, 266, 267, 269, 270, 271, 272, 
          275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 
          290, 291, 293, 294, 295, 296, 325, 334, 337, 338, 339, 344, 345, 346, 353, 
          354, 355, 357, 358, 393, 402, 404, 814, 1004, 1005, 1006, 1007, 1008, 1009, 
          1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 
          1023, 1024, 1025, 1026 ], 
      [ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 22, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
          37, 38, 43, 44, 45, 46, 47, 48, 49, 50, 52, 54, 55, 56, 57, 58, 59, 61, 63, 
          64, 65, 66, 67, 68, 71, 72, 73, 75, 76, 80, 83, 84, 91, 94, 97, 101, 102, 
          103, 106, 107, 109, 110, 112, 113, 114, 116, 117, 125, 131, 132, 133, 134, 
          137, 140, 141, 142, 148, 152, 153, 158, 159, 161, 162, 164, 166, 167, 171, 
          172, 173, 174, 177, 178, 180, 181, 184, 185, 189, 190, 191, 197, 211, 212, 
          213, 233, 237, 252, 253, 254, 256, 257, 258, 260, 261, 265, 270, 271, 272, 
          273, 275, 277, 283, 284, 289, 290, 297, 299, 300, 301, 302, 303, 304, 306, 
          312, 313, 314, 319, 325, 329, 331, 332, 333, 334, 336, 337, 338, 344, 350, 
          355, 357, 359, 365, 369, 394, 402, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 
          1034, 1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 
          1047, 1048, 1049, 1050 ], 
      [ 1, 2, 3, 5, 6, 9, 10, 11, 12, 16, 19, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 46, 47, 48, 49, 51, 52, 54, 55, 57, 58, 60, 
          61, 62, 63, 64, 67, 68, 69, 71, 72, 73, 74, 77, 78, 79, 81, 94, 100, 101, 
          102, 104, 105, 106, 107, 108, 112, 113, 114, 118, 128, 131, 132, 133, 134, 
          135, 136, 137, 139, 150, 151, 154, 158, 159, 160, 164, 165, 168, 169, 170, 
          174, 177, 178, 180, 182, 183, 186, 187, 188, 190, 193, 198, 202, 209, 215, 
          216, 230, 236, 237, 252, 253, 255, 257, 258, 262, 264, 266, 267, 270, 271, 
          272, 274, 276, 277, 281, 282, 285, 288, 291, 298, 300, 301, 302, 303, 304, 
          305, 307, 308, 315, 318, 324, 328, 330, 331, 332, 333, 334, 335, 339, 343, 
          345, 346, 355, 360, 363, 364, 370, 402, 1051, 1052, 1053, 1054, 1055, 1056, 
          1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 
          1070, 1071, 1072, 1073, 1074 ], 
      [ 1, 2, 3, 5, 6, 7, 8, 9, 10, 18, 20, 24, 25, 27, 28, 30, 31, 32, 33, 34, 35, 36, 
          37, 38, 39, 40, 41, 43, 44, 45, 50, 51, 52, 54, 55, 56, 58, 59, 60, 61, 62, 
          63, 65, 66, 67, 68, 69, 70, 74, 75, 77, 78, 79, 80, 82, 88, 89, 97, 101, 102, 
          104, 105, 108, 109, 110, 111, 119, 120, 123, 128, 131, 132, 133, 135, 136, 
          140, 141, 142, 144, 147, 149, 158, 159, 161, 162, 163, 166, 168, 169, 171, 
          172, 173, 176, 179, 182, 184, 186, 187, 188, 189, 192, 199, 200, 210, 214, 
          230, 233, 253, 254, 255, 256, 257, 258, 259, 263, 268, 271, 273, 274, 275, 
          276, 277, 279, 280, 287, 292, 297, 298, 299, 301, 304, 305, 309, 311, 316, 
          317, 324, 326, 328, 329, 330, 331, 333, 335, 336, 340, 342, 347, 348, 349, 
          356, 359, 366, 367, 398, 402, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 
          1083, 1084, 1085, 1086, 1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 
          1096, 1097, 1098 ], 
      [ 1, 2, 4, 5, 6, 7, 8, 9, 10, 18, 19, 24, 25, 27, 28, 29, 31, 32, 33, 34, 35, 38, 
          40, 41, 42, 44, 45, 46, 47, 48, 49, 50, 53, 54, 55, 56, 58, 59, 60, 61, 62, 
          63, 64, 66, 67, 68, 69, 71, 74, 77, 81, 82, 85, 86, 87, 90, 91, 97, 103, 105, 
          106, 107, 108, 111, 114, 115, 119, 124, 126, 129, 131, 133, 134, 137, 138, 
          140, 145, 146, 148, 149, 151, 159, 161, 163, 165, 166, 167, 169, 170, 172, 
          174, 175, 177, 181, 183, 195, 196, 197, 198, 203, 205, 211, 215, 221, 222, 
          231, 233, 254, 255, 256, 257, 258, 259, 260, 263, 264, 270, 272, 273, 274, 
          278, 281, 284, 285, 292, 293, 300, 303, 305, 306, 307, 308, 309, 310, 313, 
          316, 324, 327, 328, 329, 330, 331, 332, 335, 341, 342, 343, 350, 351, 352, 
          356, 359, 366, 377, 399, 402, 1099, 1100, 1101, 1102, 1103, 1104, 1105, 1106, 
          1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 
          1120, 1121, 1122 ], 
      [ 1, 2, 3, 4, 6, 7, 8, 9, 10, 16, 22, 25, 26, 27, 28, 29, 30, 32, 33, 34, 36, 37, 
          39, 40, 41, 42, 44, 45, 46, 47, 50, 51, 53, 54, 55, 56, 57, 58, 60, 61, 63, 
          64, 65, 66, 69, 70, 72, 73, 74, 76, 79, 83, 85, 86, 92, 96, 97, 101, 102, 
          104, 106, 107, 112, 115, 117, 118, 120, 121, 122, 124, 131, 133, 135, 136, 
          138, 141, 143, 148, 149, 151, 155, 159, 160, 162, 163, 165, 166, 167, 169, 
          171, 174, 175, 176, 182, 183, 194, 199, 204, 206, 209, 210, 216, 217, 219, 
          222, 233, 239, 252, 253, 254, 256, 257, 260, 261, 263, 266, 270, 274, 275, 
          276, 278, 279, 281, 282, 289, 296, 297, 298, 300, 301, 302, 303, 307, 310, 
          312, 317, 321, 322, 325, 328, 334, 335, 337, 339, 340, 341, 343, 344, 347, 
          355, 358, 359, 369, 371, 395, 402, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 
          1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1142, 
          1143, 1144, 1145, 1146 ], 
      [ 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 20, 24, 25, 26, 27, 28, 29, 30, 31, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 43, 46, 47, 48, 49, 51, 53, 54, 56, 57, 58, 59, 
          61, 62, 63, 65, 67, 68, 69, 70, 72, 73, 74, 78, 81, 82, 91, 96, 98, 101, 102, 
          103, 105, 106, 107, 108, 113, 117, 118, 120, 129, 131, 133, 134, 135, 136, 
          137, 138, 139, 142, 150, 156, 158, 160, 162, 164, 165, 166, 168, 170, 172, 
          176, 181, 184, 195, 196, 200, 204, 207, 212, 213, 214, 217, 218, 219, 221, 
          231, 234, 239, 252, 254, 255, 260, 262, 263, 265, 268, 269, 273, 275, 277, 
          278, 279, 280, 281, 283, 284, 286, 288, 297, 299, 300, 301, 306, 309, 310, 
          311, 312, 318, 320, 324, 329, 331, 335, 336, 337, 338, 340, 341, 342, 345, 
          353, 355, 360, 368, 372, 374, 402, 1147, 1148, 1149, 1150, 1151, 1152, 1153, 
          1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 
          1167, 1168, 1169, 1170 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 23, 24, 26, 27, 28, 29, 30, 31, 32, 34, 35, 36, 
          37, 38, 39, 42, 44, 45, 48, 49, 50, 51, 53, 54, 55, 57, 58, 59, 60, 62, 63, 
          64, 65, 66, 67, 68, 70, 72, 73, 76, 79, 84, 87, 90, 92, 97, 98, 101, 102, 
          103, 105, 108, 111, 114, 121, 122, 123, 126, 132, 134, 135, 136, 137, 139, 
          142, 143, 145, 146, 154, 155, 156, 159, 160, 162, 163, 167, 169, 170, 172, 
          173, 174, 175, 178, 188, 189, 197, 198, 201, 207, 208, 209, 210, 213, 214, 
          218, 233, 234, 253, 254, 258, 259, 260, 261, 262, 263, 267, 272, 276, 277, 
          278, 280, 281, 282, 283, 285, 287, 290, 295, 298, 299, 300, 302, 305, 308, 
          310, 311, 319, 323, 325, 330, 332, 334, 335, 336, 338, 339, 341, 348, 354, 
          356, 360, 361, 373, 375, 390, 402, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 
          1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 
          1191, 1192, 1193, 1194 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 23, 24, 26, 27, 28, 29, 30, 31, 32, 33, 39, 40, 
          41, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 54, 56, 57, 58, 59, 60, 62, 63, 
          64, 65, 66, 69, 71, 72, 73, 74, 83, 84, 88, 89, 91, 92, 97, 100, 104, 105, 
          106, 107, 108, 116, 119, 120, 123, 125, 126, 134, 135, 136, 137, 138, 144, 
          147, 150, 151, 152, 153, 154, 156, 161, 162, 164, 166, 168, 169, 171, 172, 
          173, 174, 175, 193, 199, 200, 202, 211, 212, 215, 216, 219, 220, 221, 222, 
          223, 233, 236, 253, 257, 258, 259, 260, 261, 262, 263, 269, 271, 277, 279, 
          280, 281, 282, 283, 284, 285, 293, 294, 296, 301, 304, 306, 307, 308, 309, 
          311, 312, 322, 323, 325, 331, 333, 337, 338, 339, 340, 342, 343, 352, 354, 
          356, 360, 362, 375, 376, 391, 402, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 
          1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 
          1215, 1216, 1217, 1218 ], 
      [ 1, 2, 3, 5, 7, 8, 9, 11, 14, 15, 19, 24, 25, 26, 27, 28, 29, 30, 32, 33, 36, 
          37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 48, 49, 52, 53, 55, 56, 57, 58, 59, 
          61, 62, 63, 64, 67, 68, 69, 75, 76, 77, 78, 81, 82, 84, 87, 95, 98, 101, 103, 
          105, 109, 110, 111, 113, 114, 115, 116, 127, 128, 131, 132, 134, 139, 140, 
          142, 143, 144, 145, 146, 157, 158, 159, 160, 161, 176, 177, 178, 179, 180, 
          181, 188, 191, 192, 193, 195, 196, 197, 198, 200, 201, 205, 207, 224, 225, 
          230, 234, 238, 252, 253, 254, 255, 259, 264, 265, 267, 269, 270, 271, 272, 
          273, 278, 280, 286, 287, 288, 290, 293, 297, 298, 299, 300, 306, 308, 313, 
          314, 315, 316, 320, 324, 328, 329, 330, 331, 332, 338, 344, 345, 346, 348, 
          351, 357, 361, 364, 378, 379, 402, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 
          1226, 1227, 1228, 1229, 1230, 1231, 1232, 1233, 1234, 1235, 1236, 1237, 1238, 
          1239, 1240, 1241, 1242 ], 
      [ 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 21, 24, 25, 26, 27, 28, 29, 31, 32, 33, 35, 
          37, 38, 39, 40, 42, 43, 45, 46, 47, 48, 50, 51, 52, 53, 54, 55, 57, 58, 59, 
          61, 62, 64, 65, 67, 70, 73, 75, 76, 78, 79, 80, 85, 88, 93, 96, 99, 101, 102, 
          106, 109, 111, 112, 113, 117, 118, 121, 123, 128, 132, 133, 135, 139, 141, 
          142, 143, 145, 152, 155, 157, 160, 162, 167, 168, 176, 178, 179, 180, 183, 
          184, 185, 187, 189, 190, 194, 196, 201, 206, 213, 214, 216, 218, 225, 228, 
          230, 235, 239, 252, 253, 256, 262, 263, 264, 265, 267, 268, 272, 273, 276, 
          277, 279, 282, 286, 289, 290, 291, 295, 297, 299, 300, 302, 305, 312, 314, 
          317, 318, 320, 323, 326, 328, 333, 334, 336, 338, 341, 345, 346, 347, 348, 
          350, 355, 361, 368, 380, 381, 402, 1243, 1244, 1245, 1246, 1247, 1248, 1249, 
          1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 
          1263, 1264, 1265, 1266 ], 
      [ 1, 3, 4, 5, 6, 8, 9, 11, 14, 16, 20, 24, 25, 26, 27, 28, 29, 31, 32, 33, 35, 
          36, 38, 39, 41, 42, 43, 45, 46, 47, 49, 50, 51, 52, 53, 55, 56, 57, 58, 60, 
          61, 62, 63, 65, 68, 70, 73, 75, 76, 78, 79, 80, 86, 89, 93, 94, 98, 101, 102, 
          107, 110, 111, 112, 113, 117, 118, 122, 123, 130, 132, 133, 136, 139, 141, 
          142, 143, 146, 153, 155, 157, 158, 159, 170, 171, 176, 178, 181, 182, 185, 
          187, 188, 191, 192, 202, 204, 206, 208, 209, 210, 212, 217, 218, 224, 229, 
          232, 234, 237, 252, 254, 255, 258, 261, 266, 267, 268, 269, 271, 274, 275, 
          276, 278, 283, 286, 287, 288, 290, 296, 297, 298, 301, 302, 303, 311, 315, 
          316, 318, 319, 321, 326, 329, 332, 335, 336, 339, 340, 344, 346, 347, 349, 
          353, 355, 361, 370, 379, 382, 402, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 
          1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 1285, 1286, 
          1287, 1288, 1289, 1290 ], 
      [ 1, 2, 4, 5, 6, 8, 10, 11, 12, 17, 20, 24, 25, 26, 27, 28, 29, 30, 32, 33, 35, 
          36, 37, 40, 41, 42, 43, 44, 45, 47, 48, 49, 51, 52, 53, 54, 55, 57, 59, 60, 
          61, 62, 63, 65, 67, 68, 74, 76, 77, 78, 80, 81, 82, 84, 90, 94, 99, 102, 103, 
          105, 109, 110, 111, 113, 114, 124, 125, 127, 129, 131, 132, 137, 139, 140, 
          142, 145, 146, 147, 155, 157, 163, 164, 170, 172, 179, 180, 181, 183, 184, 
          185, 186, 187, 188, 189, 203, 204, 205, 207, 208, 213, 214, 215, 226, 229, 
          231, 235, 237, 255, 256, 258, 260, 262, 265, 266, 267, 268, 272, 275, 276, 
          277, 284, 285, 286, 287, 291, 292, 295, 299, 303, 304, 305, 310, 311, 313, 
          315, 317, 318, 319, 324, 329, 330, 334, 335, 336, 342, 345, 349, 350, 353, 
          354, 357, 361, 368, 384, 385, 402, 1291, 1292, 1293, 1294, 1295, 1296, 1297, 
          1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 
          1311, 1312, 1313, 1314 ], 
      [ 1, 2, 3, 5, 7, 8, 9, 11, 13, 16, 21, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35, 
          36, 37, 40, 41, 42, 43, 44, 47, 48, 49, 50, 51, 52, 53, 54, 56, 57, 58, 60, 
          61, 62, 64, 65, 69, 70, 72, 75, 78, 79, 88, 89, 90, 92, 93, 95, 98, 102, 104, 
          108, 115, 116, 118, 120, 121, 122, 123, 127, 128, 134, 135, 136, 139, 141, 
          143, 147, 149, 150, 154, 156, 158, 160, 162, 175, 176, 178, 186, 192, 193, 
          194, 195, 198, 199, 200, 201, 202, 208, 214, 216, 217, 219, 223, 224, 225, 
          230, 234, 238, 252, 253, 254, 259, 262, 264, 266, 268, 269, 274, 279, 280, 
          281, 282, 283, 286, 287, 288, 289, 294, 298, 299, 301, 302, 307, 309, 315, 
          320, 321, 322, 323, 326, 330, 333, 337, 339, 340, 341, 345, 346, 347, 348, 
          352, 358, 360, 372, 380, 383, 402, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 
          1322, 1323, 1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 1334, 
          1335, 1336, 1337, 1338 ], 
      [ 1, 2, 3, 6, 7, 8, 10, 11, 13, 17, 19, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 
          36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 49, 51, 52, 53, 54, 56, 57, 59, 60, 
          61, 62, 63, 64, 67, 69, 74, 77, 78, 81, 82, 83, 86, 88, 92, 96, 99, 104, 105, 
          106, 110, 115, 118, 119, 120, 121, 124, 127, 128, 131, 136, 138, 144, 145, 
          147, 149, 150, 151, 152, 157, 160, 161, 168, 169, 179, 180, 182, 183, 184, 
          192, 193, 194, 195, 196, 203, 204, 214, 215, 216, 220, 221, 222, 225, 228, 
          230, 235, 239, 253, 255, 256, 262, 263, 264, 265, 266, 269, 270, 276, 279, 
          280, 281, 284, 286, 291, 292, 293, 294, 297, 304, 307, 308, 309, 310, 313, 
          317, 318, 320, 322, 324, 328, 330, 331, 337, 342, 343, 345, 346, 347, 351, 
          354, 358, 362, 363, 378, 388, 402, 1339, 1340, 1341, 1342, 1343, 1344, 1345, 
          1346, 1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 
          1359, 1360, 1361, 1362 ], 
      [ 1, 2, 4, 5, 7, 9, 10, 11, 14, 16, 20, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 
          37, 38, 39, 40, 42, 43, 44, 45, 46, 47, 48, 51, 52, 53, 55, 56, 57, 58, 60, 
          61, 62, 63, 65, 68, 69, 74, 77, 78, 81, 82, 83, 85, 89, 92, 95, 100, 104, 
          105, 107, 109, 115, 118, 119, 120, 122, 124, 127, 129, 131, 135, 138, 144, 
          146, 147, 149, 150, 151, 153, 157, 163, 164, 165, 166, 176, 177, 182, 186, 
          187, 192, 193, 198, 199, 200, 203, 204, 205, 206, 207, 219, 221, 223, 226, 
          227, 231, 236, 238, 252, 255, 257, 259, 260, 266, 267, 268, 269, 271, 274, 
          275, 278, 279, 285, 287, 288, 291, 293, 296, 298, 301, 303, 306, 307, 311, 
          315, 316, 317, 320, 321, 324, 328, 329, 335, 339, 340, 342, 344, 345, 349, 
          352, 353, 358, 362, 372, 384, 386, 402, 1363, 1364, 1365, 1366, 1367, 1368, 
          1369, 1370, 1371, 1372, 1373, 1374, 1375, 1376, 1377, 1378, 1379, 1380, 1381, 
          1382, 1383, 1384, 1385, 1386 ], 
      [ 1, 3, 4, 5, 7, 8, 10, 11, 12, 16, 19, 24, 25, 26, 28, 30, 31, 33, 35, 36, 37, 
          38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49, 50, 51, 53, 54, 55, 57, 58, 60, 
          61, 62, 63, 64, 70, 71, 76, 77, 81, 85, 86, 87, 90, 92, 93, 95, 99, 103, 104, 
          111, 112, 115, 118, 121, 122, 124, 126, 127, 130, 132, 138, 139, 143, 145, 
          146, 148, 149, 154, 155, 157, 160, 163, 165, 167, 170, 175, 179, 183, 185, 
          191, 192, 194, 198, 201, 203, 205, 206, 208, 209, 220, 223, 224, 226, 228, 
          232, 235, 238, 252, 255, 256, 259, 261, 262, 264, 266, 267, 270, 272, 274, 
          276, 278, 282, 285, 286, 291, 294, 295, 298, 302, 303, 305, 307, 308, 310, 
          314, 315, 320, 321, 327, 328, 330, 332, 334, 339, 341, 343, 346, 349, 351, 
          353, 358, 361, 380, 385, 386, 402, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 
          1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 
          1407, 1408, 1409, 1410 ], 
      [ 1, 3, 4, 5, 7, 8, 10, 11, 13, 15, 20, 24, 25, 26, 27, 29, 32, 34, 35, 36, 37, 
          38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49, 50, 51, 52, 54, 56, 57, 58, 59, 
          61, 62, 63, 65, 70, 71, 75, 78, 80, 82, 83, 84, 88, 89, 93, 95, 99, 103, 104, 
          109, 110, 113, 116, 117, 119, 123, 125, 127, 130, 132, 138, 140, 141, 144, 
          147, 150, 152, 153, 156, 157, 158, 161, 164, 168, 171, 173, 179, 184, 185, 
          191, 192, 194, 200, 201, 203, 205, 206, 208, 212, 220, 223, 225, 227, 229, 
          232, 235, 238, 252, 255, 256, 259, 261, 262, 265, 268, 269, 271, 273, 275, 
          279, 280, 283, 284, 286, 291, 294, 295, 297, 299, 304, 306, 309, 311, 312, 
          314, 315, 320, 321, 326, 329, 333, 336, 337, 338, 340, 342, 346, 349, 351, 
          353, 357, 362, 379, 387, 388, 402, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 
          1418, 1419, 1420, 1421, 1422, 1423, 1424, 1425, 1426, 1427, 1428, 1429, 1430, 
          1431, 1432, 1433, 1434 ], 
      [ 1, 2, 3, 4, 5, 7, 8, 9, 10, 17, 22, 25, 26, 27, 29, 30, 31, 33, 34, 35, 38, 39, 
          40, 41, 42, 43, 45, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 59, 60, 61, 63, 
          64, 65, 66, 72, 76, 77, 82, 83, 84, 87, 88, 89, 90, 92, 95, 97, 103, 104, 
          109, 110, 114, 115, 116, 120, 121, 122, 124, 125, 127, 131, 140, 141, 144, 
          145, 146, 147, 148, 149, 154, 156, 161, 163, 169, 172, 173, 175, 179, 186, 
          189, 193, 195, 197, 199, 203, 207, 208, 210, 211, 220, 222, 224, 225, 226, 
          227, 233, 238, 253, 254, 256, 257, 259, 260, 261, 265, 266, 270, 275, 280, 
          285, 287, 289, 292, 293, 294, 295, 298, 299, 304, 306, 307, 310, 313, 314, 
          317, 319, 321, 322, 325, 330, 334, 337, 342, 344, 348, 349, 351, 352, 354, 
          357, 358, 359, 365, 371, 397, 402, 1435, 1436, 1437, 1438, 1439, 1440, 1441, 
          1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 1454, 
          1455, 1456, 1457, 1458 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 23, 24, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 
          38, 40, 41, 42, 43, 44, 46, 47, 50, 52, 53, 55, 56, 57, 58, 59, 60, 62, 63, 
          64, 65, 66, 73, 75, 76, 77, 80, 82, 83, 84, 85, 86, 92, 97, 99, 105, 109, 
          110, 111, 112, 115, 117, 119, 123, 124, 126, 132, 138, 142, 143, 144, 145, 
          146, 147, 151, 152, 153, 155, 157, 159, 161, 163, 166, 167, 171, 180, 187, 
          189, 191, 192, 196, 197, 199, 204, 205, 206, 210, 211, 222, 225, 226, 228, 
          229, 233, 235, 253, 256, 258, 259, 260, 261, 263, 267, 269, 271, 272, 276, 
          278, 279, 284, 287, 290, 293, 294, 295, 296, 297, 303, 308, 311, 313, 314, 
          316, 317, 321, 323, 325, 328, 329, 338, 339, 344, 347, 349, 350, 351, 354, 
          356, 361, 362, 373, 376, 392, 402, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 
          1466, 1467, 1468, 1469, 1470, 1471, 1472, 1473, 1474, 1475, 1476, 1477, 1478, 
          1479, 1480, 1481, 1482 ], 
      [ 1, 3, 4, 6, 7, 9, 10, 11, 14, 15, 19, 24, 25, 26, 27, 28, 30, 31, 32, 34, 35, 
          36, 37, 40, 41, 42, 43, 45, 47, 48, 49, 50, 51, 52, 53, 55, 56, 57, 58, 59, 
          61, 62, 63, 64, 69, 71, 73, 80, 81, 83, 85, 86, 87, 91, 93, 96, 100, 101, 
          106, 107, 112, 113, 116, 117, 118, 119, 124, 126, 130, 133, 137, 138, 143, 
          144, 148, 150, 151, 152, 153, 157, 165, 166, 167, 168, 177, 180, 181, 182, 
          190, 191, 194, 196, 202, 205, 206, 209, 211, 212, 218, 219, 220, 221, 227, 
          228, 232, 236, 239, 252, 255, 257, 261, 263, 264, 265, 267, 269, 270, 271, 
          273, 278, 282, 284, 288, 290, 291, 293, 296, 297, 300, 303, 306, 308, 312, 
          314, 316, 318, 320, 322, 327, 328, 331, 332, 338, 340, 343, 344, 346, 350, 
          351, 353, 355, 362, 374, 381, 386, 402, 1483, 1484, 1485, 1486, 1487, 1488, 
          1489, 1490, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 
          1502, 1503, 1504, 1505, 1506 ], 
      [ 1, 2, 4, 5, 6, 8, 10, 11, 13, 16, 21, 24, 25, 26, 27, 28, 30, 31, 32, 34, 36, 
          37, 38, 39, 40, 41, 42, 43, 45, 46, 48, 49, 50, 52, 53, 54, 56, 57, 58, 60, 
          61, 62, 64, 65, 71, 73, 74, 75, 81, 83, 85, 86, 90, 91, 93, 94, 99, 102, 106, 
          107, 112, 113, 115, 117, 118, 119, 125, 126, 129, 133, 134, 138, 147, 148, 
          150, 151, 152, 153, 155, 157, 164, 170, 171, 174, 177, 183, 184, 185, 187, 
          191, 194, 196, 202, 203, 204, 213, 215, 216, 217, 219, 222, 223, 226, 229, 
          231, 235, 237, 252, 256, 258, 260, 262, 264, 266, 268, 269, 272, 274, 279, 
          281, 283, 284, 286, 289, 291, 294, 296, 301, 302, 303, 307, 309, 312, 313, 
          315, 318, 321, 323, 327, 329, 333, 337, 339, 341, 343, 345, 347, 350, 352, 
          353, 355, 362, 363, 382, 387, 402, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 
          1514, 1515, 1516, 1517, 1518, 1519, 1520, 1521, 1522, 1523, 1524, 1525, 1526, 
          1527, 1528, 1529, 1530 ], 
      [ 1, 2, 4, 5, 7, 9, 10, 11, 12, 15, 21, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35, 
          36, 38, 39, 41, 42, 43, 44, 46, 47, 49, 50, 51, 52, 53, 54, 55, 57, 58, 59, 
          61, 62, 64, 65, 68, 71, 72, 81, 84, 85, 87, 88, 90, 91, 93, 95, 100, 103, 
          106, 108, 109, 113, 114, 116, 122, 125, 126, 127, 129, 134, 135, 137, 139, 
          140, 145, 148, 150, 153, 154, 156, 164, 165, 173, 174, 177, 178, 185, 186, 
          190, 195, 197, 198, 200, 201, 205, 207, 213, 215, 218, 219, 220, 223, 226, 
          227, 231, 236, 238, 252, 257, 259, 260, 262, 264, 265, 267, 268, 272, 273, 
          277, 282, 283, 285, 288, 289, 291, 293, 295, 299, 300, 305, 306, 307, 312, 
          314, 315, 319, 320, 323, 327, 332, 333, 334, 338, 341, 342, 345, 348, 350, 
          352, 353, 357, 360, 364, 387, 389, 402, 1531, 1532, 1533, 1534, 1535, 1536, 
          1537, 1538, 1539, 1540, 1541, 1542, 1543, 1544, 1545, 1546, 1547, 1548, 1549, 
          1550, 1551, 1552, 1553, 1554 ], 
      [ 1, 3, 4, 5, 6, 8, 9, 11, 13, 17, 19, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35, 
          37, 38, 39, 40, 42, 43, 44, 46, 47, 48, 50, 51, 52, 53, 54, 56, 57, 59, 60, 
          61, 62, 63, 64, 67, 71, 72, 81, 84, 86, 87, 89, 90, 91, 93, 94, 98, 103, 107, 
          108, 110, 113, 114, 116, 121, 125, 126, 127, 130, 134, 136, 137, 139, 140, 
          146, 148, 150, 152, 154, 156, 158, 170, 172, 175, 181, 188, 190, 191, 193, 
          195, 201, 202, 203, 208, 209, 211, 212, 213, 215, 217, 220, 221, 224, 229, 
          232, 234, 237, 254, 255, 258, 261, 262, 264, 265, 266, 269, 270, 280, 281, 
          283, 284, 285, 286, 288, 290, 292, 294, 302, 304, 306, 308, 309, 310, 313, 
          315, 318, 319, 322, 327, 330, 331, 332, 336, 337, 343, 346, 351, 352, 353, 
          354, 357, 360, 374, 383, 385, 402, 1555, 1556, 1557, 1558, 1559, 1560, 1561, 
          1562, 1563, 1564, 1565, 1566, 1567, 1568, 1569, 1570, 1571, 1572, 1573, 1574, 
          1575, 1576, 1577, 1578 ], 
      [ 1, 3, 4, 5, 6, 7, 8, 9, 10, 18, 21, 24, 25, 27, 29, 30, 31, 33, 34, 36, 37, 39, 
          42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53, 54, 55, 56, 58, 59, 60, 61, 62, 
          64, 65, 66, 70, 71, 75, 79, 80, 85, 86, 87, 88, 89, 90, 91, 93, 97, 108, 111, 
          112, 116, 117, 119, 121, 122, 123, 125, 126, 130, 133, 140, 141, 143, 148, 
          149, 152, 153, 154, 155, 156, 162, 167, 171, 173, 174, 175, 185, 189, 190, 
          194, 197, 199, 201, 202, 210, 211, 217, 218, 222, 223, 224, 227, 228, 229, 
          232, 233, 254, 256, 257, 258, 259, 261, 263, 264, 268, 273, 274, 282, 283, 
          289, 290, 292, 294, 295, 296, 302, 305, 309, 312, 314, 316, 319, 321, 322, 
          323, 326, 327, 332, 333, 336, 340, 341, 343, 347, 348, 349, 350, 351, 352, 
          356, 359, 367, 377, 401, 402, 1579, 1580, 1581, 1582, 1583, 1584, 1585, 1586, 
          1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 
          1600, 1601, 1602 ], 
      [ 1, 3, 4, 6, 7, 9, 10, 11, 12, 17, 20, 24, 25, 26, 28, 29, 31, 32, 33, 34, 36, 
          37, 38, 39, 40, 41, 42, 43, 44, 46, 48, 49, 50, 52, 53, 54, 55, 57, 59, 60, 
          61, 62, 63, 65, 70, 72, 74, 78, 79, 80, 87, 88, 89, 92, 93, 96, 100, 101, 
          104, 108, 118, 120, 121, 122, 123, 124, 125, 127, 130, 135, 136, 137, 139, 
          141, 144, 149, 150, 154, 155, 156, 165, 168, 169, 173, 179, 182, 186, 188, 
          190, 206, 207, 208, 209, 210, 212, 214, 216, 217, 218, 220, 221, 223, 227, 
          228, 232, 236, 239, 255, 257, 261, 262, 263, 265, 266, 267, 268, 275, 276, 
          277, 280, 282, 285, 288, 291, 292, 295, 296, 298, 304, 305, 310, 311, 312, 
          317, 318, 319, 320, 322, 326, 334, 335, 336, 340, 342, 343, 346, 348, 349, 
          353, 354, 358, 360, 370, 388, 389, 402, 1603, 1604, 1605, 1606, 1607, 1608, 
          1609, 1610, 1611, 1612, 1613, 1614, 1615, 1616, 1617, 1618, 1619, 1620, 1621, 
          1622, 1623, 1624, 1625, 1626 ], 
      [ 1, 2, 3, 5, 6, 9, 10, 11, 14, 17, 21, 24, 25, 26, 27, 28, 29, 34, 35, 36, 37, 
          38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49, 50, 51, 53, 55, 56, 57, 59, 60, 
          61, 62, 64, 65, 75, 77, 78, 79, 80, 83, 84, 88, 89, 91, 93, 94, 100, 109, 
          110, 112, 113, 114, 116, 119, 120, 123, 125, 127, 128, 140, 141, 142, 144, 
          147, 150, 151, 152, 153, 154, 157, 177, 178, 180, 182, 184, 186, 187, 188, 
          189, 190, 193, 199, 200, 202, 211, 212, 215, 216, 224, 225, 226, 227, 228, 
          229, 230, 236, 237, 253, 257, 258, 264, 265, 266, 267, 268, 269, 271, 277, 
          287, 288, 289, 290, 291, 292, 293, 294, 296, 301, 304, 313, 314, 315, 316, 
          317, 318, 319, 322, 323, 326, 331, 333, 344, 345, 346, 347, 348, 349, 350, 
          352, 354, 357, 362, 381, 383, 384, 402, 1627, 1628, 1629, 1630, 1631, 1632, 
          1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 
          1646, 1647, 1648, 1649, 1650 ], 
      [ 1, 2, 4, 6, 7, 8, 9, 11, 14, 17, 21, 24, 25, 26, 30, 31, 32, 33, 35, 36, 37, 
          38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49, 50, 51, 52, 55, 56, 57, 59, 60, 
          61, 62, 64, 65, 76, 79, 81, 82, 85, 86, 87, 90, 91, 92, 93, 96, 98, 111, 114, 
          115, 117, 118, 120, 121, 122, 124, 126, 127, 129, 139, 142, 143, 145, 146, 
          148, 149, 151, 155, 156, 157, 176, 181, 183, 195, 196, 197, 198, 204, 207, 
          209, 210, 213, 214, 217, 218, 219, 221, 222, 224, 225, 226, 227, 228, 229, 
          231, 234, 239, 254, 260, 263, 264, 265, 266, 267, 268, 269, 278, 281, 286, 
          287, 288, 289, 290, 292, 293, 295, 296, 300, 310, 313, 316, 317, 318, 319, 
          320, 321, 322, 323, 327, 335, 341, 344, 345, 347, 348, 350, 351, 352, 353, 
          354, 358, 361, 378, 382, 389, 402, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 
          1658, 1659, 1660, 1661, 1662, 1663, 1664, 1665, 1666, 1667, 1668, 1669, 1670, 
          1671, 1672, 1673, 1674 ], 
      [ 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 18, 22, 24, 25, 26, 27, 28, 29, 30, 31, 
          32, 33, 34, 36, 38, 39, 40, 42, 43, 44, 47, 48, 49, 50, 51, 55, 56, 58, 59, 
          60, 61, 63, 64, 65, 66, 67, 70, 71, 72, 74, 88, 90, 94, 95, 96, 99, 102, 103, 
          104, 106, 108, 121, 125, 128, 129, 130, 158, 160, 161, 162, 163, 164, 165, 
          167, 168, 169, 170, 171, 172, 173, 174, 175, 179, 183, 184, 185, 186, 189, 
          190, 194, 195, 201, 203, 208, 213, 214, 215, 216, 217, 220, 222, 223, 235, 
          249, 256, 262, 270, 272, 273, 274, 275, 276, 277, 279, 280, 281, 282, 283, 
          284, 285, 286, 289, 291, 292, 294, 295, 299, 302, 304, 305, 307, 309, 310, 
          312, 324, 325, 326, 327, 330, 333, 334, 336, 337, 341, 342, 343, 355, 356, 
          357, 358, 359, 360, 390, 391, 402, 718, 1675, 1676, 1677, 1678, 1679, 1680, 
          1681, 1682, 1683, 1684, 1685, 1686, 1687, 1688, 1689, 1690, 1691, 1692, 1693, 
          1694, 1695, 1696, 1697 ], 
      [ 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 18, 22, 24, 25, 26, 27, 28, 29, 30, 31, 
          33, 35, 36, 37, 38, 41, 42, 44, 45, 46, 48, 50, 51, 52, 53, 54, 56, 58, 59, 
          60, 61, 63, 64, 65, 66, 68, 76, 77, 79, 80, 85, 87, 94, 95, 96, 100, 101, 
          109, 111, 112, 114, 122, 124, 128, 129, 130, 159, 163, 165, 166, 167, 169, 
          173, 174, 176, 177, 178, 179, 180, 181, 182, 183, 185, 186, 187, 188, 189, 
          190, 197, 198, 199, 205, 206, 207, 209, 210, 211, 218, 224, 226, 227, 228, 
          236, 250, 257, 267, 270, 271, 272, 273, 274, 275, 276, 277, 278, 282, 285, 
          287, 288, 289, 290, 291, 292, 293, 295, 296, 298, 300, 303, 305, 314, 316, 
          317, 319, 324, 325, 326, 327, 328, 332, 334, 335, 344, 348, 349, 350, 355, 
          356, 357, 358, 359, 361, 390, 392, 402, 694, 1698, 1699, 1700, 1701, 1702, 
          1703, 1704, 1705, 1706, 1707, 1708, 1709, 1710, 1711, 1712, 1713, 1714, 1715, 
          1716, 1717, 1718, 1719, 1720 ], 
      [ 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 18, 22, 24, 25, 26, 27, 29, 30, 31, 32, 34, 
          35, 37, 39, 40, 41, 43, 44, 45, 46, 47, 49, 50, 52, 53, 54, 55, 58, 59, 60, 
          61, 63, 64, 65, 66, 69, 75, 82, 83, 86, 89, 91, 94, 95, 96, 98, 107, 110, 
          115, 116, 117, 119, 120, 128, 129, 130, 158, 159, 161, 162, 166, 171, 172, 
          175, 176, 177, 181, 182, 184, 191, 192, 193, 194, 195, 196, 197, 199, 200, 
          202, 203, 204, 210, 211, 212, 217, 219, 221, 222, 224, 225, 227, 229, 234, 
          251, 254, 269, 270, 271, 273, 274, 275, 278, 279, 280, 281, 283, 284, 286, 
          287, 288, 289, 290, 292, 293, 294, 296, 297, 301, 306, 309, 313, 316, 321, 
          322, 324, 325, 326, 327, 329, 331, 337, 340, 344, 347, 351, 352, 355, 356, 
          357, 358, 359, 362, 391, 392, 402, 670, 1721, 1722, 1723, 1724, 1725, 1726, 
          1727, 1728, 1729, 1730, 1731, 1732, 1733, 1734, 1735, 1736, 1737, 1738, 1739, 
          1740, 1741, 1742, 1743 ], 
      [ 1, 2, 3, 4, 8, 9, 10, 11, 15, 16, 17, 23, 25, 26, 27, 28, 31, 32, 33, 34, 35, 
          36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53, 58, 59, 
          60, 62, 63, 64, 65, 72, 73, 76, 78, 81, 83, 84, 92, 93, 97, 98, 99, 100, 131, 
          132, 134, 135, 136, 137, 138, 139, 141, 142, 143, 144, 145, 146, 147, 148, 
          150, 151, 152, 153, 154, 155, 156, 157, 160, 164, 178, 180, 191, 193, 204, 
          206, 207, 208, 209, 212, 213, 216, 219, 220, 225, 226, 230, 231, 232, 237, 
          238, 239, 245, 252, 253, 260, 261, 262, 265, 266, 267, 269, 297, 298, 299, 
          300, 301, 302, 303, 304, 306, 307, 308, 310, 311, 312, 313, 314, 315, 317, 
          318, 319, 320, 321, 322, 323, 325, 334, 337, 338, 339, 344, 345, 346, 353, 
          354, 360, 361, 362, 396, 402, 405, 815, 1744, 1745, 1746, 1747, 1748, 1749, 
          1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 
          1763, 1764, 1765, 1766 ], 
      [ 2, 3, 4, 5, 7, 8, 9, 10, 11, 15, 16, 18, 23, 24, 25, 27, 28, 29, 30, 31, 32, 
          33, 34, 35, 36, 37, 39, 41, 42, 43, 45, 46, 47, 48, 50, 54, 55, 56, 57, 59, 
          60, 62, 63, 64, 65, 68, 69, 70, 71, 73, 75, 85, 95, 97, 98, 99, 100, 132, 
          133, 134, 135, 138, 143, 153, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
          167, 168, 170, 171, 173, 174, 175, 176, 177, 178, 185, 187, 191, 192, 194, 
          196, 197, 198, 199, 200, 201, 202, 205, 206, 218, 219, 223, 230, 231, 232, 
          238, 246, 252, 259, 271, 272, 273, 274, 278, 279, 282, 283, 297, 298, 299, 
          300, 301, 302, 303, 305, 306, 307, 308, 309, 311, 312, 314, 315, 316, 320, 
          321, 323, 324, 325, 326, 327, 328, 329, 332, 333, 338, 339, 340, 341, 355, 
          356, 359, 360, 361, 362, 394, 395, 402, 790, 1767, 1768, 1769, 1770, 1771, 
          1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 
          1785, 1786, 1787, 1788, 1789 ], 
      [ 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 17, 18, 23, 24, 25, 27, 29, 30, 32, 33, 34, 
          35, 36, 38, 40, 43, 44, 45, 46, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 
          60, 62, 63, 64, 65, 67, 80, 82, 84, 87, 88, 91, 96, 97, 98, 99, 100, 137, 
          140, 142, 144, 145, 152, 156, 161, 162, 166, 167, 168, 169, 172, 173, 179, 
          180, 181, 184, 188, 189, 190, 195, 196, 197, 200, 201, 205, 207, 210, 211, 
          212, 213, 214, 215, 218, 220, 221, 222, 225, 227, 228, 229, 230, 231, 232, 
          239, 247, 263, 265, 273, 277, 280, 284, 290, 292, 293, 295, 297, 299, 300, 
          304, 305, 306, 308, 309, 310, 311, 312, 313, 314, 316, 317, 318, 319, 320, 
          322, 323, 324, 325, 326, 327, 331, 336, 338, 342, 348, 350, 351, 354, 356, 
          357, 359, 360, 361, 362, 394, 397, 402, 766, 1790, 1791, 1792, 1793, 1794, 
          1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 
          1808, 1809, 1810, 1811, 1812 ], 
      [ 2, 3, 4, 5, 6, 8, 9, 10, 11, 16, 17, 18, 23, 24, 25, 28, 29, 30, 31, 33, 34, 
          37, 38, 39, 40, 41, 42, 44, 45, 47, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 
          59, 62, 63, 64, 65, 74, 77, 79, 86, 89, 90, 92, 94, 97, 98, 99, 100, 136, 
          146, 147, 149, 151, 154, 155, 159, 163, 169, 170, 171, 172, 174, 175, 182, 
          183, 186, 187, 188, 189, 192, 193, 198, 199, 202, 203, 204, 208, 209, 210, 
          211, 214, 215, 216, 217, 221, 222, 223, 224, 226, 228, 229, 230, 231, 232, 
          237, 248, 258, 266, 274, 276, 281, 285, 287, 292, 294, 296, 298, 301, 302, 
          303, 304, 305, 307, 308, 309, 310, 311, 313, 315, 316, 317, 318, 319, 321, 
          322, 323, 324, 325, 326, 327, 330, 335, 339, 343, 347, 349, 352, 354, 356, 
          358, 359, 360, 361, 362, 395, 397, 402, 742, 1813, 1814, 1815, 1816, 1817, 
          1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 
          1831, 1832, 1833, 1834, 1835 ], 
      [ 1, 5, 6, 7, 8, 9, 10, 11, 19, 20, 21, 22, 25, 26, 27, 28, 29, 30, 31, 32, 35, 
          36, 37, 38, 39, 40, 41, 42, 43, 44, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 
          56, 62, 63, 64, 65, 101, 102, 103, 104, 106, 107, 108, 109, 110, 111, 112, 
          113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 124, 125, 127, 128, 129, 
          130, 131, 133, 139, 140, 141, 148, 149, 150, 157, 158, 165, 176, 177, 179, 
          181, 182, 183, 184, 185, 186, 190, 194, 195, 203, 217, 224, 227, 233, 234, 
          235, 236, 237, 238, 239, 240, 252, 254, 255, 256, 257, 264, 265, 266, 268, 
          270, 273, 274, 275, 286, 288, 289, 291, 292, 328, 329, 330, 331, 332, 333, 
          334, 335, 336, 337, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 
          351, 352, 353, 355, 357, 358, 359, 400, 402, 404, 935, 1836, 1837, 1838, 
          1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 
          1852, 1853, 1854, 1855, 1856, 1857, 1858 ], 
      [ 1, 5, 6, 7, 8, 9, 10, 11, 19, 20, 21, 23, 24, 28, 29, 30, 32, 33, 34, 35, 36, 
          37, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49, 50, 51, 52, 53, 57, 58, 59, 
          60, 61, 63, 64, 65, 105, 108, 111, 113, 118, 119, 123, 126, 127, 132, 133, 
          134, 135, 136, 137, 138, 139, 140, 142, 143, 144, 145, 146, 147, 149, 150, 
          151, 152, 153, 154, 155, 156, 157, 168, 170, 187, 188, 192, 196, 198, 200, 
          201, 202, 205, 214, 215, 218, 221, 223, 228, 229, 230, 231, 232, 233, 234, 
          235, 236, 237, 238, 239, 241, 255, 258, 259, 262, 263, 264, 267, 268, 269, 
          305, 308, 309, 311, 315, 316, 318, 320, 323, 328, 329, 330, 331, 332, 333, 
          335, 336, 338, 339, 340, 341, 342, 343, 345, 346, 347, 348, 349, 350, 351, 
          352, 353, 354, 356, 360, 361, 362, 400, 402, 405, 911, 1859, 1860, 1861, 
          1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 
          1875, 1876, 1877, 1878, 1879, 1880, 1881 ], 
      [ 3, 4, 5, 6, 7, 8, 9, 10, 11, 19, 20, 22, 23, 26, 27, 28, 29, 30, 31, 32, 33, 
          34, 35, 37, 38, 40, 41, 42, 43, 44, 45, 46, 49, 51, 54, 55, 56, 57, 58, 59, 
          60, 61, 62, 64, 65, 101, 103, 104, 105, 107, 110, 124, 130, 131, 132, 136, 
          137, 138, 144, 146, 158, 159, 160, 161, 163, 164, 165, 166, 167, 168, 169, 
          170, 171, 172, 173, 175, 179, 180, 181, 182, 188, 191, 192, 193, 203, 204, 
          205, 206, 207, 208, 209, 210, 211, 212, 220, 221, 232, 233, 234, 235, 236, 
          237, 238, 239, 242, 255, 261, 270, 271, 275, 276, 278, 280, 284, 285, 297, 
          298, 303, 304, 306, 308, 310, 311, 324, 325, 328, 329, 330, 331, 332, 334, 
          335, 336, 337, 338, 339, 340, 342, 343, 344, 346, 349, 351, 353, 354, 355, 
          356, 357, 358, 359, 360, 361, 362, 398, 399, 402, 886, 1882, 1883, 1884, 
          1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 
          1898, 1899, 1900, 1901, 1902, 1903, 1904 ], 
      [ 2, 3, 5, 6, 7, 8, 9, 10, 11, 19, 21, 22, 23, 26, 27, 28, 30, 31, 33, 34, 35, 
          36, 39, 40, 42, 44, 45, 46, 47, 48, 49, 50, 52, 53, 54, 55, 56, 57, 58, 59, 
          60, 61, 62, 63, 65, 106, 112, 114, 115, 116, 121, 126, 128, 134, 143, 145, 
          148, 151, 152, 154, 159, 160, 161, 162, 167, 169, 174, 175, 177, 178, 180, 
          183, 189, 190, 191, 193, 194, 195, 196, 197, 198, 199, 201, 202, 209, 211, 
          213, 215, 216, 219, 220, 222, 224, 225, 226, 228, 230, 233, 234, 235, 236, 
          237, 238, 239, 243, 253, 264, 270, 272, 281, 282, 289, 290, 293, 294, 300, 
          302, 307, 308, 313, 314, 322, 323, 325, 327, 328, 330, 331, 332, 333, 334, 
          337, 338, 339, 341, 343, 344, 345, 346, 347, 348, 350, 351, 352, 354, 355, 
          356, 357, 358, 359, 360, 361, 362, 399, 401, 402, 862, 1905, 1906, 1907, 
          1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 
          1921, 1922, 1923, 1924, 1925, 1926, 1927 ], 
      [ 2, 4, 5, 6, 7, 8, 9, 10, 11, 20, 21, 22, 23, 26, 27, 29, 31, 32, 33, 34, 36, 
          37, 38, 39, 41, 43, 44, 45, 47, 48, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 
          60, 61, 62, 63, 64, 102, 109, 117, 120, 122, 123, 125, 129, 135, 141, 142, 
          147, 153, 155, 156, 162, 163, 164, 166, 171, 172, 173, 174, 176, 178, 184, 
          185, 186, 187, 189, 197, 199, 200, 204, 206, 207, 208, 210, 212, 213, 214, 
          216, 217, 218, 219, 222, 223, 225, 226, 227, 229, 231, 233, 234, 235, 236, 
          237, 238, 239, 244, 260, 268, 275, 277, 279, 283, 287, 289, 295, 296, 299, 
          301, 311, 312, 317, 319, 321, 323, 325, 326, 329, 333, 334, 335, 336, 337, 
          338, 339, 340, 341, 342, 344, 345, 347, 348, 349, 350, 352, 353, 354, 355, 
          356, 357, 358, 359, 360, 361, 362, 398, 401, 402, 838, 1928, 1929, 1930, 
          1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 
          1944, 1945, 1946, 1947, 1948, 1949, 1950 ], 
      [ 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 18, 22, 24, 26, 27, 29, 30, 31, 33, 34, 44, 
          45, 50, 54, 55, 56, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 79, 80, 82, 
          83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 94, 95, 96, 97, 101, 102, 103, 104, 
          105, 106, 107, 108, 109, 110, 111, 112, 114, 115, 116, 117, 119, 120, 121, 
          122, 123, 124, 125, 126, 128, 129, 130, 159, 161, 162, 163, 166, 167, 169, 
          171, 172, 173, 174, 175, 189, 197, 199, 210, 211, 222, 233, 240, 242, 243, 
          244, 246, 247, 248, 253, 254, 256, 257, 258, 259, 260, 261, 263, 270, 271, 
          272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 287, 
          289, 290, 292, 293, 294, 295, 296, 325, 356, 365, 366, 367, 369, 371, 373, 
          375, 376, 377, 390, 391, 392, 403, 404, 646, 1744, 1859, 1951, 1952, 1953, 
          1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 
          1967, 1968, 1969, 1970, 1971 ], 
      [ 1, 2, 3, 6, 8, 12, 13, 15, 17, 18, 19, 24, 25, 27, 28, 29, 30, 32, 33, 35, 36, 
          38, 40, 49, 54, 59, 66, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 84, 86, 87, 88, 90, 91, 94, 96, 97, 98, 99, 101, 102, 103, 105, 106, 
          108, 110, 111, 113, 114, 121, 128, 131, 132, 133, 134, 136, 137, 139, 140, 
          142, 145, 152, 158, 159, 160, 161, 162, 167, 168, 169, 170, 172, 179, 180, 
          181, 183, 184, 188, 189, 190, 195, 196, 201, 213, 214, 215, 230, 240, 241, 
          242, 243, 247, 249, 253, 254, 255, 256, 258, 262, 263, 264, 265, 270, 272, 
          273, 276, 277, 280, 281, 284, 286, 290, 292, 297, 299, 300, 302, 304, 305, 
          308, 309, 310, 313, 318, 324, 330, 331, 336, 363, 364, 366, 367, 368, 369, 
          373, 374, 378, 383, 385, 390, 394, 403, 1363, 1928, 1972, 1973, 1974, 1975, 
          1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 
          1989, 1990, 1991, 1992, 1993 ], 
      [ 1, 2, 4, 5, 9, 12, 14, 15, 16, 18, 20, 24, 25, 27, 28, 29, 30, 32, 33, 35, 37, 
          38, 41, 48, 55, 58, 66, 67, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 84, 85, 87, 89, 90, 91, 94, 95, 97, 98, 100, 101, 102, 103, 105, 107, 
          108, 109, 111, 113, 114, 122, 129, 131, 132, 133, 134, 135, 137, 139, 140, 
          142, 146, 153, 158, 159, 163, 164, 165, 166, 170, 172, 173, 174, 176, 177, 
          178, 181, 185, 186, 187, 188, 197, 198, 200, 205, 207, 218, 231, 240, 241, 
          242, 244, 246, 250, 252, 254, 255, 257, 258, 259, 260, 267, 268, 271, 272, 
          273, 274, 275, 277, 278, 283, 285, 287, 288, 298, 299, 300, 301, 303, 305, 
          306, 311, 315, 316, 319, 324, 329, 332, 335, 364, 365, 366, 368, 370, 372, 
          375, 377, 379, 382, 384, 390, 394, 403, 1339, 1905, 1994, 1995, 1996, 1997, 
          1998, 1999, 2000, 2001, 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010, 
          2011, 2012, 2013, 2014, 2015 ], 
      [ 1, 2, 3, 7, 9, 13, 14, 15, 16, 18, 19, 24, 25, 28, 29, 30, 31, 32, 34, 35, 39, 
          40, 41, 46, 56, 58, 66, 67, 68, 70, 71, 72, 73, 74, 75, 77, 78, 79, 81, 82, 
          83, 85, 86, 87, 88, 89, 91, 92, 95, 96, 97, 98, 100, 101, 104, 105, 106, 107, 
          108, 115, 116, 118, 119, 120, 128, 131, 133, 134, 135, 136, 138, 143, 144, 
          149, 150, 151, 158, 159, 160, 161, 162, 165, 166, 168, 169, 175, 176, 177, 
          182, 192, 193, 194, 195, 196, 198, 199, 200, 202, 219, 221, 230, 240, 241, 
          242, 243, 246, 251, 252, 253, 254, 255, 257, 259, 263, 264, 269, 270, 271, 
          273, 274, 278, 279, 280, 281, 282, 288, 293, 297, 298, 300, 301, 306, 307, 
          308, 309, 316, 320, 322, 324, 328, 331, 340, 363, 364, 366, 367, 371, 372, 
          374, 375, 378, 381, 386, 391, 395, 403, 1291, 1929, 2016, 2017, 2018, 2019, 
          2020, 2021, 2022, 2023, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2032, 
          2033, 2034, 2035, 2036, 2037 ], 
      [ 1, 3, 4, 7, 8, 12, 13, 15, 16, 18, 20, 24, 25, 29, 31, 32, 33, 36, 37, 39, 42, 
          43, 50, 51, 54, 58, 66, 67, 68, 69, 71, 72, 73, 74, 75, 76, 78, 79, 80, 82, 
          85, 86, 87, 88, 89, 90, 92, 93, 95, 96, 97, 98, 99, 101, 102, 103, 104, 108, 
          111, 117, 118, 121, 122, 123, 130, 132, 133, 135, 136, 138, 139, 141, 143, 
          149, 155, 156, 158, 160, 162, 163, 165, 167, 168, 170, 171, 173, 175, 176, 
          179, 185, 192, 194, 201, 206, 208, 210, 214, 217, 218, 223, 232, 240, 241, 
          242, 244, 246, 249, 252, 254, 255, 256, 259, 261, 262, 263, 268, 273, 274, 
          275, 276, 278, 279, 280, 282, 283, 286, 295, 297, 298, 299, 302, 305, 309, 
          310, 311, 312, 320, 321, 326, 336, 340, 341, 367, 368, 370, 371, 372, 373, 
          374, 377, 379, 380, 388, 390, 395, 403, 1627, 1906, 2038, 2039, 2040, 2041, 
          2042, 2043, 2044, 2045, 2046, 2047, 2048, 2049, 2050, 2051, 2052, 2053, 2054, 
          2055, 2056, 2057, 2058, 2059 ], 
      [ 1, 3, 4, 5, 10, 12, 13, 15, 16, 18, 19, 24, 25, 27, 28, 30, 34, 42, 43, 46, 47, 
          48, 49, 50, 54, 58, 66, 67, 68, 69, 70, 72, 73, 74, 75, 77, 80, 81, 83, 84, 
          85, 86, 87, 88, 89, 90, 91, 93, 94, 95, 97, 99, 100, 103, 104, 106, 107, 108, 
          112, 113, 116, 119, 125, 126, 130, 132, 133, 134, 137, 138, 140, 148, 150, 
          152, 153, 154, 158, 161, 164, 165, 167, 168, 170, 171, 173, 174, 175, 177, 
          185, 190, 191, 194, 201, 202, 203, 205, 211, 215, 220, 223, 232, 240, 241, 
          242, 243, 246, 249, 252, 255, 256, 257, 258, 259, 261, 262, 264, 270, 271, 
          272, 273, 274, 282, 283, 284, 285, 291, 294, 302, 303, 304, 305, 306, 307, 
          308, 309, 312, 314, 315, 327, 332, 333, 343, 363, 364, 365, 367, 370, 374, 
          376, 377, 385, 386, 387, 391, 394, 403, 1651, 1930, 2060, 2061, 2062, 2063, 
          2064, 2065, 2066, 2067, 2068, 2069, 2070, 2071, 2072, 2073, 2074, 2075, 2076, 
          2077, 2078, 2079, 2080, 2081 ], 
      [ 1, 2, 3, 4, 9, 12, 13, 15, 16, 17, 22, 25, 26, 27, 28, 31, 32, 33, 34, 39, 44, 
          48, 49, 51, 54, 57, 66, 67, 68, 69, 70, 71, 73, 74, 76, 78, 79, 81, 83, 84, 
          87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 100, 101, 102, 103, 104, 106, 
          107, 108, 114, 116, 120, 121, 122, 125, 131, 134, 135, 136, 137, 139, 141, 
          148, 150, 154, 156, 158, 160, 162, 164, 165, 169, 172, 173, 174, 175, 178, 
          186, 190, 193, 195, 207, 208, 209, 212, 213, 216, 217, 219, 220, 240, 242, 
          243, 244, 245, 249, 252, 253, 254, 257, 260, 261, 262, 265, 266, 270, 275, 
          277, 280, 281, 282, 283, 285, 288, 289, 298, 299, 300, 301, 302, 304, 306, 
          307, 310, 312, 319, 322, 325, 334, 337, 360, 364, 365, 369, 370, 371, 372, 
          374, 375, 383, 389, 390, 391, 396, 403, 1459, 1860, 2082, 2083, 2084, 2085, 
          2086, 2087, 2088, 2089, 2090, 2091, 2092, 2093, 2094, 2095, 2096, 2097, 2098, 
          2099, 2100, 2101, 2102, 2103 ], 
      [ 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 37, 
          45, 46, 47, 57, 58, 66, 67, 68, 69, 70, 71, 72, 74, 75, 76, 78, 79, 80, 81, 
          83, 84, 85, 86, 91, 92, 93, 94, 96, 97, 98, 99, 100, 101, 102, 105, 106, 107, 
          112, 113, 117, 118, 123, 126, 132, 133, 134, 135, 136, 137, 138, 142, 143, 
          151, 152, 153, 155, 159, 160, 162, 164, 166, 167, 168, 170, 171, 174, 178, 
          180, 187, 191, 196, 202, 204, 206, 209, 212, 213, 216, 218, 219, 241, 242, 
          243, 244, 245, 246, 252, 253, 258, 260, 261, 262, 263, 267, 269, 271, 272, 
          276, 277, 278, 279, 281, 282, 283, 284, 290, 296, 297, 300, 301, 302, 303, 
          308, 311, 312, 318, 323, 325, 338, 339, 355, 363, 368, 369, 370, 373, 374, 
          375, 376, 381, 382, 393, 394, 395, 403, 1435, 1836, 2104, 2105, 2106, 2107, 
          2108, 2109, 2110, 2111, 2112, 2113, 2114, 2115, 2116, 2117, 2118, 2119, 2120, 
          2121, 2122, 2123, 2124, 2125 ], 
      [ 1, 2, 4, 6, 10, 12, 13, 16, 17, 18, 20, 24, 25, 28, 29, 30, 31, 32, 34, 38, 40, 
          41, 47, 51, 54, 60, 66, 67, 68, 69, 70, 71, 72, 73, 77, 78, 79, 80, 81, 82, 
          83, 85, 86, 88, 89, 90, 91, 92, 94, 96, 97, 99, 100, 102, 104, 105, 106, 107, 
          108, 118, 119, 120, 124, 125, 129, 131, 133, 135, 136, 137, 138, 147, 149, 
          150, 151, 155, 163, 164, 165, 166, 168, 169, 170, 171, 172, 174, 182, 183, 
          184, 186, 187, 203, 204, 214, 215, 216, 217, 221, 222, 223, 231, 240, 241, 
          242, 244, 248, 249, 255, 256, 257, 258, 260, 262, 263, 266, 268, 274, 275, 
          276, 277, 279, 281, 284, 285, 291, 292, 296, 301, 303, 304, 305, 307, 309, 
          310, 311, 312, 317, 318, 324, 335, 342, 343, 363, 366, 368, 369, 370, 372, 
          376, 377, 384, 388, 389, 391, 395, 403, 1219, 1907, 2126, 2127, 2128, 2129, 
          2130, 2131, 2132, 2133, 2134, 2135, 2136, 2137, 2138, 2139, 2140, 2141, 2142, 
          2143, 2144, 2145, 2146, 2147 ], 
      [ 1, 2, 3, 5, 8, 13, 14, 15, 16, 18, 21, 24, 25, 27, 29, 35, 36, 37, 39, 43, 45, 
          47, 50, 52, 56, 58, 66, 67, 68, 69, 70, 71, 73, 76, 77, 78, 79, 80, 82, 83, 
          84, 85, 86, 88, 89, 90, 91, 93, 94, 95, 97, 98, 99, 102, 109, 110, 111, 112, 
          113, 115, 116, 117, 119, 123, 128, 132, 133, 134, 140, 141, 142, 143, 147, 
          152, 153, 157, 158, 159, 161, 162, 171, 176, 177, 178, 184, 185, 187, 189, 
          191, 192, 194, 196, 197, 199, 200, 201, 202, 224, 225, 229, 230, 240, 241, 
          243, 244, 246, 251, 252, 253, 254, 256, 258, 259, 264, 268, 269, 271, 272, 
          273, 274, 279, 283, 286, 287, 289, 290, 294, 297, 299, 301, 302, 309, 313, 
          314, 315, 316, 321, 323, 326, 329, 333, 347, 363, 365, 366, 367, 373, 379, 
          380, 381, 382, 383, 387, 392, 394, 403, 1603, 1882, 2148, 2149, 2150, 2151, 
          2152, 2153, 2154, 2155, 2156, 2157, 2158, 2159, 2160, 2161, 2162, 2163, 2164, 
          2165, 2166, 2167, 2168, 2169 ], 
      [ 1, 2, 3, 4, 8, 12, 14, 15, 16, 17, 22, 25, 26, 27, 31, 33, 35, 36, 37, 38, 42, 
          44, 45, 53, 55, 57, 66, 67, 68, 70, 72, 73, 75, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 90, 92, 93, 94, 95, 96, 97, 98, 99, 101, 102, 103, 109, 110, 
          111, 112, 114, 115, 117, 121, 122, 124, 131, 132, 139, 141, 142, 143, 145, 
          146, 148, 155, 157, 159, 160, 163, 167, 176, 178, 179, 180, 181, 183, 185, 
          189, 191, 197, 204, 206, 207, 208, 209, 210, 213, 224, 225, 226, 240, 242, 
          243, 244, 245, 250, 252, 253, 254, 256, 260, 261, 265, 266, 267, 270, 272, 
          275, 276, 278, 286, 287, 289, 290, 295, 297, 298, 299, 300, 302, 303, 310, 
          313, 314, 317, 319, 321, 325, 334, 344, 361, 365, 368, 369, 371, 373, 378, 
          379, 380, 382, 385, 390, 392, 396, 403, 1195, 1861, 2170, 2171, 2172, 2173, 
          2174, 2175, 2176, 2177, 2178, 2179, 2180, 2181, 2182, 2183, 2184, 2185, 2186, 
          2187, 2188, 2189, 2190, 2191 ], 
      [ 1, 2, 3, 5, 10, 12, 14, 16, 17, 18, 19, 24, 25, 28, 29, 30, 35, 38, 40, 41, 42, 
          44, 45, 52, 55, 60, 66, 67, 68, 69, 71, 74, 75, 76, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 92, 94, 95, 97, 99, 100, 104, 105, 109, 110, 111, 
          112, 114, 115, 119, 124, 127, 128, 131, 132, 140, 144, 145, 146, 147, 149, 
          151, 154, 157, 159, 161, 163, 169, 177, 179, 180, 182, 183, 186, 187, 188, 
          189, 192, 193, 198, 199, 203, 205, 211, 215, 224, 226, 228, 230, 240, 241, 
          242, 243, 248, 250, 253, 255, 256, 257, 258, 259, 264, 266, 267, 270, 271, 
          272, 274, 276, 285, 287, 291, 292, 293, 294, 298, 303, 304, 305, 307, 308, 
          313, 314, 315, 316, 317, 324, 328, 330, 349, 363, 364, 365, 366, 367, 376, 
          378, 380, 384, 385, 386, 392, 397, 403, 1147, 1931, 2192, 2193, 2194, 2195, 
          2196, 2197, 2198, 2199, 2200, 2201, 2202, 2203, 2204, 2205, 2206, 2207, 2208, 
          2209, 2210, 2211, 2212, 2213 ], 
      [ 1, 2, 3, 11, 12, 13, 14, 15, 16, 17, 20, 24, 25, 26, 28, 29, 32, 35, 36, 37, 
          38, 39, 40, 41, 43, 51, 52, 57, 67, 68, 69, 70, 72, 73, 74, 75, 76, 77, 79, 
          80, 81, 82, 83, 84, 88, 89, 92, 93, 94, 95, 96, 98, 99, 100, 101, 102, 104, 
          105, 109, 110, 113, 118, 120, 123, 127, 128, 131, 132, 135, 136, 139, 141, 
          142, 144, 147, 150, 157, 158, 160, 164, 168, 176, 178, 179, 180, 182, 184, 
          186, 187, 188, 192, 193, 200, 204, 206, 207, 208, 212, 214, 216, 225, 230, 
          240, 241, 242, 244, 245, 252, 253, 255, 262, 265, 266, 267, 268, 269, 271, 
          275, 276, 277, 279, 280, 286, 287, 288, 291, 297, 298, 299, 301, 304, 311, 
          315, 317, 318, 320, 324, 326, 345, 346, 363, 364, 368, 370, 372, 378, 379, 
          380, 381, 383, 384, 388, 393, 396, 398, 403, 1099, 1579, 1908, 2214, 2215, 
          2216, 2217, 2218, 2219, 2220, 2221, 2222, 2223, 2224, 2225, 2226, 2227, 2228, 
          2229, 2230, 2231, 2232, 2233, 2234 ], 
      [ 1, 2, 3, 6, 9, 12, 14, 16, 17, 18, 21, 24, 25, 28, 29, 31, 33, 36, 37, 39, 50, 
          51, 52, 53, 55, 60, 66, 67, 68, 69, 70, 72, 73, 74, 75, 76, 77, 78, 80, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 96, 97, 98, 100, 101, 102, 108, 111, 112, 
          114, 118, 120, 121, 122, 123, 128, 133, 135, 136, 139, 141, 142, 143, 149, 
          151, 154, 155, 159, 162, 169, 174, 176, 178, 182, 183, 186, 187, 188, 189, 
          190, 198, 199, 202, 209, 210, 214, 216, 217, 218, 224, 228, 230, 240, 241, 
          243, 244, 248, 250, 253, 254, 257, 258, 263, 264, 266, 267, 268, 274, 276, 
          277, 281, 282, 287, 288, 289, 290, 292, 296, 298, 300, 301, 302, 305, 316, 
          317, 318, 319, 322, 323, 326, 335, 347, 348, 366, 367, 369, 370, 375, 378, 
          380, 381, 382, 383, 389, 390, 395, 403, 1411, 1883, 2235, 2236, 2237, 2238, 
          2239, 2240, 2241, 2242, 2243, 2244, 2245, 2246, 2247, 2248, 2249, 2250, 2251, 
          2252, 2253, 2254, 2255, 2256 ], 
      [ 1, 3, 4, 6, 10, 12, 14, 15, 17, 18, 20, 24, 25, 27, 29, 36, 37, 38, 43, 45, 46, 
          50, 51, 52, 55, 59, 66, 67, 68, 70, 71, 73, 74, 75, 76, 77, 78, 79, 82, 83, 
          84, 85, 86, 87, 88, 89, 91, 93, 94, 96, 97, 99, 100, 101, 109, 110, 111, 112, 
          113, 117, 119, 123, 124, 125, 130, 132, 133, 137, 140, 141, 142, 144, 152, 
          153, 155, 157, 166, 167, 168, 171, 173, 179, 180, 181, 182, 184, 185, 187, 
          188, 189, 190, 205, 206, 210, 211, 212, 218, 227, 228, 229, 232, 240, 241, 
          242, 244, 247, 250, 255, 256, 257, 258, 261, 263, 265, 267, 268, 271, 273, 
          275, 276, 277, 284, 290, 291, 292, 295, 296, 297, 303, 304, 305, 311, 312, 
          314, 316, 317, 318, 319, 326, 336, 349, 350, 367, 368, 369, 370, 376, 377, 
          379, 381, 384, 385, 388, 392, 394, 403, 1315, 1909, 2257, 2258, 2259, 2260, 
          2261, 2262, 2263, 2264, 2265, 2266, 2267, 2268, 2269, 2270, 2271, 2272, 2273, 
          2274, 2275, 2276, 2277, 2278 ], 
      [ 1, 2, 4, 11, 12, 13, 14, 15, 16, 17, 19, 24, 25, 26, 28, 30, 32, 35, 38, 40, 
          41, 42, 46, 47, 48, 49, 53, 57, 67, 68, 69, 71, 72, 73, 74, 76, 77, 78, 82, 
          83, 84, 85, 86, 87, 90, 91, 92, 93, 94, 95, 96, 98, 99, 100, 103, 105, 106, 
          107, 113, 114, 115, 118, 124, 126, 127, 129, 131, 134, 137, 138, 139, 145, 
          146, 148, 150, 151, 157, 160, 164, 165, 170, 177, 180, 181, 183, 191, 193, 
          195, 196, 198, 203, 204, 205, 207, 209, 213, 215, 219, 220, 221, 226, 231, 
          240, 241, 242, 243, 245, 252, 255, 260, 262, 264, 265, 266, 267, 269, 270, 
          272, 278, 281, 284, 285, 286, 288, 291, 293, 300, 303, 306, 307, 308, 310, 
          313, 315, 318, 320, 324, 327, 345, 353, 363, 364, 368, 372, 374, 378, 382, 
          384, 385, 386, 387, 389, 393, 396, 399, 403, 1075, 1580, 1932, 2279, 2280, 
          2281, 2282, 2283, 2284, 2285, 2286, 2287, 2288, 2289, 2290, 2291, 2292, 2293, 
          2294, 2295, 2296, 2297, 2298, 2299 ], 
      [ 1, 2, 4, 7, 8, 13, 14, 15, 17, 18, 20, 24, 25, 29, 30, 32, 35, 38, 40, 41, 43, 
          44, 45, 53, 56, 59, 66, 67, 68, 69, 70, 74, 75, 76, 77, 78, 80, 81, 83, 84, 
          85, 86, 87, 88, 89, 90, 91, 92, 95, 96, 97, 98, 99, 103, 105, 109, 110, 111, 
          115, 117, 119, 120, 124, 127, 129, 131, 138, 140, 142, 144, 145, 146, 147, 
          149, 156, 157, 161, 163, 166, 172, 176, 179, 181, 184, 192, 195, 196, 197, 
          200, 203, 204, 205, 207, 210, 214, 221, 222, 225, 227, 229, 231, 240, 241, 
          242, 244, 247, 251, 254, 255, 256, 259, 260, 263, 265, 268, 269, 273, 275, 
          278, 279, 280, 284, 286, 287, 292, 293, 295, 297, 299, 306, 309, 310, 311, 
          313, 316, 317, 320, 321, 324, 329, 342, 351, 366, 368, 371, 372, 373, 377, 
          378, 379, 384, 387, 388, 392, 397, 403, 1051, 1910, 2300, 2301, 2302, 2303, 
          2304, 2305, 2306, 2307, 2308, 2309, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 
          2317, 2318, 2319, 2320, 2321 ], 
      [ 1, 2, 3, 4, 10, 13, 14, 15, 16, 17, 22, 25, 26, 27, 31, 34, 40, 41, 43, 44, 45, 
          46, 47, 52, 56, 57, 66, 69, 71, 72, 73, 74, 75, 76, 77, 78, 80, 81, 82, 84, 
          85, 86, 88, 89, 91, 92, 93, 94, 95, 96, 97, 99, 100, 104, 106, 107, 109, 110, 
          112, 115, 116, 117, 119, 120, 124, 125, 131, 138, 141, 144, 147, 148, 150, 
          151, 152, 153, 157, 161, 164, 166, 171, 177, 180, 182, 184, 191, 193, 194, 
          199, 203, 204, 206, 211, 212, 216, 219, 220, 222, 225, 226, 227, 240, 242, 
          243, 244, 245, 251, 252, 253, 256, 257, 260, 261, 265, 266, 269, 270, 271, 
          275, 279, 284, 289, 291, 293, 294, 296, 297, 301, 303, 304, 306, 307, 312, 
          313, 314, 317, 321, 322, 325, 337, 344, 362, 363, 365, 369, 371, 376, 381, 
          384, 386, 387, 388, 391, 392, 396, 403, 1171, 1862, 2322, 2323, 2324, 2325, 
          2326, 2327, 2328, 2329, 2330, 2331, 2332, 2333, 2334, 2335, 2336, 2337, 2338, 
          2339, 2340, 2341, 2342, 2343 ], 
      [ 1, 2, 3, 4, 5, 12, 13, 14, 15, 17, 23, 24, 26, 27, 33, 34, 35, 38, 43, 44, 45, 
          48, 49, 52, 57, 59, 66, 67, 68, 71, 72, 73, 75, 76, 77, 78, 80, 81, 82, 83, 
          87, 88, 89, 90, 91, 92, 93, 94, 95, 97, 98, 99, 100, 103, 105, 109, 110, 113, 
          114, 116, 123, 125, 126, 127, 132, 134, 137, 140, 142, 144, 145, 146, 147, 
          152, 153, 154, 156, 161, 164, 172, 173, 178, 180, 188, 189, 191, 193, 197, 
          200, 201, 205, 207, 208, 211, 212, 213, 215, 220, 225, 226, 229, 241, 242, 
          243, 244, 245, 247, 253, 258, 259, 260, 261, 262, 265, 267, 269, 271, 272, 
          277, 280, 283, 284, 285, 287, 290, 293, 294, 295, 299, 304, 306, 308, 311, 
          313, 314, 315, 319, 323, 325, 338, 354, 357, 364, 365, 373, 375, 376, 379, 
          383, 384, 385, 387, 393, 394, 397, 403, 1123, 1837, 2344, 2345, 2346, 2347, 
          2348, 2349, 2350, 2351, 2352, 2353, 2354, 2355, 2356, 2357, 2358, 2359, 2360, 
          2361, 2362, 2363, 2364, 2365 ], 
      [ 1, 2, 4, 7, 10, 12, 14, 15, 16, 18, 21, 24, 25, 30, 31, 36, 41, 42, 45, 46, 47, 
          48, 50, 53, 55, 58, 66, 68, 69, 70, 71, 73, 74, 75, 76, 77, 79, 80, 81, 82, 
          83, 86, 87, 88, 90, 91, 92, 93, 95, 96, 97, 99, 100, 106, 109, 111, 112, 115, 
          117, 118, 119, 122, 124, 126, 129, 133, 135, 138, 143, 145, 148, 149, 151, 
          153, 155, 157, 163, 165, 166, 167, 174, 176, 177, 183, 185, 187, 194, 196, 
          197, 198, 199, 205, 206, 218, 219, 222, 223, 226, 227, 228, 231, 240, 241, 
          243, 244, 246, 250, 252, 256, 257, 259, 260, 263, 264, 267, 268, 272, 273, 
          274, 278, 279, 282, 289, 291, 293, 295, 296, 300, 303, 305, 307, 312, 314, 
          316, 317, 320, 321, 323, 327, 328, 341, 350, 366, 368, 371, 376, 377, 380, 
          381, 382, 386, 387, 389, 392, 395, 403, 1555, 1884, 2366, 2367, 2368, 2369, 
          2370, 2371, 2372, 2373, 2374, 2375, 2376, 2377, 2378, 2379, 2380, 2381, 2382, 
          2383, 2384, 2385, 2386, 2387 ], 
      [ 1, 3, 4, 6, 8, 13, 14, 16, 17, 18, 19, 24, 25, 30, 31, 37, 40, 42, 45, 46, 47, 
          49, 50, 53, 56, 60, 66, 67, 69, 70, 71, 73, 74, 75, 76, 77, 79, 80, 81, 82, 
          83, 85, 87, 89, 90, 91, 92, 93, 94, 96, 97, 98, 99, 107, 110, 111, 112, 115, 
          117, 118, 119, 121, 124, 126, 130, 133, 136, 138, 143, 146, 148, 149, 151, 
          152, 155, 157, 159, 167, 170, 171, 175, 181, 182, 183, 191, 192, 194, 196, 
          202, 203, 204, 209, 210, 211, 217, 221, 222, 224, 228, 229, 232, 240, 241, 
          242, 243, 248, 251, 254, 255, 256, 258, 261, 263, 264, 266, 269, 270, 274, 
          276, 278, 281, 284, 286, 290, 292, 294, 296, 297, 302, 303, 308, 309, 310, 
          313, 316, 318, 321, 322, 327, 343, 347, 351, 363, 367, 369, 373, 374, 377, 
          378, 382, 385, 386, 388, 392, 395, 403, 1531, 1933, 2388, 2389, 2390, 2391, 
          2392, 2393, 2394, 2395, 2396, 2397, 2398, 2399, 2400, 2401, 2402, 2403, 2404, 
          2405, 2406, 2407, 2408, 2409 ], 
      [ 1, 3, 4, 7, 9, 12, 14, 15, 17, 18, 19, 24, 25, 30, 33, 35, 42, 44, 46, 48, 49, 
          50, 51, 53, 55, 59, 66, 67, 68, 69, 70, 71, 72, 76, 77, 79, 80, 81, 82, 84, 
          85, 86, 88, 89, 90, 91, 92, 93, 95, 96, 97, 98, 100, 101, 103, 108, 111, 114, 
          116, 121, 122, 124, 126, 127, 130, 137, 139, 140, 143, 144, 145, 146, 148, 
          149, 154, 156, 165, 167, 169, 173, 175, 179, 181, 188, 190, 195, 197, 198, 
          201, 205, 207, 209, 210, 211, 218, 220, 221, 224, 227, 228, 232, 240, 241, 
          242, 243, 247, 250, 254, 255, 257, 259, 261, 263, 264, 265, 267, 270, 273, 
          278, 280, 282, 285, 288, 290, 292, 293, 295, 298, 300, 305, 306, 308, 310, 
          314, 316, 319, 320, 322, 327, 332, 348, 351, 364, 367, 371, 374, 375, 377, 
          378, 379, 385, 386, 389, 390, 397, 403, 1507, 1934, 2410, 2411, 2412, 2413, 
          2414, 2415, 2416, 2417, 2418, 2419, 2420, 2421, 2422, 2423, 2424, 2425, 2426, 
          2427, 2428, 2429, 2430, 2431 ], 
      [ 1, 2, 3, 7, 10, 12, 13, 15, 17, 18, 21, 24, 25, 29, 34, 36, 39, 40, 43, 44, 48, 
          50, 51, 52, 54, 59, 66, 67, 69, 70, 71, 72, 74, 75, 77, 78, 79, 80, 82, 83, 
          84, 85, 87, 89, 90, 91, 92, 93, 95, 96, 97, 99, 100, 104, 106, 108, 109, 116, 
          119, 120, 121, 123, 125, 127, 128, 135, 140, 141, 144, 145, 147, 149, 150, 
          152, 154, 156, 161, 162, 168, 169, 173, 179, 184, 186, 189, 190, 194, 195, 
          199, 200, 201, 214, 215, 216, 220, 222, 223, 225, 227, 228, 230, 240, 241, 
          243, 244, 247, 249, 253, 256, 257, 259, 262, 263, 264, 265, 268, 273, 277, 
          279, 280, 282, 289, 291, 292, 293, 294, 295, 299, 304, 305, 307, 309, 312, 
          314, 317, 320, 322, 323, 326, 333, 342, 348, 364, 366, 367, 371, 376, 380, 
          381, 383, 387, 388, 389, 391, 397, 403, 1267, 1885, 2432, 2433, 2434, 2435, 
          2436, 2437, 2438, 2439, 2440, 2441, 2442, 2443, 2444, 2445, 2446, 2447, 2448, 
          2449, 2450, 2451, 2452, 2453 ], 
      [ 1, 3, 4, 5, 9, 13, 14, 16, 17, 18, 20, 24, 25, 29, 34, 37, 39, 41, 43, 44, 49, 
          50, 51, 52, 56, 60, 66, 68, 69, 70, 71, 72, 74, 75, 77, 78, 79, 80, 82, 83, 
          84, 86, 87, 88, 90, 91, 92, 93, 94, 95, 97, 98, 100, 104, 107, 108, 110, 116, 
          119, 120, 122, 123, 125, 127, 130, 136, 140, 141, 144, 146, 147, 149, 150, 
          153, 154, 156, 158, 171, 172, 173, 175, 182, 186, 188, 192, 193, 199, 200, 
          202, 203, 208, 210, 211, 212, 217, 221, 223, 224, 227, 229, 232, 240, 241, 
          242, 244, 248, 251, 254, 255, 257, 258, 259, 261, 266, 268, 269, 271, 274, 
          275, 280, 283, 285, 287, 288, 292, 294, 296, 298, 301, 304, 306, 309, 311, 
          315, 316, 319, 321, 322, 326, 340, 349, 352, 365, 367, 370, 372, 375, 377, 
          379, 383, 384, 386, 388, 391, 397, 403, 1243, 1911, 2454, 2455, 2456, 2457, 
          2458, 2459, 2460, 2461, 2462, 2463, 2464, 2465, 2466, 2467, 2468, 2469, 2470, 
          2471, 2472, 2473, 2474, 2475 ], 
      [ 1, 2, 4, 5, 8, 12, 13, 16, 17, 18, 21, 24, 25, 30, 33, 38, 39, 42, 44, 47, 48, 
          49, 50, 53, 54, 60, 66, 67, 68, 70, 71, 72, 74, 75, 76, 77, 79, 81, 82, 84, 
          85, 86, 87, 88, 89, 91, 92, 93, 94, 95, 97, 98, 99, 102, 103, 108, 111, 114, 
          115, 121, 122, 125, 126, 127, 129, 134, 139, 140, 145, 146, 147, 148, 149, 
          154, 155, 156, 163, 170, 172, 174, 175, 183, 185, 186, 189, 195, 197, 198, 
          201, 203, 208, 213, 214, 215, 217, 222, 223, 224, 226, 229, 231, 240, 241, 
          243, 244, 248, 249, 254, 256, 258, 259, 260, 262, 264, 266, 268, 272, 274, 
          281, 283, 285, 286, 287, 289, 292, 294, 295, 299, 302, 305, 307, 309, 310, 
          313, 315, 319, 321, 323, 327, 330, 341, 352, 365, 366, 372, 373, 377, 380, 
          382, 383, 385, 387, 389, 390, 397, 403, 1483, 1886, 2476, 2477, 2478, 2479, 
          2480, 2481, 2482, 2483, 2484, 2485, 2486, 2487, 2488, 2489, 2490, 2491, 2492, 
          2493, 2494, 2495, 2496, 2497 ], 
      [ 1, 2, 4, 6, 9, 13, 14, 15, 17, 18, 21, 24, 25, 27, 30, 32, 34, 46, 47, 48, 49, 
          50, 52, 53, 56, 59, 66, 67, 68, 69, 71, 72, 73, 74, 75, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 93, 94, 96, 97, 98, 100, 106, 107, 108, 113, 114, 
          116, 117, 119, 120, 125, 126, 129, 133, 134, 137, 140, 142, 148, 150, 151, 
          152, 153, 156, 162, 166, 172, 174, 177, 181, 184, 190, 195, 196, 197, 200, 
          202, 211, 212, 213, 215, 217, 218, 219, 221, 222, 227, 229, 231, 240, 241, 
          243, 244, 247, 251, 254, 257, 258, 260, 263, 264, 265, 268, 269, 273, 277, 
          281, 283, 284, 288, 289, 290, 292, 293, 296, 300, 301, 306, 309, 312, 313, 
          316, 318, 319, 322, 323, 327, 331, 350, 352, 366, 369, 374, 375, 377, 381, 
          382, 383, 384, 387, 389, 391, 394, 403, 1387, 1887, 2498, 2499, 2500, 2501, 
          2502, 2503, 2504, 2505, 2506, 2507, 2508, 2509, 2510, 2511, 2512, 2513, 2514, 
          2515, 2516, 2517, 2518, 2519 ], 
      [ 1, 2, 3, 4, 7, 12, 13, 14, 16, 17, 23, 24, 26, 31, 33, 34, 39, 40, 41, 42, 44, 
          45, 51, 53, 57, 60, 66, 69, 70, 72, 73, 74, 76, 77, 78, 79, 81, 82, 83, 84, 
          85, 86, 87, 88, 89, 90, 93, 95, 96, 97, 98, 99, 100, 104, 105, 115, 118, 120, 
          121, 122, 123, 124, 126, 127, 135, 136, 138, 143, 144, 145, 146, 147, 149, 
          151, 154, 155, 156, 160, 163, 169, 175, 192, 193, 198, 199, 204, 206, 207, 
          208, 209, 210, 214, 216, 219, 220, 221, 222, 223, 225, 226, 228, 241, 242, 
          243, 244, 245, 248, 253, 259, 260, 261, 262, 263, 266, 267, 269, 276, 278, 
          279, 280, 281, 282, 285, 287, 293, 294, 295, 296, 298, 307, 308, 310, 311, 
          317, 320, 321, 322, 323, 325, 339, 354, 358, 371, 372, 373, 375, 376, 378, 
          380, 386, 388, 389, 393, 395, 397, 403, 1027, 1838, 2520, 2521, 2522, 2523, 
          2524, 2525, 2526, 2527, 2528, 2529, 2530, 2531, 2532, 2533, 2534, 2535, 2536, 
          2537, 2538, 2539, 2540, 2541 ], 
      [ 1, 3, 4, 11, 12, 13, 14, 15, 16, 17, 21, 24, 25, 26, 36, 37, 39, 42, 43, 46, 
          47, 48, 49, 50, 51, 52, 53, 57, 70, 71, 72, 73, 75, 76, 78, 79, 80, 81, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 94, 95, 96, 98, 99, 100, 112, 113, 116, 
          117, 118, 121, 122, 123, 125, 126, 127, 130, 139, 141, 143, 148, 150, 152, 
          153, 154, 155, 156, 157, 178, 185, 190, 191, 194, 201, 202, 206, 208, 209, 
          212, 213, 216, 217, 218, 219, 220, 223, 224, 225, 226, 227, 228, 229, 232, 
          240, 241, 243, 244, 245, 252, 261, 262, 264, 265, 266, 267, 268, 269, 282, 
          283, 286, 288, 289, 290, 291, 294, 295, 296, 302, 312, 314, 315, 318, 319, 
          320, 321, 322, 323, 326, 327, 346, 353, 370, 374, 379, 380, 381, 382, 383, 
          385, 386, 387, 388, 389, 393, 396, 401, 403, 1076, 1100, 1888, 2542, 2543, 
          2544, 2545, 2546, 2547, 2548, 2549, 2550, 2551, 2552, 2553, 2554, 2555, 2556, 
          2557, 2558, 2559, 2560, 2561, 2562 ], 
      [ 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 27, 28, 37, 38, 47, 
          49, 52, 54, 55, 56, 60, 66, 67, 68, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 83, 84, 86, 89, 90, 91, 93, 95, 96, 98, 99, 100, 102, 107, 110, 112, 113, 
          114, 125, 128, 129, 130, 158, 159, 164, 170, 171, 172, 174, 177, 178, 180, 
          181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 193, 202, 203, 204, 
          208, 209, 211, 212, 213, 215, 216, 217, 224, 226, 229, 237, 240, 242, 243, 
          244, 248, 258, 266, 270, 271, 272, 274, 275, 276, 277, 281, 283, 284, 285, 
          286, 287, 288, 289, 290, 291, 292, 294, 296, 301, 302, 303, 304, 313, 315, 
          318, 319, 324, 325, 326, 327, 355, 357, 363, 365, 369, 370, 382, 383, 384, 
          385, 390, 391, 392, 393, 394, 396, 403, 550, 1863, 2563, 2564, 2565, 2566, 
          2567, 2568, 2569, 2570, 2571, 2572, 2573, 2574, 2575, 2576, 2577, 2578, 2579, 
          2580, 2581, 2582, 2583, 2584 ], 
      [ 2, 3, 4, 5, 7, 11, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 35, 39, 41, 42, 43, 
          44, 48, 54, 55, 56, 58, 66, 68, 69, 70, 71, 72, 75, 76, 77, 78, 81, 82, 83, 
          84, 85, 87, 88, 89, 90, 92, 93, 94, 96, 98, 99, 100, 103, 104, 109, 115, 116, 
          122, 127, 128, 129, 130, 158, 160, 161, 163, 164, 165, 173, 175, 176, 177, 
          178, 179, 185, 186, 191, 192, 193, 194, 195, 197, 198, 199, 200, 201, 203, 
          205, 206, 207, 208, 219, 220, 223, 224, 225, 226, 227, 238, 240, 242, 243, 
          244, 246, 252, 259, 270, 271, 272, 273, 274, 275, 278, 279, 280, 282, 283, 
          285, 286, 287, 288, 289, 291, 293, 294, 295, 298, 299, 306, 307, 314, 315, 
          320, 321, 324, 325, 326, 327, 357, 358, 364, 365, 371, 372, 379, 380, 386, 
          387, 390, 391, 392, 393, 396, 397, 403, 526, 1864, 2585, 2586, 2587, 2588, 
          2589, 2590, 2591, 2592, 2593, 2594, 2595, 2596, 2597, 2598, 2599, 2600, 2601, 
          2602, 2603, 2604, 2605, 2606 ], 
      [ 2, 3, 4, 6, 7, 11, 12, 13, 14, 15, 17, 18, 22, 24, 25, 26, 31, 32, 36, 40, 46, 
          51, 53, 54, 55, 56, 59, 66, 67, 69, 70, 72, 73, 74, 76, 78, 79, 80, 81, 82, 
          83, 85, 86, 87, 88, 91, 92, 93, 94, 95, 98, 99, 100, 101, 106, 117, 118, 120, 
          121, 124, 128, 129, 130, 160, 162, 165, 166, 167, 168, 169, 176, 179, 180, 
          181, 182, 183, 184, 190, 194, 195, 196, 204, 206, 207, 209, 210, 212, 213, 
          214, 216, 217, 218, 219, 220, 221, 222, 225, 227, 228, 239, 240, 242, 243, 
          244, 247, 263, 265, 270, 273, 275, 276, 277, 278, 279, 280, 281, 282, 284, 
          286, 288, 289, 290, 291, 292, 293, 295, 296, 297, 300, 310, 312, 317, 318, 
          320, 322, 324, 325, 326, 327, 355, 358, 368, 369, 371, 374, 378, 381, 388, 
          389, 390, 391, 392, 393, 395, 396, 403, 502, 1865, 2607, 2608, 2609, 2610, 
          2611, 2612, 2613, 2614, 2615, 2616, 2617, 2618, 2619, 2620, 2621, 2622, 2623, 
          2624, 2625, 2626, 2627, 2628 ], 
      [ 1, 2, 3, 4, 8, 9, 10, 15, 16, 17, 18, 23, 25, 27, 29, 30, 31, 33, 34, 44, 45, 
          50, 57, 58, 59, 60, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 79, 80, 
          82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 98, 99, 100, 131, 132, 133, 134, 
          135, 136, 137, 138, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 151, 
          152, 153, 154, 155, 156, 159, 161, 162, 163, 166, 167, 169, 171, 172, 173, 
          174, 175, 189, 197, 199, 210, 211, 222, 230, 231, 232, 233, 241, 242, 243, 
          244, 249, 250, 251, 253, 254, 256, 257, 258, 259, 260, 261, 263, 297, 298, 
          299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 
          314, 316, 317, 319, 321, 322, 323, 325, 359, 365, 366, 367, 369, 371, 373, 
          375, 376, 377, 394, 395, 397, 403, 405, 647, 1004, 1839, 2629, 2630, 2631, 
          2632, 2633, 2634, 2635, 2636, 2637, 2638, 2639, 2640, 2641, 2642, 2643, 2644, 
          2645, 2646, 2647, 2648, 2649 ], 
      [ 2, 3, 4, 8, 9, 11, 13, 14, 15, 16, 17, 18, 23, 24, 25, 32, 33, 35, 37, 39, 49, 
          53, 56, 57, 58, 59, 60, 67, 68, 69, 70, 72, 73, 75, 76, 78, 79, 81, 82, 84, 
          86, 87, 89, 90, 91, 92, 93, 94, 95, 96, 97, 99, 100, 134, 136, 139, 142, 143, 
          146, 156, 158, 159, 160, 162, 170, 172, 175, 176, 178, 181, 188, 191, 192, 
          193, 195, 196, 197, 198, 200, 201, 202, 204, 207, 208, 209, 210, 212, 213, 
          214, 217, 218, 219, 221, 224, 225, 229, 230, 231, 232, 234, 241, 242, 243, 
          244, 251, 254, 269, 278, 280, 281, 283, 286, 287, 288, 290, 297, 298, 299, 
          300, 301, 302, 306, 308, 309, 310, 311, 313, 315, 316, 318, 319, 320, 321, 
          322, 323, 324, 325, 326, 327, 360, 361, 372, 373, 374, 375, 378, 379, 382, 
          383, 390, 393, 394, 395, 396, 397, 403, 622, 1840, 2650, 2651, 2652, 2653, 
          2654, 2655, 2656, 2657, 2658, 2659, 2660, 2661, 2662, 2663, 2664, 2665, 2666, 
          2667, 2668, 2669, 2670, 2671 ], 
      [ 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17, 18, 23, 24, 25, 36, 38, 40, 42, 43, 45, 
          47, 54, 57, 58, 59, 60, 67, 70, 71, 73, 74, 75, 76, 77, 78, 80, 81, 82, 83, 
          84, 85, 86, 88, 90, 92, 93, 94, 95, 96, 97, 98, 100, 132, 138, 145, 147, 152, 
          155, 157, 160, 161, 163, 164, 167, 168, 170, 171, 179, 180, 183, 184, 185, 
          187, 189, 191, 192, 194, 196, 201, 203, 204, 205, 206, 208, 213, 214, 215, 
          216, 220, 222, 223, 225, 226, 228, 229, 230, 231, 232, 235, 241, 242, 243, 
          244, 249, 256, 262, 272, 276, 279, 284, 286, 291, 294, 295, 297, 299, 302, 
          303, 304, 305, 307, 308, 309, 310, 311, 312, 313, 314, 315, 317, 318, 320, 
          321, 323, 324, 325, 326, 327, 361, 362, 363, 368, 373, 376, 380, 385, 387, 
          388, 392, 393, 394, 395, 396, 397, 403, 598, 1841, 2672, 2673, 2674, 2675, 
          2676, 2677, 2678, 2679, 2680, 2681, 2682, 2683, 2684, 2685, 2686, 2687, 2688, 
          2689, 2690, 2691, 2692, 2693 ], 
      [ 2, 3, 4, 9, 10, 11, 12, 14, 15, 16, 17, 18, 23, 24, 25, 28, 34, 41, 46, 48, 51, 
          52, 55, 57, 58, 59, 60, 68, 69, 71, 72, 73, 74, 77, 78, 79, 80, 81, 83, 84, 
          85, 87, 88, 89, 91, 92, 93, 94, 95, 96, 97, 98, 99, 135, 137, 144, 150, 151, 
          153, 154, 164, 165, 166, 168, 169, 173, 174, 177, 178, 180, 182, 186, 187, 
          188, 190, 193, 198, 199, 200, 202, 205, 206, 207, 209, 211, 212, 215, 216, 
          218, 219, 220, 221, 223, 226, 227, 228, 230, 231, 232, 236, 241, 242, 243, 
          244, 250, 257, 267, 271, 277, 282, 285, 288, 291, 293, 296, 298, 300, 301, 
          303, 304, 305, 306, 307, 308, 311, 312, 314, 315, 316, 317, 318, 319, 320, 
          322, 323, 324, 325, 326, 327, 360, 362, 364, 370, 375, 376, 381, 384, 386, 
          389, 391, 393, 394, 395, 396, 397, 403, 574, 1842, 2694, 2695, 2696, 2697, 
          2698, 2699, 2700, 2701, 2702, 2703, 2704, 2705, 2706, 2707, 2708, 2709, 2710, 
          2711, 2712, 2713, 2714, 2715 ], 
      [ 1, 3, 6, 7, 9, 12, 14, 15, 19, 20, 22, 26, 27, 28, 29, 31, 32, 33, 35, 36, 37, 
          46, 51, 55, 61, 63, 66, 67, 68, 69, 70, 72, 73, 76, 78, 79, 80, 87, 96, 102, 
          103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 116, 117, 118, 
          120, 121, 122, 123, 124, 128, 130, 131, 132, 133, 135, 136, 137, 139, 141, 
          142, 143, 144, 158, 159, 160, 162, 165, 166, 167, 168, 169, 173, 176, 178, 
          179, 180, 181, 182, 188, 190, 206, 207, 209, 210, 212, 218, 233, 234, 236, 
          239, 240, 242, 245, 246, 247, 250, 252, 253, 254, 255, 257, 261, 263, 265, 
          267, 270, 271, 273, 275, 276, 277, 278, 280, 282, 288, 290, 297, 298, 300, 
          328, 331, 332, 334, 335, 336, 338, 340, 344, 346, 348, 355, 364, 367, 368, 
          369, 370, 371, 374, 375, 378, 379, 381, 390, 398, 404, 1508, 1813, 2476, 
          2672, 2716, 2717, 2718, 2719, 2720, 2721, 2722, 2723, 2724, 2725, 2726, 2727, 
          2728, 2729, 2730, 2731, 2732, 2733, 2734, 2735 ], 
      [ 1, 2, 5, 6, 8, 12, 13, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 33, 36, 37, 38, 
          39, 47, 54, 61, 65, 66, 67, 68, 70, 72, 73, 74, 75, 76, 78, 79, 90, 94, 101, 
          103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 117, 118, 
          120, 121, 122, 123, 125, 128, 129, 131, 132, 133, 134, 135, 136, 139, 141, 
          142, 147, 155, 158, 159, 160, 162, 163, 164, 170, 171, 172, 174, 176, 178, 
          183, 184, 185, 186, 187, 189, 204, 208, 213, 214, 216, 217, 233, 234, 235, 
          237, 240, 244, 245, 246, 248, 249, 252, 253, 254, 256, 258, 260, 262, 266, 
          268, 272, 274, 275, 276, 277, 279, 281, 283, 286, 287, 289, 299, 301, 302, 
          329, 330, 333, 334, 335, 336, 337, 339, 341, 345, 347, 355, 363, 365, 366, 
          368, 369, 370, 372, 373, 380, 382, 383, 390, 398, 404, 1484, 1790, 2410, 
          2694, 2736, 2737, 2738, 2739, 2740, 2741, 2742, 2743, 2744, 2745, 2746, 2747, 
          2748, 2749, 2750, 2751, 2752, 2753, 2754, 2755 ], 
      [ 1, 4, 5, 7, 8, 12, 13, 15, 19, 20, 22, 26, 27, 30, 32, 33, 35, 38, 42, 43, 44, 
          48, 49, 54, 61, 63, 66, 67, 68, 70, 71, 72, 76, 81, 82, 84, 87, 90, 95, 101, 
          102, 104, 105, 106, 107, 108, 109, 110, 111, 113, 114, 115, 116, 117, 121, 
          122, 124, 125, 126, 127, 129, 130, 131, 132, 134, 137, 138, 139, 140, 145, 
          146, 148, 156, 158, 160, 161, 163, 164, 165, 167, 170, 172, 173, 175, 179, 
          181, 185, 191, 195, 197, 201, 203, 205, 207, 208, 213, 220, 233, 234, 235, 
          238, 240, 242, 245, 246, 247, 249, 252, 254, 255, 256, 259, 260, 261, 262, 
          265, 270, 272, 273, 275, 278, 280, 283, 284, 285, 286, 295, 299, 306, 310, 
          329, 330, 332, 334, 336, 337, 338, 341, 342, 351, 353, 357, 364, 365, 368, 
          371, 372, 373, 374, 377, 379, 385, 387, 390, 399, 404, 1628, 1814, 2235, 
          2695, 2756, 2757, 2758, 2759, 2760, 2761, 2762, 2763, 2764, 2765, 2766, 2767, 
          2768, 2769, 2770, 2771, 2772, 2773, 2774, 2775 ], 
      [ 1, 3, 5, 7, 10, 12, 13, 16, 19, 20, 22, 26, 28, 29, 31, 34, 39, 40, 41, 42, 43, 
          44, 51, 54, 61, 63, 66, 69, 70, 71, 72, 74, 77, 78, 83, 88, 89, 92, 95, 101, 
          102, 103, 105, 106, 107, 108, 109, 110, 112, 115, 116, 118, 119, 120, 121, 
          122, 123, 124, 125, 127, 128, 130, 131, 132, 135, 136, 138, 141, 144, 147, 
          149, 150, 154, 158, 160, 161, 163, 164, 165, 168, 169, 171, 173, 175, 179, 
          182, 186, 192, 193, 194, 199, 203, 206, 208, 216, 220, 223, 233, 235, 236, 
          238, 240, 242, 245, 246, 248, 249, 252, 253, 255, 256, 257, 259, 261, 262, 
          266, 270, 271, 274, 275, 276, 279, 280, 282, 285, 291, 294, 298, 304, 307, 
          328, 330, 333, 334, 337, 339, 340, 342, 343, 346, 349, 358, 363, 364, 365, 
          367, 370, 371, 372, 376, 380, 386, 388, 391, 398, 404, 1652, 1791, 2498, 
          2650, 2776, 2777, 2778, 2779, 2780, 2781, 2782, 2783, 2784, 2785, 2786, 2787, 
          2788, 2789, 2790, 2791, 2792, 2793, 2794, 2795 ], 
      [ 1, 2, 5, 6, 7, 12, 13, 14, 19, 20, 23, 24, 26, 28, 29, 30, 32, 33, 34, 35, 38, 
          40, 41, 45, 62, 63, 66, 67, 68, 69, 73, 74, 77, 78, 81, 82, 84, 92, 101, 102, 
          103, 104, 106, 107, 108, 109, 110, 111, 113, 114, 115, 118, 119, 120, 123, 
          124, 126, 127, 128, 129, 131, 132, 134, 135, 136, 137, 138, 142, 144, 145, 
          146, 147, 151, 159, 160, 161, 163, 164, 166, 168, 169, 170, 172, 180, 187, 
          188, 192, 193, 196, 198, 200, 204, 205, 207, 214, 215, 221, 233, 234, 235, 
          236, 241, 242, 245, 246, 247, 248, 253, 255, 258, 259, 260, 262, 263, 267, 
          269, 271, 272, 276, 277, 278, 279, 280, 281, 284, 285, 287, 293, 308, 311, 
          324, 328, 329, 330, 331, 335, 338, 339, 342, 345, 354, 356, 363, 364, 366, 
          368, 372, 373, 375, 376, 378, 384, 393, 398, 399, 404, 981, 1581, 2542, 2796, 
          2797, 2798, 2799, 2800, 2801, 2802, 2803, 2804, 2805, 2806, 2807, 2808, 2809, 
          2810, 2811, 2812, 2813, 2814, 2815, 2816 ], 
      [ 1, 2, 6, 7, 10, 12, 13, 15, 19, 21, 22, 26, 27, 28, 30, 31, 32, 34, 36, 40, 46, 
          47, 48, 54, 61, 64, 66, 67, 69, 71, 72, 73, 74, 81, 83, 85, 88, 91, 96, 101, 
          102, 103, 104, 105, 107, 108, 109, 112, 113, 114, 115, 116, 117, 118, 119, 
          120, 121, 124, 125, 126, 128, 129, 131, 133, 134, 135, 137, 138, 145, 148, 
          150, 151, 152, 160, 161, 162, 164, 165, 166, 167, 168, 169, 174, 177, 180, 
          183, 184, 190, 194, 195, 196, 213, 215, 216, 219, 220, 222, 233, 235, 236, 
          239, 240, 243, 245, 246, 247, 249, 252, 253, 256, 257, 260, 262, 263, 264, 
          265, 270, 272, 273, 277, 279, 281, 282, 284, 289, 291, 293, 300, 307, 312, 
          328, 331, 333, 334, 337, 338, 341, 342, 343, 345, 350, 355, 363, 364, 366, 
          368, 369, 371, 374, 376, 381, 387, 389, 391, 399, 404, 1268, 1815, 2454, 
          2651, 2817, 2818, 2819, 2820, 2821, 2822, 2823, 2824, 2825, 2826, 2827, 2828, 
          2829, 2830, 2831, 2832, 2833, 2834, 2835, 2836 ], 
      [ 1, 4, 5, 6, 9, 13, 14, 16, 19, 20, 22, 26, 27, 28, 30, 31, 32, 34, 37, 41, 46, 
          47, 49, 56, 61, 63, 66, 68, 69, 71, 72, 73, 74, 81, 83, 86, 89, 91, 94, 101, 
          102, 103, 104, 105, 106, 108, 110, 112, 113, 114, 115, 116, 117, 118, 119, 
          120, 122, 124, 125, 126, 129, 130, 131, 133, 134, 136, 137, 138, 146, 148, 
          150, 151, 153, 158, 159, 164, 165, 166, 170, 171, 172, 174, 175, 177, 181, 
          182, 191, 193, 202, 203, 204, 209, 211, 212, 217, 219, 221, 233, 234, 236, 
          237, 240, 242, 245, 246, 248, 251, 252, 254, 255, 257, 258, 260, 261, 266, 
          269, 270, 271, 274, 275, 278, 281, 283, 284, 285, 288, 296, 301, 303, 306, 
          329, 331, 332, 335, 337, 339, 340, 343, 344, 352, 353, 355, 363, 365, 369, 
          370, 372, 374, 375, 377, 382, 384, 386, 391, 399, 404, 1244, 1792, 2432, 
          2673, 2837, 2838, 2839, 2840, 2841, 2842, 2843, 2844, 2845, 2846, 2847, 2848, 
          2849, 2850, 2851, 2852, 2853, 2854, 2855, 2856 ], 
      [ 1, 5, 6, 7, 9, 12, 13, 18, 19, 20, 21, 24, 28, 29, 30, 32, 33, 34, 39, 48, 49, 
          50, 51, 54, 61, 62, 66, 67, 68, 69, 70, 71, 72, 74, 79, 87, 88, 89, 90, 91, 
          101, 102, 103, 104, 105, 106, 107, 111, 113, 114, 116, 118, 119, 120, 121, 
          122, 123, 125, 126, 127, 128, 129, 130, 133, 134, 135, 136, 137, 139, 140, 
          149, 150, 154, 156, 158, 162, 165, 168, 169, 170, 172, 173, 174, 175, 186, 
          188, 190, 195, 198, 200, 201, 202, 214, 215, 217, 218, 221, 223, 233, 234, 
          236, 240, 241, 246, 247, 248, 249, 254, 255, 257, 258, 259, 262, 263, 264, 
          268, 273, 274, 277, 280, 281, 282, 283, 285, 288, 292, 305, 309, 330, 331, 
          332, 333, 335, 336, 340, 341, 342, 343, 348, 352, 356, 360, 364, 366, 367, 
          370, 372, 374, 375, 377, 383, 389, 390, 391, 400, 404, 1460, 1745, 2170, 
          2322, 2674, 2857, 2858, 2859, 2860, 2861, 2862, 2863, 2864, 2865, 2866, 2867, 
          2868, 2869, 2870, 2871, 2872, 2873, 2874, 2875 ], 
      [ 1, 2, 5, 7, 10, 12, 14, 15, 20, 21, 22, 26, 27, 29, 35, 36, 38, 41, 43, 44, 45, 
          48, 52, 55, 61, 65, 66, 68, 75, 76, 77, 78, 80, 82, 83, 84, 85, 88, 95, 101, 
          102, 103, 104, 105, 106, 110, 111, 112, 113, 114, 115, 116, 117, 119, 120, 
          122, 123, 124, 125, 127, 128, 129, 131, 132, 135, 140, 141, 142, 144, 145, 
          147, 153, 157, 161, 163, 164, 166, 173, 176, 177, 178, 179, 180, 184, 185, 
          186, 187, 189, 197, 199, 200, 205, 206, 207, 225, 226, 227, 233, 235, 236, 
          238, 240, 244, 245, 246, 247, 250, 252, 253, 256, 257, 259, 260, 265, 267, 
          268, 271, 272, 273, 275, 277, 279, 287, 289, 291, 293, 295, 299, 314, 317, 
          328, 329, 333, 334, 338, 342, 344, 345, 348, 349, 350, 357, 364, 365, 366, 
          368, 371, 376, 379, 380, 381, 384, 387, 392, 398, 404, 1556, 1816, 2388, 
          2652, 2876, 2877, 2878, 2879, 2880, 2881, 2882, 2883, 2884, 2885, 2886, 2887, 
          2888, 2889, 2890, 2891, 2892, 2893, 2894, 2895 ], 
      [ 1, 3, 5, 6, 8, 13, 14, 17, 19, 20, 22, 26, 27, 29, 35, 37, 38, 40, 43, 44, 45, 
          49, 52, 56, 61, 63, 66, 67, 75, 76, 77, 78, 80, 82, 83, 84, 86, 89, 94, 101, 
          102, 103, 104, 105, 107, 109, 111, 112, 113, 114, 115, 116, 117, 119, 120, 
          121, 123, 124, 125, 127, 128, 130, 131, 132, 136, 140, 141, 142, 144, 146, 
          147, 152, 157, 158, 159, 161, 171, 172, 179, 180, 181, 182, 184, 188, 189, 
          191, 192, 193, 203, 204, 208, 210, 211, 212, 224, 225, 229, 233, 234, 235, 
          237, 240, 242, 245, 247, 248, 251, 253, 254, 255, 256, 258, 261, 265, 266, 
          269, 270, 271, 275, 276, 280, 284, 286, 287, 290, 292, 294, 297, 304, 313, 
          329, 330, 331, 336, 337, 344, 346, 347, 349, 351, 354, 357, 363, 365, 367, 
          369, 373, 378, 379, 383, 384, 385, 388, 392, 398, 404, 1532, 1767, 2366, 
          2696, 2896, 2897, 2898, 2899, 2900, 2901, 2902, 2903, 2904, 2905, 2906, 2907, 
          2908, 2909, 2910, 2911, 2912, 2913, 2914, 2915 ], 
      [ 1, 5, 6, 7, 8, 12, 14, 18, 19, 20, 21, 24, 29, 30, 33, 35, 36, 37, 38, 42, 45, 
          50, 53, 55, 61, 62, 66, 67, 68, 70, 75, 76, 77, 79, 80, 82, 85, 86, 87, 90, 
          101, 102, 103, 105, 108, 109, 110, 112, 113, 114, 115, 117, 118, 119, 121, 
          122, 123, 124, 126, 127, 128, 129, 130, 132, 133, 139, 140, 142, 143, 145, 
          146, 149, 155, 157, 159, 163, 167, 170, 176, 179, 181, 183, 185, 187, 188, 
          189, 192, 196, 197, 198, 201, 205, 210, 214, 218, 224, 228, 229, 233, 234, 
          235, 240, 241, 246, 247, 248, 250, 254, 255, 256, 258, 259, 263, 264, 267, 
          268, 272, 273, 274, 276, 278, 286, 287, 290, 292, 295, 305, 316, 328, 329, 
          330, 332, 335, 336, 341, 347, 348, 349, 350, 351, 356, 361, 366, 367, 368, 
          373, 377, 378, 379, 380, 382, 385, 390, 392, 400, 404, 1196, 1746, 2082, 
          2323, 2697, 2916, 2917, 2918, 2919, 2920, 2921, 2922, 2923, 2924, 2925, 2926, 
          2927, 2928, 2929, 2930, 2931, 2932, 2933, 2934 ], 
      [ 1, 3, 5, 6, 10, 12, 14, 16, 19, 21, 22, 26, 27, 28, 31, 36, 37, 42, 45, 46, 47, 
          50, 52, 55, 61, 64, 66, 71, 73, 75, 76, 77, 79, 80, 83, 85, 86, 93, 94, 101, 
          102, 104, 106, 107, 109, 110, 111, 113, 114, 115, 116, 117, 118, 119, 121, 
          122, 123, 124, 125, 126, 128, 130, 132, 133, 141, 143, 148, 151, 152, 153, 
          154, 155, 157, 159, 167, 171, 174, 177, 178, 180, 182, 183, 185, 187, 189, 
          190, 191, 194, 199, 202, 206, 209, 211, 216, 224, 226, 228, 233, 235, 236, 
          237, 240, 243, 245, 246, 248, 250, 252, 253, 256, 257, 258, 261, 264, 266, 
          267, 270, 271, 272, 274, 276, 282, 289, 290, 291, 294, 296, 302, 303, 314, 
          328, 332, 333, 334, 339, 343, 344, 346, 347, 349, 350, 355, 363, 365, 367, 
          369, 370, 376, 380, 381, 382, 385, 386, 392, 401, 404, 1148, 1793, 2300, 
          2653, 2935, 2936, 2937, 2938, 2939, 2940, 2941, 2942, 2943, 2944, 2945, 2946, 
          2947, 2948, 2949, 2950, 2951, 2952, 2953, 2954 ], 
      [ 1, 5, 6, 11, 12, 13, 14, 15, 19, 20, 21, 24, 26, 27, 28, 32, 35, 36, 37, 38, 
          43, 46, 47, 48, 49, 52, 61, 62, 67, 68, 71, 73, 75, 78, 80, 81, 84, 91, 93, 
          94, 101, 102, 103, 105, 106, 107, 108, 109, 110, 111, 112, 114, 116, 117, 
          118, 119, 123, 125, 126, 127, 128, 129, 130, 132, 133, 134, 137, 139, 140, 
          142, 150, 152, 153, 157, 158, 164, 168, 170, 177, 178, 180, 181, 184, 185, 
          187, 188, 190, 191, 196, 200, 201, 202, 205, 212, 213, 215, 218, 229, 234, 
          235, 236, 237, 240, 241, 245, 246, 247, 252, 255, 258, 262, 264, 265, 267, 
          268, 269, 271, 272, 273, 277, 283, 284, 286, 288, 290, 291, 315, 318, 329, 
          331, 332, 333, 336, 338, 345, 346, 350, 353, 355, 357, 363, 364, 368, 370, 
          374, 379, 381, 382, 383, 384, 385, 387, 393, 394, 400, 404, 1124, 1436, 1817, 
          2520, 2629, 2955, 2956, 2957, 2958, 2959, 2960, 2961, 2962, 2963, 2964, 2965, 
          2966, 2967, 2968, 2969, 2970, 2971, 2972, 2973 ], 
      [ 1, 2, 5, 6, 9, 12, 14, 17, 19, 21, 22, 26, 27, 28, 30, 33, 35, 38, 44, 48, 49, 
          52, 53, 55, 61, 64, 66, 67, 68, 72, 76, 77, 79, 81, 84, 87, 90, 91, 94, 101, 
          102, 103, 105, 106, 107, 108, 109, 110, 111, 112, 113, 115, 116, 120, 121, 
          122, 124, 125, 126, 127, 128, 129, 131, 134, 137, 139, 140, 142, 145, 146, 
          148, 151, 154, 159, 169, 172, 174, 177, 178, 180, 181, 183, 186, 188, 189, 
          190, 193, 195, 197, 198, 207, 209, 211, 213, 215, 224, 226, 233, 234, 236, 
          237, 240, 243, 245, 247, 248, 250, 253, 254, 257, 258, 260, 264, 265, 266, 
          267, 270, 272, 277, 281, 285, 287, 288, 289, 290, 292, 293, 300, 313, 319, 
          330, 331, 332, 334, 335, 344, 345, 348, 350, 352, 354, 357, 364, 365, 366, 
          369, 375, 378, 382, 383, 384, 385, 389, 390, 399, 404, 1412, 1768, 2038, 
          2675, 2974, 2975, 2976, 2977, 2978, 2979, 2980, 2981, 2982, 2983, 2984, 2985, 
          2986, 2987, 2988, 2989, 2990, 2991, 2992, 2993 ], 
      [ 1, 2, 5, 7, 8, 13, 14, 16, 19, 21, 22, 26, 30, 31, 35, 39, 40, 41, 42, 44, 45, 
          47, 53, 56, 61, 64, 66, 69, 75, 76, 77, 81, 82, 83, 85, 86, 90, 92, 95, 102, 
          103, 104, 105, 106, 107, 109, 110, 111, 112, 114, 116, 117, 118, 119, 120, 
          121, 122, 124, 126, 127, 128, 129, 131, 134, 138, 143, 145, 146, 147, 148, 
          149, 151, 157, 159, 160, 161, 163, 175, 176, 177, 183, 191, 192, 193, 194, 
          195, 196, 197, 198, 199, 203, 204, 219, 222, 224, 225, 226, 233, 234, 235, 
          238, 240, 243, 245, 246, 248, 251, 252, 253, 254, 256, 259, 260, 264, 266, 
          269, 270, 272, 274, 278, 279, 281, 286, 287, 289, 293, 294, 307, 313, 321, 
          328, 329, 330, 337, 339, 341, 344, 345, 347, 351, 352, 358, 363, 365, 366, 
          371, 372, 373, 378, 380, 382, 386, 387, 392, 399, 404, 1604, 1794, 2257, 
          2698, 2994, 2995, 2996, 2997, 2998, 2999, 3000, 3001, 3002, 3003, 3004, 3005, 
          3006, 3007, 3008, 3009, 3010, 3011, 3012, 3013 ], 
      [ 1, 3, 5, 7, 9, 13, 14, 15, 19, 21, 22, 26, 27, 34, 35, 39, 43, 44, 46, 48, 49, 
          50, 52, 56, 61, 64, 66, 69, 71, 72, 75, 83, 84, 87, 88, 89, 91, 93, 95, 101, 
          103, 104, 106, 107, 108, 109, 110, 112, 113, 114, 115, 117, 119, 120, 121, 
          122, 123, 125, 126, 127, 128, 130, 134, 140, 141, 143, 144, 148, 150, 152, 
          153, 154, 156, 158, 161, 162, 173, 175, 177, 178, 190, 191, 193, 194, 195, 
          197, 199, 200, 201, 202, 211, 212, 219, 220, 224, 225, 227, 233, 234, 236, 
          238, 240, 243, 245, 246, 247, 251, 252, 253, 254, 257, 259, 261, 264, 265, 
          269, 270, 271, 273, 280, 282, 283, 288, 289, 290, 293, 294, 306, 314, 322, 
          331, 332, 333, 337, 338, 340, 344, 346, 348, 351, 352, 357, 364, 365, 367, 
          371, 374, 375, 379, 381, 383, 386, 387, 391, 401, 404, 1292, 1818, 2126, 
          2676, 3014, 3015, 3016, 3017, 3018, 3019, 3020, 3021, 3022, 3023, 3024, 3025, 
          3026, 3027, 3028, 3029, 3030, 3031, 3032, 3033 ], 
      [ 1, 4, 6, 7, 8, 13, 14, 15, 20, 21, 22, 26, 27, 31, 32, 36, 37, 43, 45, 46, 47, 
          50, 53, 56, 61, 65, 66, 70, 73, 75, 76, 80, 82, 83, 85, 86, 91, 93, 96, 101, 
          102, 103, 106, 107, 109, 110, 111, 112, 113, 115, 116, 118, 119, 120, 121, 
          122, 123, 124, 125, 126, 129, 130, 133, 138, 141, 142, 143, 148, 152, 153, 
          155, 156, 157, 162, 166, 167, 171, 176, 181, 184, 185, 191, 194, 196, 197, 
          204, 206, 210, 212, 213, 217, 218, 219, 222, 225, 227, 229, 233, 234, 235, 
          239, 240, 244, 245, 246, 247, 251, 252, 254, 256, 260, 261, 263, 265, 268, 
          269, 273, 275, 278, 279, 283, 284, 286, 289, 290, 295, 296, 297, 312, 321, 
          329, 336, 337, 338, 340, 341, 344, 347, 350, 351, 353, 355, 368, 369, 371, 
          373, 374, 377, 379, 381, 382, 387, 388, 392, 401, 404, 1052, 1819, 2192, 
          2699, 3034, 3035, 3036, 3037, 3038, 3039, 3040, 3041, 3042, 3043, 3044, 3045, 
          3046, 3047, 3048, 3049, 3050, 3051, 3052, 3053 ], 
      [ 1, 6, 7, 11, 12, 13, 14, 16, 19, 20, 21, 24, 26, 28, 31, 32, 36, 37, 39, 40, 
          41, 42, 46, 47, 51, 53, 61, 62, 69, 70, 73, 74, 78, 79, 81, 85, 86, 92, 93, 
          96, 101, 102, 104, 105, 106, 107, 108, 111, 112, 113, 115, 117, 119, 120, 
          121, 122, 123, 124, 126, 127, 128, 129, 130, 133, 135, 136, 138, 139, 143, 
          149, 150, 151, 155, 157, 160, 165, 168, 170, 176, 182, 183, 187, 192, 194, 
          196, 198, 202, 204, 206, 209, 214, 216, 217, 218, 219, 221, 223, 228, 234, 
          235, 236, 239, 240, 241, 245, 246, 248, 252, 255, 262, 263, 264, 266, 267, 
          268, 269, 274, 276, 278, 279, 281, 282, 286, 288, 291, 296, 318, 320, 328, 
          335, 339, 340, 341, 343, 345, 346, 347, 353, 355, 358, 363, 368, 370, 372, 
          374, 378, 380, 381, 382, 386, 388, 389, 393, 395, 400, 404, 1028, 1437, 1795, 
          2344, 2630, 3054, 3055, 3056, 3057, 3058, 3059, 3060, 3061, 3062, 3063, 3064, 
          3065, 3066, 3067, 3068, 3069, 3070, 3071, 3072 ], 
      [ 1, 5, 6, 7, 10, 13, 14, 18, 19, 20, 21, 24, 29, 30, 34, 40, 41, 43, 45, 46, 47, 
          50, 52, 56, 61, 62, 66, 69, 71, 74, 75, 77, 80, 82, 83, 85, 86, 88, 89, 91, 
          104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 115, 116, 117, 118, 120, 
          123, 124, 125, 126, 127, 128, 129, 130, 133, 138, 140, 144, 147, 149, 150, 
          151, 152, 153, 157, 161, 166, 168, 171, 177, 182, 184, 187, 192, 194, 196, 
          199, 200, 202, 203, 205, 211, 215, 221, 222, 223, 227, 228, 229, 233, 235, 
          236, 240, 241, 246, 247, 248, 251, 255, 256, 257, 258, 259, 263, 264, 268, 
          269, 271, 273, 274, 279, 284, 291, 292, 293, 294, 296, 309, 316, 328, 329, 
          331, 333, 340, 342, 343, 347, 349, 350, 351, 352, 356, 362, 363, 366, 367, 
          376, 377, 381, 384, 386, 387, 388, 391, 392, 400, 404, 1172, 1747, 2083, 
          2171, 2654, 3073, 3074, 3075, 3076, 3077, 3078, 3079, 3080, 3081, 3082, 3083, 
          3084, 3085, 3086, 3087, 3088, 3089, 3090, 3091 ], 
      [ 1, 2, 6, 7, 9, 13, 14, 17, 20, 21, 22, 26, 29, 31, 32, 34, 39, 40, 41, 44, 51, 
          52, 53, 56, 61, 65, 66, 69, 72, 74, 78, 79, 82, 83, 88, 89, 91, 92, 96, 101, 
          102, 104, 105, 106, 107, 108, 109, 110, 114, 115, 116, 117, 118, 119, 121, 
          122, 123, 124, 125, 127, 128, 129, 131, 135, 136, 141, 142, 144, 147, 149, 
          150, 151, 156, 162, 166, 169, 172, 176, 182, 184, 186, 193, 195, 199, 200, 
          204, 207, 210, 212, 214, 216, 217, 219, 221, 222, 225, 227, 233, 234, 236, 
          239, 240, 244, 245, 247, 248, 251, 253, 254, 257, 260, 263, 265, 266, 268, 
          269, 275, 277, 279, 280, 281, 287, 288, 289, 292, 293, 296, 301, 317, 322, 
          331, 335, 337, 340, 342, 344, 345, 347, 348, 352, 354, 358, 366, 369, 371, 
          372, 375, 378, 381, 383, 384, 388, 389, 391, 398, 404, 1388, 1769, 2060, 
          2677, 3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 3102, 3103, 
          3104, 3105, 3106, 3107, 3108, 3109, 3110, 3111 ], 
      [ 1, 3, 6, 7, 8, 12, 13, 17, 19, 21, 22, 26, 31, 33, 36, 39, 40, 42, 44, 49, 50, 
          51, 53, 54, 61, 64, 66, 67, 70, 72, 76, 79, 86, 87, 88, 90, 92, 93, 96, 101, 
          102, 103, 104, 106, 108, 110, 111, 112, 114, 115, 116, 117, 118, 120, 122, 
          123, 124, 125, 126, 127, 128, 130, 136, 139, 141, 143, 145, 148, 149, 152, 
          154, 155, 156, 160, 162, 167, 169, 175, 179, 183, 189, 190, 194, 195, 201, 
          208, 209, 210, 213, 214, 216, 217, 220, 222, 224, 225, 228, 233, 234, 235, 
          239, 240, 243, 245, 247, 248, 249, 253, 254, 256, 261, 262, 263, 264, 265, 
          266, 270, 276, 280, 281, 282, 286, 289, 290, 292, 294, 295, 302, 310, 322, 
          330, 334, 336, 337, 341, 343, 346, 347, 348, 351, 354, 358, 367, 369, 371, 
          373, 374, 378, 380, 383, 385, 388, 389, 390, 401, 404, 1364, 1770, 1994, 
          2700, 3112, 3113, 3114, 3115, 3116, 3117, 3118, 3119, 3120, 3121, 3122, 3123, 
          3124, 3125, 3126, 3127, 3128, 3129, 3130, 3131 ], 
      [ 1, 4, 5, 7, 9, 12, 14, 16, 20, 21, 22, 26, 31, 33, 37, 39, 41, 42, 44, 48, 50, 
          51, 53, 55, 61, 65, 66, 68, 70, 72, 76, 79, 85, 87, 89, 90, 92, 93, 95, 101, 
          102, 103, 104, 107, 108, 109, 111, 112, 114, 115, 116, 117, 118, 120, 121, 
          123, 124, 125, 126, 127, 129, 130, 135, 139, 141, 143, 146, 148, 149, 153, 
          154, 155, 156, 163, 165, 173, 174, 175, 176, 178, 185, 186, 197, 198, 199, 
          206, 207, 208, 209, 210, 217, 218, 219, 223, 224, 226, 227, 233, 234, 236, 
          238, 240, 244, 245, 246, 248, 250, 252, 254, 257, 259, 260, 261, 266, 267, 
          268, 274, 275, 278, 282, 283, 285, 287, 288, 289, 295, 296, 298, 319, 321, 
          332, 334, 335, 339, 340, 341, 344, 348, 349, 352, 353, 358, 365, 370, 371, 
          372, 375, 377, 379, 380, 382, 386, 389, 390, 401, 404, 1340, 1796, 1972, 
          2678, 3132, 3133, 3134, 3135, 3136, 3137, 3138, 3139, 3140, 3141, 3142, 3143, 
          3144, 3145, 3146, 3147, 3148, 3149, 3150, 3151 ], 
      [ 1, 3, 5, 6, 7, 12, 13, 14, 20, 21, 23, 24, 26, 29, 33, 34, 36, 37, 39, 43, 45, 
          50, 51, 52, 62, 65, 66, 70, 73, 75, 78, 79, 80, 84, 88, 89, 92, 93, 101, 102, 
          104, 105, 108, 109, 110, 111, 112, 113, 116, 117, 118, 119, 120, 121, 122, 
          125, 126, 127, 128, 130, 132, 135, 136, 141, 142, 143, 144, 147, 152, 153, 
          154, 155, 156, 162, 168, 171, 173, 178, 187, 188, 189, 192, 199, 200, 201, 
          202, 206, 208, 210, 212, 214, 216, 218, 223, 225, 228, 229, 233, 234, 235, 
          236, 241, 244, 245, 246, 247, 248, 253, 258, 259, 261, 262, 263, 267, 268, 
          269, 271, 276, 277, 279, 280, 282, 283, 287, 290, 294, 295, 296, 311, 323, 
          326, 333, 336, 338, 339, 340, 346, 347, 348, 349, 354, 356, 367, 370, 373, 
          375, 376, 379, 380, 381, 383, 388, 393, 398, 401, 404, 982, 1101, 2279, 3152, 
          3153, 3154, 3155, 3156, 3157, 3158, 3159, 3160, 3161, 3162, 3163, 3164, 3165, 
          3166, 3167, 3168, 3169, 3170, 3171, 3172 ], 
      [ 1, 4, 6, 7, 10, 12, 14, 17, 19, 20, 22, 26, 30, 31, 38, 40, 41, 42, 44, 45, 46, 
          51, 53, 55, 61, 63, 66, 74, 76, 77, 80, 81, 82, 83, 85, 86, 87, 92, 96, 101, 
          103, 104, 105, 106, 107, 109, 110, 111, 112, 114, 115, 117, 118, 119, 120, 
          121, 122, 125, 126, 127, 129, 130, 131, 137, 138, 144, 145, 146, 148, 149, 
          151, 155, 157, 163, 165, 166, 167, 169, 179, 180, 181, 182, 183, 203, 204, 
          205, 206, 207, 209, 210, 211, 220, 221, 222, 226, 227, 228, 233, 235, 236, 
          239, 240, 242, 245, 247, 248, 250, 255, 256, 257, 260, 261, 263, 265, 266, 
          267, 270, 275, 276, 278, 284, 285, 291, 292, 293, 295, 296, 303, 310, 317, 
          328, 334, 335, 342, 343, 344, 349, 350, 351, 353, 354, 358, 368, 369, 371, 
          376, 377, 378, 384, 385, 386, 388, 389, 392, 399, 404, 1316, 1771, 2148, 
          2655, 3173, 3174, 3175, 3176, 3177, 3178, 3179, 3180, 3181, 3182, 3183, 3184, 
          3185, 3186, 3187, 3188, 3189, 3190, 3191, 3192 ], 
      [ 1, 4, 5, 6, 10, 12, 13, 17, 20, 21, 22, 26, 27, 34, 38, 43, 44, 47, 48, 49, 50, 
          51, 52, 54, 61, 65, 66, 71, 72, 74, 80, 83, 84, 88, 89, 90, 91, 93, 94, 102, 
          103, 104, 106, 107, 108, 109, 110, 112, 113, 114, 116, 117, 119, 120, 121, 
          122, 123, 124, 126, 127, 129, 130, 137, 140, 141, 147, 148, 150, 152, 153, 
          154, 155, 156, 164, 171, 172, 173, 174, 184, 185, 186, 189, 190, 203, 208, 
          211, 212, 213, 215, 216, 217, 220, 222, 223, 226, 227, 229, 233, 235, 236, 
          237, 240, 244, 245, 247, 248, 249, 256, 257, 258, 260, 261, 262, 265, 266, 
          268, 275, 277, 283, 284, 285, 289, 291, 292, 294, 295, 296, 304, 312, 319, 
          333, 334, 336, 337, 342, 343, 349, 350, 352, 353, 354, 357, 365, 369, 370, 
          376, 377, 383, 384, 385, 387, 388, 389, 391, 401, 404, 1220, 1772, 2016, 
          2656, 3193, 3194, 3195, 3196, 3197, 3198, 3199, 3200, 3201, 3202, 3203, 3204, 
          3205, 3206, 3207, 3208, 3209, 3210, 3211, 3212 ], 
      [ 1, 4, 5, 6, 7, 12, 13, 14, 19, 21, 23, 24, 26, 30, 33, 34, 42, 45, 46, 47, 48, 
          49, 50, 53, 62, 64, 66, 71, 73, 81, 84, 85, 86, 87, 90, 91, 92, 93, 103, 105, 
          106, 107, 108, 111, 112, 113, 114, 115, 116, 117, 118, 119, 121, 122, 123, 
          124, 125, 127, 129, 130, 134, 137, 138, 143, 145, 146, 148, 151, 152, 153, 
          154, 155, 156, 167, 170, 174, 175, 191, 196, 197, 198, 201, 202, 205, 209, 
          211, 213, 215, 218, 219, 220, 221, 222, 223, 226, 228, 229, 233, 234, 235, 
          236, 241, 243, 245, 246, 247, 248, 258, 259, 260, 261, 262, 263, 264, 267, 
          269, 272, 278, 281, 282, 283, 284, 285, 290, 293, 294, 295, 296, 308, 323, 
          327, 332, 338, 339, 341, 343, 350, 351, 352, 353, 354, 356, 373, 374, 375, 
          376, 377, 382, 385, 386, 387, 389, 393, 399, 401, 404, 983, 1077, 2214, 3213, 
          3214, 3215, 3216, 3217, 3218, 3219, 3220, 3221, 3222, 3223, 3224, 3225, 3226, 
          3227, 3228, 3229, 3230, 3231, 3232, 3233 ], 
      [ 1, 5, 7, 11, 12, 13, 14, 17, 19, 20, 21, 24, 26, 35, 38, 39, 40, 41, 42, 43, 
          44, 48, 49, 51, 52, 53, 61, 62, 77, 78, 81, 82, 84, 87, 88, 89, 90, 92, 93, 
          95, 103, 104, 105, 108, 109, 110, 111, 113, 114, 115, 116, 118, 119, 120, 
          121, 122, 123, 124, 125, 126, 128, 129, 130, 139, 140, 144, 145, 146, 147, 
          149, 150, 154, 156, 157, 179, 186, 188, 192, 193, 195, 198, 200, 201, 203, 
          205, 207, 208, 214, 215, 220, 221, 223, 224, 225, 226, 227, 228, 229, 234, 
          235, 236, 238, 240, 241, 245, 247, 248, 255, 259, 262, 264, 265, 266, 267, 
          268, 269, 280, 285, 286, 287, 288, 291, 292, 293, 294, 295, 315, 320, 330, 
          342, 345, 346, 348, 349, 351, 352, 353, 354, 357, 358, 364, 372, 378, 379, 
          380, 383, 384, 385, 386, 387, 388, 389, 393, 397, 400, 404, 1029, 1125, 1773, 
          2104, 2631, 3234, 3235, 3236, 3237, 3238, 3239, 3240, 3241, 3242, 3243, 3244, 
          3245, 3246, 3247, 3248, 3249, 3250, 3251, 3252 ], 
      [ 2, 3, 5, 6, 7, 11, 12, 13, 14, 18, 19, 21, 22, 24, 26, 28, 29, 35, 36, 39, 40, 
          52, 54, 55, 56, 61, 64, 66, 67, 69, 75, 77, 78, 79, 88, 94, 95, 96, 101, 102, 
          104, 105, 106, 108, 109, 110, 111, 112, 113, 114, 115, 116, 118, 119, 120, 
          121, 123, 127, 129, 130, 158, 159, 160, 161, 162, 168, 169, 176, 177, 178, 
          179, 180, 182, 183, 184, 186, 187, 188, 189, 190, 192, 193, 194, 195, 196, 
          198, 199, 200, 201, 202, 214, 215, 216, 224, 225, 228, 230, 234, 235, 236, 
          240, 243, 246, 247, 248, 253, 264, 270, 271, 272, 273, 274, 276, 277, 279, 
          280, 281, 282, 286, 287, 288, 289, 290, 291, 292, 293, 294, 324, 326, 328, 
          330, 331, 333, 345, 346, 347, 348, 355, 356, 357, 358, 363, 364, 366, 367, 
          378, 380, 381, 383, 390, 391, 392, 393, 398, 400, 404, 478, 1748, 2632, 3253, 
          3254, 3255, 3256, 3257, 3258, 3259, 3260, 3261, 3262, 3263, 3264, 3265, 3266, 
          3267, 3268, 3269, 3270, 3271, 3272, 3273 ], 
      [ 2, 4, 5, 6, 7, 11, 12, 13, 14, 18, 20, 21, 22, 24, 26, 30, 32, 38, 41, 47, 48, 
          53, 54, 55, 56, 61, 65, 66, 68, 74, 81, 82, 85, 90, 91, 94, 95, 96, 102, 103, 
          105, 106, 107, 108, 109, 111, 113, 114, 115, 117, 118, 119, 120, 122, 124, 
          125, 126, 127, 128, 130, 163, 164, 165, 166, 170, 172, 174, 176, 177, 181, 
          183, 184, 185, 186, 187, 195, 196, 197, 198, 200, 203, 204, 205, 207, 213, 
          214, 215, 217, 218, 219, 221, 222, 223, 226, 227, 229, 231, 234, 235, 236, 
          240, 244, 246, 247, 248, 260, 268, 272, 273, 274, 275, 277, 278, 279, 281, 
          283, 284, 285, 286, 287, 288, 289, 291, 292, 293, 295, 296, 324, 327, 329, 
          335, 341, 342, 345, 350, 352, 353, 355, 356, 357, 358, 366, 368, 372, 377, 
          382, 384, 387, 389, 390, 391, 392, 393, 399, 400, 404, 454, 1749, 2633, 3274, 
          3275, 3276, 3277, 3278, 3279, 3280, 3281, 3282, 3283, 3284, 3285, 3286, 3287, 
          3288, 3289, 3290, 3291, 3292, 3293, 3294 ], 
      [ 3, 4, 5, 6, 7, 11, 12, 13, 14, 18, 19, 20, 22, 24, 26, 37, 42, 43, 46, 49, 50, 
          51, 54, 55, 56, 61, 63, 66, 70, 71, 80, 86, 87, 89, 93, 94, 95, 96, 101, 103, 
          104, 107, 108, 110, 111, 112, 113, 116, 117, 118, 119, 121, 122, 123, 124, 
          125, 126, 127, 128, 129, 158, 165, 167, 168, 170, 171, 173, 175, 179, 181, 
          182, 185, 188, 190, 191, 192, 194, 201, 202, 203, 205, 206, 208, 209, 210, 
          211, 212, 217, 218, 220, 221, 223, 224, 227, 228, 229, 232, 234, 235, 236, 
          240, 242, 246, 247, 248, 255, 261, 270, 271, 273, 274, 275, 276, 278, 280, 
          282, 283, 284, 285, 286, 288, 290, 291, 292, 294, 295, 296, 326, 327, 332, 
          336, 340, 343, 346, 349, 351, 353, 355, 356, 357, 358, 367, 370, 374, 377, 
          379, 385, 386, 388, 390, 391, 392, 393, 400, 401, 404, 430, 1750, 2634, 3295, 
          3296, 3297, 3298, 3299, 3300, 3301, 3302, 3303, 3304, 3305, 3306, 3307, 3308, 
          3309, 3310, 3311, 3312, 3313, 3314, 3315 ], 
      [ 1, 2, 8, 9, 10, 15, 16, 17, 19, 20, 22, 25, 27, 28, 29, 30, 31, 32, 35, 38, 40, 
          41, 44, 57, 61, 63, 67, 68, 69, 72, 74, 76, 77, 78, 81, 82, 83, 97, 101, 102, 
          103, 104, 105, 106, 107, 109, 110, 114, 115, 120, 124, 132, 133, 134, 135, 
          136, 137, 138, 139, 140, 141, 142, 144, 145, 146, 147, 148, 149, 150, 151, 
          157, 158, 159, 160, 161, 163, 164, 165, 166, 169, 172, 176, 177, 179, 180, 
          181, 182, 183, 184, 186, 193, 195, 203, 204, 207, 230, 231, 233, 237, 238, 
          239, 240, 242, 245, 249, 250, 251, 252, 253, 254, 255, 256, 257, 260, 265, 
          266, 270, 275, 297, 298, 299, 300, 301, 303, 304, 306, 307, 310, 313, 317, 
          324, 328, 329, 330, 331, 334, 335, 337, 342, 344, 345, 359, 363, 364, 365, 
          366, 368, 369, 371, 372, 378, 384, 396, 398, 399, 405, 958, 1582, 2543, 3152, 
          3213, 3295, 3316, 3317, 3318, 3319, 3320, 3321, 3322, 3323, 3324, 3325, 3326, 
          3327, 3328, 3329, 3330, 3331, 3332, 3333 ], 
      [ 1, 3, 5, 8, 10, 12, 15, 16, 19, 20, 23, 27, 28, 29, 33, 35, 36, 37, 38, 42, 43, 
          45, 57, 58, 62, 63, 67, 68, 70, 71, 73, 75, 76, 77, 78, 80, 84, 97, 99, 101, 
          102, 103, 104, 105, 109, 110, 111, 112, 113, 123, 131, 133, 134, 135, 136, 
          137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 152, 153, 154, 155, 
          157, 158, 159, 160, 161, 163, 164, 167, 168, 170, 171, 173, 178, 179, 180, 
          185, 187, 188, 189, 191, 192, 201, 205, 206, 208, 230, 232, 233, 235, 237, 
          238, 241, 242, 245, 246, 249, 250, 252, 253, 255, 256, 258, 259, 261, 262, 
          267, 271, 272, 276, 297, 298, 299, 302, 303, 304, 305, 308, 311, 314, 315, 
          328, 329, 330, 332, 333, 334, 336, 338, 339, 346, 349, 361, 363, 364, 365, 
          367, 368, 370, 373, 376, 379, 380, 385, 394, 398, 405, 1653, 1721, 2499, 
          2607, 3092, 3274, 3334, 3335, 3336, 3337, 3338, 3339, 3340, 3341, 3342, 3343, 
          3344, 3345, 3346, 3347, 3348, 3349, 3350, 3351 ], 
      [ 1, 6, 8, 9, 10, 15, 16, 18, 19, 20, 21, 25, 27, 28, 29, 30, 31, 32, 36, 37, 46, 
          47, 50, 58, 61, 62, 67, 68, 69, 70, 71, 73, 74, 75, 79, 80, 85, 86, 91, 97, 
          101, 102, 106, 107, 108, 111, 112, 113, 117, 118, 119, 131, 132, 134, 135, 
          136, 137, 138, 139, 140, 141, 142, 143, 148, 149, 150, 151, 152, 153, 155, 
          157, 158, 159, 162, 165, 166, 167, 168, 170, 171, 174, 176, 177, 181, 182, 
          183, 184, 185, 187, 190, 194, 196, 202, 217, 218, 230, 231, 232, 233, 237, 
          239, 240, 241, 246, 249, 250, 251, 252, 254, 255, 256, 257, 258, 263, 264, 
          268, 273, 274, 297, 300, 301, 302, 303, 305, 309, 312, 316, 318, 328, 329, 
          331, 332, 333, 335, 336, 340, 341, 343, 347, 350, 355, 359, 363, 366, 367, 
          368, 369, 370, 374, 377, 381, 382, 394, 395, 400, 405, 1005, 1438, 2345, 
          2521, 2585, 3234, 3352, 3353, 3354, 3355, 3356, 3357, 3358, 3359, 3360, 3361, 
          3362, 3363, 3364, 3365, 3366, 3367, 3368, 3369 ], 
      [ 1, 2, 5, 8, 9, 13, 15, 16, 19, 21, 23, 27, 28, 30, 32, 33, 34, 35, 39, 47, 48, 
          49, 57, 58, 62, 64, 67, 68, 69, 71, 72, 73, 75, 81, 84, 90, 91, 97, 98, 102, 
          103, 105, 106, 107, 108, 113, 114, 115, 116, 126, 131, 132, 133, 135, 136, 
          137, 138, 139, 140, 142, 143, 145, 146, 147, 148, 150, 151, 152, 153, 154, 
          156, 158, 159, 160, 161, 162, 164, 170, 172, 174, 175, 177, 178, 191, 193, 
          195, 196, 197, 198, 200, 201, 202, 213, 215, 219, 230, 231, 233, 234, 237, 
          238, 241, 243, 245, 246, 249, 251, 252, 253, 254, 258, 259, 260, 262, 264, 
          269, 272, 281, 283, 299, 300, 301, 302, 306, 307, 308, 309, 313, 315, 323, 
          329, 330, 331, 332, 333, 337, 338, 339, 341, 345, 352, 360, 363, 364, 365, 
          366, 372, 373, 374, 375, 382, 383, 387, 394, 399, 405, 1605, 1698, 2258, 
          2608, 3173, 3296, 3370, 3371, 3372, 3373, 3374, 3375, 3376, 3377, 3378, 3379, 
          3380, 3381, 3382, 3383, 3384, 3385, 3386, 3387 ], 
      [ 1, 2, 7, 9, 10, 12, 15, 16, 20, 21, 23, 28, 29, 31, 32, 33, 34, 36, 39, 41, 48, 
          51, 57, 58, 62, 65, 68, 69, 70, 72, 73, 74, 78, 79, 85, 88, 92, 97, 100, 101, 
          102, 104, 105, 106, 108, 109, 118, 120, 122, 123, 131, 132, 133, 134, 136, 
          137, 138, 139, 141, 142, 143, 144, 145, 147, 149, 150, 151, 153, 154, 155, 
          156, 160, 162, 163, 164, 165, 166, 168, 169, 173, 174, 176, 178, 186, 187, 
          198, 199, 200, 206, 207, 214, 216, 218, 219, 223, 230, 231, 233, 236, 238, 
          239, 241, 244, 245, 246, 249, 250, 252, 253, 257, 259, 260, 262, 263, 267, 
          268, 277, 279, 282, 298, 299, 300, 301, 305, 307, 311, 312, 317, 320, 323, 
          328, 333, 334, 335, 338, 339, 340, 341, 342, 345, 348, 360, 364, 366, 368, 
          370, 371, 372, 375, 376, 380, 381, 389, 395, 398, 405, 1557, 1722, 2389, 
          2563, 2896, 3297, 3388, 3389, 3390, 3391, 3392, 3393, 3394, 3395, 3396, 3397, 
          3398, 3399, 3400, 3401, 3402, 3403, 3404, 3405 ], 
      [ 1, 3, 6, 8, 9, 13, 16, 17, 19, 20, 23, 28, 29, 31, 32, 33, 34, 37, 39, 40, 49, 
          51, 57, 60, 62, 63, 67, 69, 70, 72, 73, 74, 78, 79, 86, 89, 92, 97, 98, 101, 
          102, 104, 105, 107, 108, 110, 118, 120, 121, 123, 131, 132, 133, 134, 135, 
          137, 138, 139, 141, 142, 143, 144, 146, 147, 149, 150, 151, 152, 154, 155, 
          156, 158, 159, 160, 162, 168, 169, 170, 171, 172, 175, 182, 188, 192, 193, 
          202, 204, 208, 209, 210, 212, 214, 216, 217, 221, 230, 232, 233, 234, 237, 
          239, 241, 242, 245, 248, 249, 251, 253, 254, 255, 258, 261, 262, 263, 266, 
          269, 276, 280, 281, 297, 298, 301, 302, 304, 308, 309, 310, 311, 318, 322, 
          330, 331, 335, 336, 337, 339, 340, 343, 346, 347, 354, 360, 363, 367, 369, 
          370, 372, 373, 374, 375, 378, 383, 388, 395, 398, 405, 1533, 1699, 2367, 
          2586, 2876, 3275, 3406, 3407, 3408, 3409, 3410, 3411, 3412, 3413, 3414, 3415, 
          3416, 3417, 3418, 3419, 3420, 3421, 3422, 3423 ], 
      [ 1, 4, 6, 9, 10, 12, 15, 17, 19, 20, 23, 27, 28, 30, 32, 33, 34, 38, 46, 48, 49, 
          51, 57, 59, 62, 63, 67, 68, 71, 72, 73, 74, 80, 81, 84, 87, 91, 97, 100, 101, 
          103, 105, 106, 107, 108, 113, 114, 124, 125, 126, 131, 132, 133, 134, 135, 
          136, 138, 139, 140, 142, 144, 145, 146, 148, 150, 151, 152, 153, 154, 155, 
          156, 164, 165, 166, 167, 168, 169, 170, 172, 173, 174, 180, 181, 188, 190, 
          205, 207, 209, 211, 212, 213, 215, 218, 220, 221, 231, 232, 233, 236, 237, 
          239, 241, 242, 245, 247, 249, 250, 255, 257, 258, 260, 261, 262, 263, 265, 
          267, 277, 284, 285, 300, 303, 304, 305, 306, 308, 310, 311, 312, 318, 319, 
          331, 332, 334, 335, 336, 338, 342, 343, 350, 353, 354, 360, 364, 368, 369, 
          370, 374, 375, 376, 377, 384, 385, 389, 394, 399, 405, 1317, 1723, 2149, 
          2587, 2994, 3253, 3424, 3425, 3426, 3427, 3428, 3429, 3430, 3431, 3432, 3433, 
          3434, 3435, 3436, 3437, 3438, 3439, 3440, 3441 ], 
      [ 1, 4, 7, 8, 10, 13, 15, 16, 19, 20, 23, 30, 31, 32, 34, 40, 41, 42, 43, 45, 46, 
          47, 57, 58, 62, 63, 69, 70, 71, 73, 74, 81, 82, 83, 85, 86, 92, 97, 99, 103, 
          104, 105, 106, 107, 115, 117, 118, 119, 124, 126, 131, 132, 133, 134, 135, 
          136, 137, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 155, 156, 
          157, 160, 161, 163, 164, 165, 166, 167, 168, 170, 171, 175, 191, 192, 194, 
          196, 203, 204, 205, 206, 219, 220, 221, 222, 223, 231, 232, 233, 235, 238, 
          239, 241, 242, 245, 246, 249, 251, 252, 255, 256, 259, 260, 261, 262, 263, 
          269, 278, 279, 284, 297, 303, 306, 307, 308, 309, 310, 311, 312, 320, 321, 
          328, 329, 337, 338, 339, 340, 341, 342, 343, 351, 353, 362, 363, 368, 371, 
          372, 373, 374, 376, 377, 386, 387, 388, 395, 399, 405, 1629, 1700, 2236, 
          2564, 2974, 3254, 3442, 3443, 3444, 3445, 3446, 3447, 3448, 3449, 3450, 3451, 
          3452, 3453, 3454, 3455, 3456, 3457, 3458, 3459 ], 
      [ 1, 8, 9, 11, 12, 15, 16, 17, 19, 20, 21, 25, 28, 32, 33, 35, 36, 37, 38, 39, 
          42, 48, 49, 51, 53, 57, 61, 62, 67, 68, 70, 72, 76, 78, 79, 81, 87, 90, 93, 
          98, 101, 102, 103, 108, 111, 113, 114, 118, 121, 122, 127, 131, 132, 133, 
          134, 135, 136, 137, 140, 141, 142, 143, 145, 146, 148, 149, 150, 154, 155, 
          156, 157, 158, 160, 165, 170, 176, 178, 179, 181, 183, 185, 186, 188, 190, 
          195, 198, 201, 207, 208, 209, 213, 214, 217, 218, 224, 230, 231, 232, 234, 
          237, 238, 239, 240, 241, 245, 249, 250, 252, 254, 255, 262, 264, 265, 266, 
          267, 268, 286, 288, 298, 299, 300, 302, 305, 310, 315, 318, 319, 320, 330, 
          332, 334, 335, 336, 341, 345, 346, 348, 353, 360, 361, 364, 368, 370, 372, 
          374, 378, 379, 380, 382, 383, 385, 389, 390, 396, 400, 405, 1197, 1461, 1724, 
          1951, 2324, 3073, 3460, 3461, 3462, 3463, 3464, 3465, 3466, 3467, 3468, 3469, 
          3470, 3471, 3472, 3473, 3474, 3475, 3476, 3477 ], 
      [ 1, 5, 8, 9, 10, 15, 17, 18, 19, 20, 21, 25, 27, 29, 30, 35, 38, 43, 44, 48, 49, 
          50, 52, 59, 61, 62, 67, 68, 71, 75, 77, 80, 82, 84, 87, 88, 89, 90, 91, 97, 
          103, 108, 109, 110, 111, 113, 114, 116, 119, 125, 127, 131, 132, 133, 134, 
          137, 139, 141, 142, 144, 145, 146, 147, 148, 149, 150, 152, 153, 154, 156, 
          157, 158, 161, 172, 173, 177, 179, 181, 184, 185, 186, 188, 189, 190, 195, 
          197, 200, 201, 203, 205, 211, 215, 224, 227, 229, 230, 231, 232, 233, 237, 
          238, 240, 241, 247, 249, 250, 251, 254, 255, 256, 257, 258, 259, 264, 265, 
          268, 273, 292, 299, 304, 305, 306, 309, 313, 314, 315, 316, 319, 329, 330, 
          331, 332, 333, 336, 342, 348, 349, 350, 351, 352, 357, 359, 364, 365, 366, 
          367, 377, 379, 383, 384, 385, 387, 394, 397, 400, 405, 1006, 1126, 2105, 
          2522, 2609, 3054, 3478, 3479, 3480, 3481, 3482, 3483, 3484, 3485, 3486, 3487, 
          3488, 3489, 3490, 3491, 3492, 3493, 3494, 3495 ], 
      [ 1, 3, 8, 9, 10, 15, 16, 17, 20, 21, 22, 25, 27, 29, 31, 36, 37, 39, 43, 44, 50, 
          51, 52, 57, 61, 65, 70, 72, 75, 76, 78, 79, 80, 83, 88, 89, 93, 97, 101, 102, 
          104, 109, 110, 112, 116, 117, 120, 121, 122, 123, 125, 131, 132, 133, 135, 
          136, 139, 140, 142, 143, 144, 147, 148, 149, 150, 152, 153, 154, 155, 156, 
          157, 158, 162, 171, 173, 176, 178, 179, 182, 184, 185, 186, 189, 190, 194, 
          199, 206, 208, 210, 212, 216, 217, 224, 225, 227, 230, 232, 233, 237, 238, 
          239, 240, 244, 245, 249, 250, 251, 252, 253, 254, 256, 257, 261, 265, 266, 
          268, 275, 289, 297, 298, 299, 301, 302, 304, 312, 314, 317, 319, 321, 322, 
          326, 333, 334, 336, 337, 340, 344, 346, 347, 348, 349, 359, 365, 367, 369, 
          370, 371, 379, 380, 381, 383, 388, 396, 398, 401, 405, 959, 1102, 2280, 2796, 
          3214, 3276, 3496, 3497, 3498, 3499, 3500, 3501, 3502, 3503, 3504, 3505, 3506, 
          3507, 3508, 3509, 3510, 3511, 3512, 3513 ], 
      [ 1, 2, 6, 8, 9, 14, 15, 17, 20, 21, 23, 27, 29, 32, 33, 35, 36, 37, 38, 45, 52, 
          53, 57, 59, 62, 65, 67, 68, 73, 75, 76, 78, 79, 80, 82, 84, 91, 97, 98, 101, 
          102, 105, 109, 110, 111, 113, 114, 117, 120, 123, 131, 132, 133, 134, 135, 
          136, 137, 139, 140, 141, 143, 144, 145, 146, 147, 151, 152, 153, 155, 156, 
          157, 159, 162, 166, 172, 176, 178, 180, 181, 184, 187, 188, 189, 196, 197, 
          200, 204, 207, 210, 212, 213, 214, 218, 225, 229, 230, 231, 233, 234, 237, 
          239, 241, 244, 245, 247, 250, 251, 253, 254, 258, 260, 263, 265, 267, 268, 
          269, 277, 287, 290, 297, 299, 300, 301, 311, 313, 316, 317, 318, 319, 323, 
          329, 331, 335, 336, 338, 344, 345, 347, 348, 350, 354, 361, 366, 368, 369, 
          373, 375, 378, 379, 381, 382, 383, 384, 394, 398, 405, 1389, 1675, 2061, 
          2588, 2776, 3298, 3514, 3515, 3516, 3517, 3518, 3519, 3520, 3521, 3522, 3523, 
          3524, 3525, 3526, 3527, 3528, 3529, 3530, 3531 ], 
      [ 1, 3, 7, 8, 9, 14, 15, 16, 19, 21, 23, 31, 33, 35, 36, 37, 39, 42, 45, 46, 50, 
          53, 57, 58, 62, 64, 69, 70, 73, 75, 76, 79, 85, 86, 87, 92, 93, 97, 98, 101, 
          111, 112, 115, 116, 117, 118, 121, 122, 123, 126, 132, 133, 134, 135, 136, 
          138, 139, 141, 142, 144, 145, 146, 148, 149, 151, 152, 153, 154, 155, 156, 
          157, 159, 160, 162, 167, 175, 176, 178, 191, 192, 194, 196, 197, 198, 199, 
          201, 202, 206, 209, 210, 218, 219, 224, 225, 228, 230, 232, 233, 234, 238, 
          239, 241, 243, 245, 246, 250, 251, 252, 253, 254, 259, 261, 263, 264, 267, 
          269, 278, 282, 290, 297, 298, 300, 302, 308, 314, 316, 320, 321, 322, 323, 
          328, 332, 338, 339, 340, 341, 344, 346, 347, 348, 351, 361, 367, 371, 373, 
          374, 375, 378, 379, 380, 381, 382, 386, 395, 401, 405, 1293, 1676, 2127, 
          2565, 3193, 3277, 3532, 3533, 3534, 3535, 3536, 3537, 3538, 3539, 3540, 3541, 
          3542, 3543, 3544, 3545, 3546, 3547, 3548, 3549 ], 
      [ 1, 3, 7, 9, 10, 14, 15, 17, 19, 20, 23, 29, 34, 35, 40, 41, 43, 44, 45, 46, 51, 
          52, 57, 59, 62, 63, 69, 77, 78, 80, 82, 83, 84, 87, 88, 89, 92, 97, 100, 101, 
          104, 105, 109, 110, 116, 119, 120, 123, 124, 127, 131, 132, 135, 136, 137, 
          138, 140, 141, 142, 143, 145, 146, 147, 149, 150, 151, 152, 153, 154, 156, 
          157, 161, 166, 168, 169, 173, 179, 180, 182, 188, 192, 193, 199, 200, 205, 
          206, 207, 210, 211, 212, 220, 221, 225, 227, 228, 230, 232, 233, 236, 238, 
          239, 241, 242, 245, 247, 250, 251, 253, 255, 257, 259, 261, 263, 265, 267, 
          269, 271, 280, 293, 297, 298, 304, 306, 308, 311, 314, 316, 317, 320, 322, 
          328, 331, 338, 340, 342, 344, 346, 348, 349, 351, 354, 362, 364, 367, 371, 
          375, 376, 378, 379, 381, 384, 386, 388, 397, 398, 405, 1509, 1677, 2477, 
          2566, 2736, 3278, 3550, 3551, 3552, 3553, 3554, 3555, 3556, 3557, 3558, 3559, 
          3560, 3561, 3562, 3563, 3564, 3565, 3566, 3567 ], 
      [ 1, 2, 7, 8, 10, 12, 15, 17, 19, 21, 23, 30, 33, 35, 36, 38, 40, 42, 44, 45, 48, 
          53, 57, 59, 62, 64, 67, 76, 77, 81, 82, 84, 85, 87, 88, 90, 92, 97, 99, 103, 
          105, 106, 109, 111, 114, 115, 121, 124, 126, 127, 131, 132, 134, 135, 137, 
          138, 139, 140, 142, 143, 144, 146, 147, 148, 149, 151, 152, 154, 155, 156, 
          157, 160, 161, 163, 167, 169, 179, 180, 183, 189, 195, 196, 197, 198, 201, 
          205, 207, 213, 214, 215, 220, 222, 225, 226, 228, 230, 231, 233, 235, 238, 
          239, 241, 243, 245, 247, 249, 250, 253, 256, 259, 260, 262, 263, 264, 265, 
          267, 272, 293, 295, 299, 300, 305, 307, 308, 310, 313, 314, 317, 320, 323, 
          328, 330, 334, 338, 341, 342, 345, 348, 350, 351, 354, 361, 364, 366, 368, 
          371, 373, 376, 378, 380, 385, 387, 389, 397, 399, 405, 1269, 1725, 2455, 
          2567, 2837, 3299, 3568, 3569, 3570, 3571, 3572, 3573, 3574, 3575, 3576, 3577, 
          3578, 3579, 3580, 3581, 3582, 3583, 3584, 3585 ], 
      [ 1, 4, 5, 8, 9, 14, 16, 17, 19, 20, 23, 30, 33, 35, 37, 38, 41, 42, 44, 45, 49, 
          53, 57, 60, 62, 63, 68, 76, 77, 81, 82, 84, 86, 87, 89, 90, 92, 97, 98, 103, 
          105, 107, 110, 111, 114, 115, 122, 124, 126, 127, 131, 132, 134, 136, 137, 
          138, 139, 140, 142, 143, 144, 145, 147, 148, 149, 151, 153, 154, 155, 156, 
          157, 159, 163, 170, 172, 175, 181, 188, 191, 192, 193, 197, 198, 203, 204, 
          205, 207, 208, 209, 210, 211, 221, 224, 226, 229, 231, 232, 233, 234, 237, 
          238, 241, 242, 245, 248, 250, 251, 254, 255, 258, 259, 260, 261, 266, 267, 
          269, 278, 285, 287, 298, 303, 306, 308, 310, 311, 313, 315, 316, 319, 321, 
          329, 330, 332, 335, 339, 344, 349, 351, 352, 353, 354, 361, 365, 372, 373, 
          375, 377, 378, 379, 382, 384, 385, 386, 397, 399, 405, 1245, 1678, 2433, 
          2610, 2817, 3255, 3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 
          3596, 3597, 3598, 3599, 3600, 3601, 3602, 3603 ], 
      [ 1, 2, 5, 8, 10, 13, 16, 17, 20, 21, 23, 29, 34, 38, 39, 40, 41, 43, 44, 45, 47, 
          52, 57, 60, 62, 65, 74, 75, 77, 78, 82, 83, 84, 88, 89, 90, 92, 97, 99, 102, 
          104, 105, 109, 110, 115, 119, 120, 123, 125, 127, 131, 132, 134, 135, 136, 
          138, 140, 141, 142, 144, 145, 146, 149, 150, 151, 152, 153, 154, 155, 156, 
          157, 161, 163, 164, 171, 172, 184, 186, 187, 189, 192, 193, 199, 200, 203, 
          204, 208, 214, 215, 216, 222, 223, 225, 226, 229, 230, 231, 233, 235, 237, 
          238, 241, 244, 245, 248, 249, 251, 253, 256, 258, 259, 260, 262, 266, 268, 
          269, 279, 287, 294, 299, 301, 304, 307, 309, 311, 313, 315, 317, 321, 323, 
          329, 330, 333, 337, 339, 342, 345, 347, 349, 352, 354, 362, 363, 365, 366, 
          372, 373, 376, 380, 383, 384, 387, 388, 397, 398, 405, 1485, 1701, 2411, 
          2611, 2716, 3300, 3604, 3605, 3606, 3607, 3608, 3609, 3610, 3611, 3612, 3613, 
          3614, 3615, 3616, 3617, 3618, 3619, 3620, 3621 ], 
      [ 1, 4, 8, 9, 10, 15, 16, 17, 19, 21, 22, 25, 27, 30, 31, 42, 44, 46, 47, 48, 49, 
          50, 53, 57, 61, 64, 71, 72, 76, 81, 83, 85, 86, 87, 90, 91, 93, 97, 103, 106, 
          107, 112, 114, 115, 116, 117, 121, 122, 124, 125, 126, 131, 133, 134, 137, 
          138, 139, 140, 141, 143, 145, 146, 149, 150, 151, 152, 153, 154, 155, 156, 
          157, 165, 167, 174, 175, 177, 181, 183, 185, 190, 191, 194, 195, 197, 203, 
          209, 211, 213, 217, 219, 220, 222, 224, 226, 227, 231, 232, 233, 237, 238, 
          239, 240, 243, 245, 249, 250, 251, 252, 254, 256, 257, 260, 261, 264, 265, 
          266, 270, 289, 300, 302, 303, 306, 307, 310, 312, 313, 314, 319, 321, 322, 
          327, 332, 334, 337, 341, 343, 344, 350, 351, 352, 353, 359, 365, 369, 371, 
          374, 377, 382, 385, 386, 387, 389, 396, 399, 401, 405, 960, 1078, 2215, 2797, 
          3153, 3256, 3622, 3623, 3624, 3625, 3626, 3627, 3628, 3629, 3630, 3631, 3632, 
          3633, 3634, 3635, 3636, 3637, 3638, 3639 ], 
      [ 1, 7, 8, 9, 10, 16, 17, 18, 19, 20, 21, 25, 29, 30, 31, 39, 40, 41, 42, 44, 50, 
          51, 53, 60, 61, 62, 69, 70, 74, 77, 79, 82, 85, 86, 87, 88, 89, 90, 92, 97, 
          104, 108, 111, 115, 118, 119, 120, 121, 122, 124, 127, 131, 133, 135, 136, 
          138, 139, 140, 141, 143, 144, 145, 146, 147, 148, 150, 151, 154, 155, 156, 
          157, 163, 165, 169, 175, 176, 179, 182, 183, 186, 192, 194, 195, 198, 199, 
          203, 210, 214, 217, 221, 222, 223, 224, 227, 228, 230, 231, 232, 233, 238, 
          239, 240, 241, 248, 249, 250, 251, 254, 255, 256, 257, 259, 263, 264, 266, 
          268, 274, 292, 298, 305, 307, 309, 310, 316, 317, 320, 321, 322, 328, 330, 
          335, 340, 341, 342, 343, 347, 348, 349, 351, 352, 358, 359, 366, 367, 371, 
          372, 377, 378, 380, 386, 388, 389, 395, 397, 400, 405, 1007, 1030, 2106, 
          2346, 2568, 2955, 3640, 3641, 3642, 3643, 3644, 3645, 3646, 3647, 3648, 3649, 
          3650, 3651, 3652, 3653, 3654, 3655, 3656, 3657 ], 
      [ 1, 9, 10, 11, 13, 15, 16, 17, 19, 20, 21, 25, 28, 32, 34, 39, 40, 41, 43, 46, 
          47, 48, 49, 51, 52, 57, 61, 62, 69, 71, 72, 74, 78, 81, 83, 88, 89, 91, 93, 
          100, 104, 106, 107, 108, 113, 116, 118, 119, 120, 125, 127, 131, 133, 134, 
          135, 136, 137, 138, 139, 140, 141, 144, 147, 148, 149, 151, 152, 153, 154, 
          156, 157, 158, 164, 165, 168, 177, 182, 184, 186, 190, 193, 194, 195, 200, 
          202, 203, 212, 215, 216, 217, 219, 220, 221, 223, 227, 230, 231, 232, 236, 
          237, 238, 239, 240, 241, 245, 249, 251, 252, 255, 257, 262, 264, 265, 266, 
          268, 269, 288, 291, 301, 304, 306, 307, 309, 312, 315, 318, 320, 322, 331, 
          333, 337, 340, 342, 343, 345, 346, 352, 353, 360, 362, 363, 364, 370, 372, 
          374, 381, 383, 384, 386, 387, 388, 389, 391, 396, 400, 405, 1173, 1462, 1702, 
          1952, 2172, 2916, 3658, 3659, 3660, 3661, 3662, 3663, 3664, 3665, 3666, 3667, 
          3668, 3669, 3670, 3671, 3672, 3673, 3674, 3675 ], 
      [ 1, 2, 6, 9, 10, 14, 16, 17, 19, 21, 23, 28, 30, 31, 34, 40, 41, 45, 46, 47, 52, 
          53, 57, 60, 62, 64, 69, 73, 74, 77, 79, 81, 83, 85, 86, 91, 92, 97, 100, 105, 
          106, 107, 112, 114, 115, 118, 119, 120, 124, 126, 131, 133, 134, 135, 136, 
          137, 138, 142, 143, 144, 145, 146, 147, 148, 149, 150, 152, 153, 154, 155, 
          157, 159, 166, 169, 174, 177, 180, 182, 183, 187, 193, 196, 198, 199, 202, 
          204, 209, 211, 215, 216, 219, 221, 222, 226, 228, 230, 231, 233, 236, 237, 
          239, 241, 243, 245, 248, 250, 251, 253, 257, 258, 260, 263, 264, 266, 267, 
          269, 281, 293, 296, 300, 301, 303, 307, 308, 313, 316, 317, 318, 322, 323, 
          328, 331, 335, 339, 343, 344, 345, 347, 350, 352, 354, 362, 363, 366, 369, 
          375, 376, 378, 381, 382, 384, 386, 389, 395, 399, 405, 1413, 1679, 2039, 
          2589, 2756, 3301, 3676, 3677, 3678, 3679, 3680, 3681, 3682, 3683, 3684, 3685, 
          3686, 3687, 3688, 3689, 3690, 3691, 3692, 3693 ], 
      [ 1, 3, 6, 8, 10, 13, 15, 17, 19, 21, 23, 27, 34, 36, 40, 43, 45, 46, 47, 49, 50, 
          52, 57, 59, 62, 64, 67, 71, 73, 75, 80, 83, 84, 86, 88, 91, 93, 97, 99, 106, 
          110, 112, 113, 116, 117, 119, 121, 123, 125, 126, 132, 133, 134, 136, 137, 
          138, 140, 141, 142, 143, 144, 145, 147, 148, 150, 151, 153, 154, 155, 156, 
          157, 161, 162, 167, 168, 171, 180, 184, 189, 190, 191, 194, 196, 201, 202, 
          211, 212, 213, 215, 216, 220, 222, 225, 228, 229, 230, 232, 233, 235, 237, 
          239, 241, 243, 245, 247, 249, 251, 253, 256, 258, 261, 262, 263, 264, 265, 
          269, 284, 290, 294, 297, 302, 304, 308, 309, 312, 313, 314, 318, 322, 323, 
          331, 333, 336, 337, 338, 343, 346, 347, 350, 351, 354, 362, 363, 367, 369, 
          373, 374, 376, 381, 383, 385, 387, 388, 394, 401, 405, 1365, 1703, 1995, 
          2590, 3132, 3279, 3694, 3695, 3696, 3697, 3698, 3699, 3700, 3701, 3702, 3703, 
          3704, 3705, 3706, 3707, 3708, 3709, 3710, 3711 ], 
      [ 1, 4, 5, 9, 10, 14, 15, 16, 20, 21, 23, 27, 34, 37, 41, 43, 45, 46, 47, 48, 50, 
          52, 57, 58, 62, 65, 68, 71, 73, 75, 80, 83, 84, 85, 89, 91, 93, 97, 100, 107, 
          109, 112, 113, 116, 117, 119, 122, 123, 125, 126, 132, 133, 134, 135, 137, 
          138, 140, 141, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 
          157, 164, 166, 171, 173, 174, 177, 178, 185, 187, 191, 197, 199, 200, 202, 
          205, 206, 211, 212, 218, 219, 223, 226, 227, 229, 231, 232, 233, 236, 237, 
          238, 241, 244, 245, 246, 250, 251, 252, 257, 258, 259, 260, 261, 267, 268, 
          269, 271, 283, 296, 301, 303, 306, 311, 312, 314, 315, 316, 319, 321, 323, 
          329, 332, 333, 338, 339, 340, 344, 349, 350, 352, 353, 362, 365, 370, 375, 
          376, 377, 379, 381, 382, 384, 386, 387, 394, 401, 405, 1341, 1680, 1973, 
          2612, 3112, 3257, 3712, 3713, 3714, 3715, 3716, 3717, 3718, 3719, 3720, 3721, 
          3722, 3723, 3724, 3725, 3726, 3727, 3728, 3729 ], 
      [ 1, 3, 5, 9, 10, 12, 16, 17, 19, 21, 23, 28, 33, 34, 39, 42, 44, 48, 49, 50, 51, 
          52, 57, 60, 62, 64, 71, 72, 77, 79, 84, 87, 88, 89, 90, 92, 93, 97, 100, 104, 
          108, 112, 114, 116, 121, 122, 123, 125, 126, 127, 132, 134, 135, 136, 137, 
          139, 140, 141, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 155, 
          156, 169, 173, 174, 175, 178, 186, 188, 189, 190, 193, 198, 199, 201, 202, 
          208, 209, 211, 215, 216, 220, 223, 224, 226, 228, 230, 232, 233, 236, 237, 
          238, 241, 243, 245, 248, 249, 250, 253, 257, 258, 259, 261, 262, 264, 266, 
          267, 282, 285, 294, 298, 302, 304, 305, 307, 308, 314, 315, 319, 322, 323, 
          330, 332, 333, 334, 339, 343, 346, 348, 349, 352, 354, 360, 364, 365, 367, 
          370, 375, 376, 380, 383, 385, 386, 389, 397, 401, 405, 1149, 1726, 2301, 
          2613, 3034, 3280, 3730, 3731, 3732, 3733, 3734, 3735, 3736, 3737, 3738, 3739, 
          3740, 3741, 3742, 3743, 3744, 3745, 3746, 3747 ], 
      [ 1, 4, 6, 8, 10, 12, 16, 17, 20, 21, 23, 31, 33, 36, 37, 38, 42, 45, 47, 50, 51, 
          53, 57, 60, 62, 65, 70, 73, 74, 76, 79, 80, 85, 86, 90, 92, 93, 97, 99, 102, 
          111, 112, 117, 118, 121, 122, 123, 124, 125, 126, 132, 133, 135, 136, 137, 
          138, 139, 141, 142, 143, 145, 146, 147, 148, 149, 151, 152, 153, 154, 156, 
          157, 163, 167, 170, 171, 174, 183, 185, 187, 189, 204, 206, 208, 209, 210, 
          213, 214, 216, 217, 218, 222, 223, 226, 228, 229, 231, 232, 233, 235, 237, 
          239, 241, 244, 245, 248, 249, 250, 256, 258, 260, 261, 262, 263, 266, 267, 
          268, 276, 295, 296, 302, 303, 305, 310, 311, 312, 317, 318, 319, 321, 323, 
          334, 335, 336, 339, 341, 343, 347, 349, 350, 353, 354, 361, 368, 369, 370, 
          373, 376, 377, 380, 382, 385, 388, 389, 395, 401, 405, 1221, 1727, 2017, 
          2591, 3014, 3258, 3748, 3749, 3750, 3751, 3752, 3753, 3754, 3755, 3756, 3757, 
          3758, 3759, 3760, 3761, 3762, 3763, 3764, 3765 ], 
      [ 1, 4, 7, 8, 9, 13, 15, 17, 20, 21, 23, 32, 33, 34, 39, 43, 44, 48, 49, 50, 51, 
          53, 57, 59, 62, 65, 70, 72, 82, 84, 87, 88, 89, 90, 91, 92, 93, 97, 98, 103, 
          108, 116, 117, 120, 121, 122, 123, 125, 126, 127, 134, 135, 136, 137, 138, 
          139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 152, 153, 154, 
          155, 162, 172, 173, 175, 195, 197, 200, 201, 207, 208, 210, 212, 213, 214, 
          217, 218, 219, 220, 221, 222, 223, 225, 227, 229, 231, 232, 233, 234, 238, 
          239, 241, 244, 245, 247, 249, 251, 254, 259, 260, 261, 262, 263, 265, 268, 
          269, 280, 283, 295, 299, 306, 309, 310, 311, 312, 319, 320, 321, 322, 323, 
          336, 337, 338, 340, 341, 342, 348, 351, 352, 353, 354, 360, 371, 372, 373, 
          374, 375, 377, 379, 383, 387, 388, 389, 397, 401, 405, 1053, 1704, 2193, 
          2569, 2935, 3259, 3766, 3767, 3768, 3769, 3770, 3771, 3772, 3773, 3774, 3775, 
          3776, 3777, 3778, 3779, 3780, 3781, 3782, 3783 ], 
      [ 1, 8, 10, 11, 14, 15, 16, 17, 19, 20, 21, 25, 35, 36, 37, 38, 40, 41, 42, 43, 
          45, 46, 47, 52, 53, 57, 61, 62, 75, 76, 77, 78, 80, 81, 82, 83, 85, 86, 93, 
          99, 109, 110, 111, 112, 113, 115, 117, 118, 119, 124, 127, 131, 132, 133, 
          138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
          153, 155, 176, 177, 179, 180, 181, 182, 183, 184, 185, 187, 191, 192, 194, 
          196, 203, 204, 205, 206, 224, 225, 226, 227, 228, 229, 230, 231, 232, 235, 
          237, 238, 239, 240, 241, 245, 250, 251, 252, 255, 256, 264, 265, 266, 267, 
          268, 269, 286, 291, 297, 303, 313, 314, 315, 316, 317, 318, 320, 321, 328, 
          329, 344, 345, 346, 347, 349, 350, 351, 353, 361, 362, 363, 368, 378, 379, 
          380, 381, 382, 384, 385, 386, 387, 388, 392, 396, 400, 405, 1174, 1198, 1681, 
          1953, 2084, 2857, 3784, 3785, 3786, 3787, 3788, 3789, 3790, 3791, 3792, 3793, 
          3794, 3795, 3796, 3797, 3798, 3799, 3800, 3801 ], 
      [ 3, 5, 8, 9, 11, 13, 15, 16, 18, 19, 20, 22, 25, 27, 28, 29, 32, 35, 37, 39, 43, 
          49, 54, 56, 58, 61, 63, 67, 68, 69, 70, 71, 72, 75, 78, 89, 94, 95, 98, 101, 
          102, 103, 104, 107, 108, 110, 113, 116, 128, 130, 131, 132, 133, 134, 136, 
          139, 140, 141, 150, 159, 160, 161, 162, 164, 165, 168, 170, 171, 172, 173, 
          175, 176, 177, 178, 179, 181, 182, 184, 185, 186, 188, 190, 191, 192, 193, 
          194, 195, 200, 201, 202, 203, 208, 212, 217, 224, 230, 232, 234, 237, 238, 
          240, 242, 246, 249, 251, 252, 254, 255, 270, 271, 273, 274, 275, 280, 283, 
          286, 288, 297, 298, 299, 301, 302, 304, 306, 309, 315, 324, 326, 329, 330, 
          331, 332, 333, 336, 337, 340, 346, 355, 357, 359, 360, 363, 364, 365, 367, 
          370, 372, 374, 379, 383, 390, 391, 394, 396, 398, 400, 1463, 1654, 2368, 
          2523, 3174, 3215, 3568, 3676, 3748, 3802, 3803, 3804, 3805, 3806, 3807, 3808, 
          3809, 3810, 3811, 3812, 3813, 3814, 3815, 3816 ], 
      [ 2, 3, 5, 6, 8, 9, 14, 16, 18, 19, 22, 23, 27, 28, 29, 30, 31, 33, 35, 37, 45, 
          55, 56, 58, 60, 63, 64, 66, 67, 68, 69, 73, 75, 76, 77, 79, 86, 94, 97, 98, 
          101, 102, 105, 107, 110, 111, 112, 114, 115, 128, 131, 132, 133, 134, 136, 
          142, 143, 146, 151, 158, 160, 161, 162, 163, 166, 167, 169, 170, 171, 172, 
          174, 175, 176, 177, 178, 180, 181, 182, 183, 187, 188, 189, 191, 192, 193, 
          196, 197, 198, 199, 202, 204, 209, 210, 211, 224, 230, 233, 234, 237, 242, 
          243, 246, 248, 250, 251, 253, 254, 258, 270, 271, 272, 274, 276, 278, 281, 
          287, 290, 297, 298, 300, 301, 302, 303, 308, 313, 316, 324, 325, 328, 329, 
          330, 331, 332, 335, 339, 344, 347, 355, 356, 359, 361, 363, 365, 366, 367, 
          369, 373, 375, 378, 382, 390, 392, 394, 395, 398, 399, 1414, 1534, 1606, 
          2434, 2544, 3194, 3235, 3658, 3766, 3817, 3818, 3819, 3820, 3821, 3822, 3823, 
          3824, 3825, 3826, 3827, 3828, 3829, 3830, 3831 ], 
      [ 2, 3, 7, 8, 11, 12, 13, 15, 16, 19, 22, 23, 26, 28, 31, 32, 33, 35, 36, 39, 40, 
          42, 54, 57, 58, 63, 64, 67, 69, 70, 72, 73, 76, 78, 81, 92, 95, 96, 98, 99, 
          101, 102, 103, 104, 105, 106, 115, 118, 121, 128, 131, 132, 134, 135, 136, 
          138, 139, 143, 145, 158, 159, 161, 162, 163, 164, 165, 167, 168, 169, 170, 
          175, 176, 178, 179, 180, 183, 191, 192, 193, 194, 195, 196, 198, 201, 204, 
          206, 207, 208, 209, 213, 214, 216, 219, 220, 225, 230, 234, 235, 238, 239, 
          242, 243, 245, 246, 249, 252, 253, 262, 270, 272, 276, 278, 279, 280, 281, 
          282, 286, 297, 298, 299, 300, 302, 307, 308, 310, 320, 324, 325, 328, 330, 
          334, 337, 338, 339, 341, 345, 346, 355, 358, 360, 361, 363, 364, 368, 371, 
          372, 373, 374, 378, 380, 390, 393, 395, 396, 398, 399, 1583, 1630, 2259, 
          2456, 2500, 3074, 3195, 3478, 3712, 3832, 3833, 3834, 3835, 3836, 3837, 3838, 
          3839, 3840, 3841, 3842, 3843, 3844, 3845, 3846 ], 
      [ 2, 3, 5, 7, 8, 10, 13, 15, 18, 19, 22, 23, 27, 29, 30, 34, 35, 40, 43, 44, 45, 
          54, 56, 58, 59, 63, 64, 66, 67, 69, 71, 75, 77, 82, 83, 84, 88, 95, 97, 99, 
          103, 104, 105, 106, 109, 110, 115, 116, 119, 128, 131, 132, 134, 138, 140, 
          144, 145, 147, 152, 158, 159, 160, 162, 163, 164, 166, 167, 168, 169, 171, 
          172, 173, 175, 177, 179, 180, 184, 189, 191, 192, 193, 194, 195, 196, 197, 
          199, 200, 201, 203, 205, 211, 215, 220, 222, 225, 230, 233, 235, 238, 242, 
          243, 246, 247, 249, 251, 253, 256, 259, 270, 271, 272, 273, 279, 280, 284, 
          293, 294, 297, 299, 304, 306, 307, 308, 309, 313, 314, 324, 325, 328, 329, 
          330, 331, 333, 337, 338, 342, 351, 356, 357, 359, 362, 363, 364, 365, 366, 
          367, 371, 373, 376, 387, 391, 392, 394, 397, 398, 399, 1270, 1607, 1655, 
          2237, 2545, 3055, 3133, 3460, 3749, 3847, 3848, 3849, 3850, 3851, 3852, 3853, 
          3854, 3855, 3856, 3857, 3858, 3859, 3860, 3861 ], 
      [ 2, 3, 6, 7, 8, 9, 13, 15, 18, 21, 22, 23, 27, 29, 31, 32, 33, 34, 36, 39, 50, 
          54, 56, 58, 59, 64, 65, 66, 67, 69, 70, 72, 73, 75, 79, 88, 91, 96, 97, 98, 
          101, 102, 106, 108, 116, 117, 120, 121, 123, 128, 133, 134, 135, 136, 141, 
          142, 143, 152, 156, 158, 159, 160, 161, 166, 167, 168, 169, 171, 172, 173, 
          174, 175, 176, 178, 184, 189, 190, 194, 195, 196, 197, 199, 200, 201, 202, 
          210, 212, 213, 214, 216, 217, 218, 219, 222, 225, 230, 233, 234, 239, 243, 
          244, 246, 247, 249, 251, 253, 254, 263, 273, 277, 279, 280, 281, 282, 283, 
          289, 290, 297, 299, 300, 301, 302, 309, 312, 322, 323, 325, 326, 331, 333, 
          336, 337, 338, 340, 341, 347, 348, 355, 356, 359, 360, 366, 367, 369, 371, 
          373, 374, 375, 381, 383, 390, 391, 394, 395, 398, 401, 1294, 1366, 1390, 
          2194, 2281, 3175, 3236, 3586, 3784, 3862, 3863, 3864, 3865, 3866, 3867, 3868, 
          3869, 3870, 3871, 3872, 3873, 3874, 3875, 3876 ], 
      [ 2, 4, 5, 7, 8, 10, 12, 16, 18, 20, 22, 23, 29, 30, 31, 33, 38, 41, 42, 44, 45, 
          54, 55, 58, 60, 63, 65, 66, 68, 70, 74, 76, 77, 82, 85, 90, 92, 95, 97, 99, 
          102, 103, 104, 105, 109, 111, 115, 122, 124, 129, 131, 132, 135, 138, 145, 
          146, 147, 149, 155, 159, 160, 161, 164, 165, 166, 167, 169, 170, 171, 172, 
          173, 174, 175, 176, 179, 183, 185, 186, 187, 189, 192, 197, 198, 199, 203, 
          204, 205, 206, 207, 208, 210, 214, 222, 223, 226, 231, 233, 235, 238, 242, 
          244, 246, 248, 249, 250, 256, 259, 260, 272, 274, 275, 276, 278, 279, 285, 
          287, 295, 298, 299, 303, 305, 307, 310, 311, 317, 321, 324, 325, 328, 329, 
          330, 334, 335, 339, 341, 342, 349, 356, 358, 359, 361, 365, 366, 368, 371, 
          372, 373, 376, 377, 380, 390, 392, 395, 397, 398, 399, 1486, 1558, 1631, 
          2501, 2546, 2956, 3015, 3659, 3694, 3877, 3878, 3879, 3880, 3881, 3882, 3883, 
          3884, 3885, 3886, 3887, 3888, 3889, 3890, 3891 ], 
      [ 2, 4, 5, 10, 11, 12, 13, 15, 16, 20, 22, 23, 26, 27, 28, 32, 34, 38, 41, 43, 
          47, 48, 54, 57, 58, 63, 65, 68, 71, 72, 73, 74, 78, 81, 83, 84, 94, 95, 99, 
          100, 102, 103, 104, 105, 106, 107, 109, 113, 125, 129, 131, 132, 134, 135, 
          137, 138, 147, 150, 153, 158, 160, 161, 163, 165, 166, 168, 170, 171, 172, 
          173, 174, 177, 178, 180, 184, 185, 186, 187, 191, 193, 200, 203, 204, 205, 
          206, 207, 208, 212, 213, 215, 216, 219, 220, 223, 226, 231, 235, 236, 237, 
          238, 242, 244, 245, 246, 249, 252, 260, 262, 271, 272, 275, 277, 279, 283, 
          284, 285, 291, 299, 301, 303, 304, 306, 307, 311, 312, 315, 324, 325, 329, 
          333, 334, 337, 338, 339, 342, 345, 353, 355, 357, 360, 362, 363, 364, 365, 
          368, 370, 372, 376, 384, 387, 391, 393, 394, 396, 398, 399, 1584, 1656, 2238, 
          2390, 2412, 2917, 3113, 3532, 3640, 3892, 3893, 3894, 3895, 3896, 3897, 3898, 
          3899, 3900, 3901, 3902, 3903, 3904, 3905, 3906 ], 
      [ 4, 7, 9, 10, 11, 12, 15, 16, 18, 19, 20, 22, 25, 28, 30, 31, 32, 41, 42, 46, 
          48, 51, 54, 55, 58, 61, 63, 68, 69, 70, 71, 72, 74, 81, 85, 87, 95, 96, 100, 
          101, 103, 104, 106, 107, 108, 118, 122, 124, 129, 130, 131, 133, 135, 137, 
          138, 139, 148, 149, 150, 158, 160, 163, 164, 166, 167, 168, 169, 170, 173, 
          174, 175, 176, 177, 179, 181, 182, 183, 185, 186, 190, 194, 195, 198, 203, 
          205, 206, 207, 209, 217, 218, 219, 220, 221, 223, 227, 231, 232, 236, 238, 
          239, 240, 242, 246, 249, 250, 252, 255, 257, 270, 273, 274, 275, 278, 282, 
          285, 288, 291, 298, 300, 303, 305, 306, 307, 310, 312, 320, 324, 327, 328, 
          332, 334, 335, 340, 341, 342, 343, 353, 355, 358, 359, 360, 364, 368, 370, 
          371, 372, 374, 377, 386, 389, 390, 391, 395, 396, 399, 400, 1464, 1632, 2150, 
          2347, 2897, 3154, 3514, 3604, 3695, 3907, 3908, 3909, 3910, 3911, 3912, 3913, 
          3914, 3915, 3916, 3917, 3918, 3919, 3920, 3921 ], 
      [ 2, 4, 6, 7, 9, 10, 14, 15, 18, 20, 22, 23, 27, 29, 30, 31, 32, 34, 41, 45, 46, 
          55, 56, 58, 59, 63, 65, 66, 68, 69, 73, 74, 80, 82, 83, 85, 91, 96, 97, 100, 
          101, 105, 106, 107, 109, 117, 119, 120, 124, 129, 131, 133, 135, 137, 138, 
          142, 144, 151, 153, 159, 161, 162, 163, 164, 165, 167, 168, 169, 171, 172, 
          173, 174, 176, 177, 180, 181, 182, 184, 187, 196, 197, 199, 200, 204, 205, 
          206, 207, 210, 211, 212, 218, 219, 221, 222, 227, 231, 233, 236, 239, 242, 
          244, 246, 247, 250, 251, 257, 260, 263, 271, 273, 275, 277, 278, 279, 284, 
          293, 296, 297, 300, 301, 303, 306, 311, 312, 316, 317, 324, 325, 328, 329, 
          331, 335, 338, 340, 342, 344, 350, 355, 356, 359, 362, 366, 368, 369, 371, 
          375, 376, 377, 381, 384, 391, 392, 394, 395, 398, 399, 1318, 1391, 1559, 
          2478, 2547, 3114, 3237, 3461, 3730, 3922, 3923, 3924, 3925, 3926, 3927, 3928, 
          3929, 3930, 3931, 3932, 3933, 3934, 3935, 3936 ], 
      [ 3, 4, 6, 7, 8, 10, 12, 15, 18, 19, 22, 23, 27, 30, 31, 33, 36, 42, 45, 46, 50, 
          54, 55, 58, 59, 63, 64, 66, 67, 70, 71, 73, 76, 80, 85, 86, 87, 96, 97, 99, 
          101, 103, 106, 111, 112, 117, 121, 124, 126, 130, 132, 133, 137, 138, 143, 
          145, 148, 152, 155, 159, 160, 161, 162, 163, 165, 166, 168, 169, 170, 171, 
          173, 174, 175, 179, 180, 181, 183, 185, 189, 190, 191, 194, 196, 197, 201, 
          205, 206, 209, 210, 211, 213, 218, 220, 222, 228, 232, 233, 235, 239, 242, 
          243, 246, 247, 249, 250, 256, 261, 263, 270, 272, 273, 276, 278, 282, 284, 
          290, 295, 297, 300, 302, 303, 305, 308, 310, 312, 314, 325, 327, 328, 332, 
          334, 336, 338, 341, 343, 350, 351, 355, 356, 359, 361, 367, 368, 369, 371, 
          373, 374, 376, 377, 385, 390, 392, 394, 395, 399, 401, 1319, 1367, 1633, 
          2216, 2457, 3093, 3238, 3605, 3660, 3937, 3938, 3939, 3940, 3941, 3942, 3943, 
          3944, 3945, 3946, 3947, 3948, 3949, 3950, 3951 ], 
      [ 3, 6, 7, 10, 11, 12, 13, 15, 18, 19, 20, 23, 24, 28, 29, 32, 34, 36, 40, 43, 
          46, 51, 54, 58, 59, 62, 63, 67, 69, 70, 71, 73, 74, 78, 80, 88, 96, 99, 100, 
          101, 104, 105, 106, 108, 113, 118, 119, 123, 128, 130, 132, 133, 135, 136, 
          137, 138, 144, 150, 152, 158, 160, 161, 162, 164, 165, 166, 167, 169, 170, 
          171, 173, 179, 180, 182, 184, 187, 188, 190, 192, 194, 196, 200, 201, 202, 
          205, 206, 212, 214, 215, 216, 218, 220, 221, 223, 228, 230, 232, 235, 236, 
          239, 241, 242, 246, 247, 249, 255, 262, 263, 271, 273, 276, 277, 279, 280, 
          282, 284, 291, 297, 304, 305, 308, 309, 311, 312, 318, 320, 324, 326, 328, 
          331, 333, 336, 338, 340, 342, 343, 346, 355, 356, 360, 362, 363, 364, 367, 
          368, 370, 374, 376, 381, 388, 391, 393, 394, 395, 398, 400, 1439, 1657, 2173, 
          2479, 2975, 2995, 3134, 3587, 3622, 3952, 3953, 3954, 3955, 3956, 3957, 3958, 
          3959, 3960, 3961, 3962, 3963, 3964, 3965, 3966 ], 
      [ 2, 3, 6, 7, 9, 10, 12, 17, 18, 19, 22, 23, 28, 29, 30, 31, 33, 34, 40, 44, 51, 
          54, 55, 59, 60, 63, 64, 66, 67, 69, 72, 74, 77, 79, 87, 88, 92, 96, 97, 100, 
          101, 104, 105, 106, 108, 114, 120, 121, 124, 128, 131, 135, 136, 137, 144, 
          145, 149, 151, 154, 159, 160, 161, 162, 163, 165, 166, 167, 168, 172, 173, 
          174, 175, 179, 180, 182, 183, 186, 188, 189, 190, 193, 195, 198, 199, 207, 
          209, 210, 211, 214, 215, 216, 220, 221, 222, 228, 230, 233, 236, 239, 242, 
          243, 247, 248, 249, 250, 253, 257, 263, 270, 276, 277, 280, 281, 282, 285, 
          292, 293, 298, 300, 304, 305, 307, 308, 310, 317, 322, 324, 325, 328, 330, 
          331, 334, 335, 342, 343, 348, 354, 356, 358, 359, 360, 364, 366, 367, 369, 
          371, 375, 376, 378, 389, 390, 391, 395, 397, 398, 399, 1271, 1415, 1510, 
          2151, 2548, 2957, 3035, 3713, 3785, 3967, 3968, 3969, 3970, 3971, 3972, 3973, 
          3974, 3975, 3976, 3977, 3978, 3979, 3980, 3981 ], 
      [ 4, 5, 6, 8, 11, 12, 13, 16, 18, 19, 20, 23, 24, 28, 30, 32, 33, 37, 38, 42, 47, 
          49, 54, 58, 60, 62, 63, 67, 68, 70, 71, 73, 74, 81, 86, 90, 94, 98, 99, 102, 
          103, 105, 107, 108, 111, 113, 118, 126, 129, 130, 132, 133, 134, 136, 137, 
          138, 139, 146, 155, 158, 159, 160, 163, 164, 165, 167, 168, 171, 172, 174, 
          175, 181, 183, 185, 187, 188, 191, 192, 196, 198, 201, 202, 203, 204, 205, 
          208, 209, 213, 214, 215, 217, 218, 221, 223, 229, 231, 232, 234, 235, 237, 
          241, 242, 246, 248, 249, 255, 258, 262, 272, 274, 276, 278, 281, 283, 284, 
          285, 286, 302, 303, 305, 308, 309, 310, 311, 315, 318, 324, 327, 329, 330, 
          332, 335, 336, 339, 341, 343, 353, 355, 356, 360, 361, 363, 368, 370, 372, 
          373, 374, 377, 382, 385, 390, 393, 394, 395, 399, 400, 1440, 1634, 2325, 
          2435, 2877, 3016, 3094, 3496, 3550, 3982, 3983, 3984, 3985, 3986, 3987, 3988, 
          3989, 3990, 3991, 3992, 3993, 3994, 3995, 3996 ], 
      [ 3, 4, 5, 6, 8, 10, 13, 16, 18, 20, 22, 23, 27, 29, 31, 34, 37, 43, 45, 47, 50, 
          54, 56, 58, 60, 63, 65, 66, 70, 71, 73, 74, 75, 80, 83, 86, 89, 94, 97, 99, 
          102, 104, 107, 110, 112, 117, 119, 123, 125, 130, 132, 133, 136, 138, 141, 
          147, 152, 153, 155, 158, 159, 161, 162, 163, 164, 166, 167, 168, 170, 172, 
          173, 174, 175, 182, 184, 185, 187, 189, 191, 192, 194, 199, 202, 203, 204, 
          206, 208, 210, 211, 212, 216, 217, 222, 223, 229, 232, 233, 235, 237, 242, 
          244, 246, 248, 249, 251, 256, 258, 261, 271, 274, 275, 276, 279, 283, 284, 
          294, 296, 297, 301, 302, 303, 304, 309, 311, 312, 321, 325, 326, 329, 333, 
          336, 337, 339, 340, 343, 347, 349, 355, 356, 359, 362, 363, 365, 367, 369, 
          370, 373, 376, 377, 388, 391, 392, 394, 395, 398, 401, 1222, 1535, 1658, 
          2282, 2413, 2976, 3239, 3462, 3569, 3997, 3998, 3999, 4000, 4001, 4002, 4003, 
          4004, 4005, 4006, 4007, 4008, 4009, 4010, 4011 ], 
      [ 2, 4, 5, 6, 8, 9, 13, 17, 18, 20, 22, 23, 27, 29, 30, 32, 33, 34, 38, 44, 49, 
          54, 56, 59, 60, 63, 65, 66, 67, 68, 72, 74, 82, 84, 89, 90, 91, 94, 97, 98, 
          102, 103, 105, 107, 108, 110, 114, 120, 125, 129, 131, 134, 136, 137, 140, 
          142, 146, 147, 156, 158, 159, 161, 162, 163, 164, 166, 169, 170, 171, 173, 
          174, 175, 181, 184, 186, 188, 189, 193, 195, 197, 200, 203, 204, 207, 208, 
          210, 211, 212, 213, 214, 215, 217, 221, 222, 229, 231, 233, 234, 237, 242, 
          244, 247, 248, 249, 251, 254, 258, 260, 275, 277, 280, 281, 283, 284, 285, 
          287, 292, 299, 301, 304, 306, 309, 310, 311, 313, 319, 324, 325, 329, 330, 
          331, 335, 336, 337, 342, 352, 354, 356, 357, 359, 360, 365, 366, 369, 372, 
          373, 375, 377, 383, 384, 390, 391, 394, 397, 398, 399, 1246, 1392, 1487, 
          2369, 2549, 2936, 3056, 3533, 3786, 4012, 4013, 4014, 4015, 4016, 4017, 4018, 
          4019, 4020, 4021, 4022, 4023, 4024, 4025, 4026 ], 
      [ 3, 4, 5, 7, 9, 10, 12, 15, 18, 20, 22, 23, 27, 29, 33, 34, 43, 44, 48, 50, 51, 
          54, 55, 58, 59, 63, 65, 66, 68, 70, 71, 72, 80, 84, 87, 88, 89, 95, 97, 100, 
          101, 103, 104, 108, 109, 116, 122, 123, 125, 130, 132, 135, 137, 140, 141, 
          144, 153, 154, 156, 158, 161, 162, 163, 164, 165, 166, 167, 168, 169, 171, 
          172, 174, 175, 178, 179, 185, 186, 188, 189, 190, 197, 199, 200, 201, 205, 
          206, 207, 208, 210, 211, 212, 218, 220, 223, 227, 232, 233, 236, 238, 242, 
          244, 246, 247, 249, 250, 257, 259, 261, 271, 273, 275, 277, 280, 282, 283, 
          285, 295, 298, 299, 304, 305, 306, 311, 312, 314, 319, 325, 326, 332, 333, 
          334, 336, 338, 340, 342, 348, 349, 356, 357, 359, 360, 364, 365, 367, 370, 
          371, 375, 376, 377, 379, 390, 391, 394, 397, 398, 401, 1342, 1511, 1659, 
          2283, 2391, 2996, 3057, 3677, 3787, 4027, 4028, 4029, 4030, 4031, 4032, 4033, 
          4034, 4035, 4036, 4037, 4038, 4039, 4040, 4041 ], 
      [ 2, 4, 5, 6, 9, 10, 12, 16, 18, 21, 22, 23, 27, 28, 30, 31, 33, 34, 47, 48, 50, 
          54, 55, 58, 60, 64, 65, 66, 68, 71, 72, 73, 74, 79, 85, 90, 91, 94, 97, 100, 
          102, 106, 107, 108, 112, 114, 122, 125, 126, 129, 133, 134, 135, 137, 148, 
          151, 153, 154, 155, 159, 162, 163, 164, 165, 166, 167, 169, 170, 171, 172, 
          173, 175, 177, 178, 183, 185, 186, 187, 189, 190, 197, 198, 199, 202, 209, 
          211, 213, 215, 216, 217, 218, 219, 222, 223, 226, 231, 233, 236, 237, 243, 
          244, 246, 248, 249, 250, 257, 258, 260, 272, 274, 277, 281, 282, 283, 285, 
          289, 296, 300, 301, 302, 303, 305, 307, 312, 319, 323, 325, 327, 332, 333, 
          334, 335, 339, 341, 343, 350, 352, 355, 356, 359, 360, 365, 366, 369, 370, 
          375, 376, 377, 382, 389, 390, 391, 394, 395, 399, 401, 1223, 1343, 1416, 
          2217, 2302, 2898, 3240, 3551, 3788, 4042, 4043, 4044, 4045, 4046, 4047, 4048, 
          4049, 4050, 4051, 4052, 4053, 4054, 4055, 4056 ], 
      [ 3, 4, 5, 7, 8, 9, 13, 16, 18, 19, 22, 23, 30, 31, 33, 34, 39, 42, 44, 49, 50, 
          54, 56, 58, 60, 63, 64, 66, 69, 70, 71, 72, 86, 87, 89, 90, 92, 95, 97, 98, 
          103, 104, 107, 108, 115, 116, 121, 122, 126, 130, 134, 136, 138, 143, 146, 
          148, 149, 154, 156, 158, 159, 160, 161, 162, 163, 165, 167, 169, 170, 171, 
          172, 173, 174, 191, 192, 193, 194, 195, 197, 198, 199, 201, 202, 203, 208, 
          209, 210, 211, 217, 219, 220, 221, 222, 223, 224, 232, 233, 234, 238, 242, 
          243, 246, 248, 249, 251, 254, 259, 261, 270, 274, 278, 280, 281, 282, 283, 
          285, 294, 298, 302, 306, 307, 308, 309, 310, 321, 322, 325, 327, 330, 332, 
          337, 339, 340, 341, 343, 351, 352, 356, 358, 359, 360, 365, 367, 371, 372, 
          373, 374, 375, 377, 386, 390, 391, 395, 397, 399, 401, 1247, 1295, 1635, 
          2218, 2260, 2878, 2958, 3515, 3789, 4057, 4058, 4059, 4060, 4061, 4062, 4063, 
          4064, 4065, 4066, 4067, 4068, 4069, 4070, 4071 ], 
      [ 2, 7, 8, 9, 11, 14, 15, 16, 18, 20, 21, 22, 25, 29, 31, 32, 35, 36, 37, 39, 41, 
          53, 55, 56, 58, 61, 65, 68, 69, 70, 75, 76, 78, 79, 82, 85, 95, 96, 98, 101, 
          102, 109, 111, 115, 117, 118, 120, 122, 128, 129, 131, 133, 135, 139, 141, 
          142, 143, 149, 157, 158, 159, 160, 162, 163, 165, 166, 177, 178, 179, 181, 
          182, 183, 184, 185, 186, 187, 192, 194, 195, 196, 197, 198, 199, 200, 204, 
          206, 207, 210, 214, 217, 218, 219, 224, 225, 227, 230, 231, 234, 238, 239, 
          240, 244, 246, 250, 251, 252, 254, 268, 273, 274, 275, 278, 279, 286, 287, 
          288, 289, 297, 298, 299, 300, 301, 316, 317, 320, 321, 324, 326, 328, 329, 
          335, 340, 341, 344, 345, 347, 348, 355, 358, 359, 361, 366, 368, 371, 372, 
          378, 379, 380, 381, 382, 390, 392, 395, 396, 398, 400, 1199, 1560, 2062, 
          2348, 3196, 3216, 3424, 3696, 3731, 4072, 4073, 4074, 4075, 4076, 4077, 4078, 
          4079, 4080, 4081, 4082, 4083, 4084, 4085, 4086 ], 
      [ 2, 5, 9, 10, 11, 14, 15, 16, 18, 19, 21, 22, 25, 27, 28, 30, 35, 41, 46, 47, 
          48, 52, 55, 56, 58, 61, 64, 68, 69, 71, 75, 77, 81, 83, 85, 91, 94, 95, 100, 
          106, 107, 109, 112, 113, 114, 115, 116, 119, 128, 129, 131, 133, 134, 140, 
          148, 150, 151, 153, 157, 158, 159, 161, 164, 165, 166, 174, 176, 178, 180, 
          181, 182, 183, 184, 185, 186, 187, 190, 191, 193, 194, 195, 196, 197, 198, 
          199, 200, 202, 203, 205, 211, 215, 219, 224, 226, 227, 230, 231, 236, 237, 
          238, 240, 243, 246, 250, 251, 252, 257, 264, 270, 271, 272, 273, 274, 288, 
          289, 291, 293, 300, 301, 303, 306, 307, 313, 314, 315, 316, 324, 327, 328, 
          329, 331, 332, 333, 344, 345, 350, 352, 355, 357, 359, 362, 363, 364, 365, 
          366, 381, 382, 384, 386, 387, 391, 392, 394, 396, 399, 400, 1175, 1608, 2040, 
          2524, 3115, 3155, 3406, 3750, 3767, 4087, 4088, 4089, 4090, 4091, 4092, 4093, 
          4094, 4095, 4096, 4097, 4098, 4099, 4100, 4101 ], 
      [ 2, 3, 5, 9, 11, 12, 14, 15, 16, 21, 22, 23, 26, 27, 28, 33, 35, 36, 37, 39, 48, 
          52, 55, 57, 58, 64, 65, 68, 72, 73, 75, 76, 78, 79, 84, 93, 94, 95, 98, 100, 
          101, 102, 109, 112, 113, 114, 116, 122, 123, 128, 132, 134, 135, 139, 141, 
          142, 143, 153, 154, 158, 159, 160, 162, 164, 173, 174, 176, 177, 180, 185, 
          186, 187, 188, 189, 190, 191, 193, 197, 198, 199, 200, 201, 202, 206, 207, 
          208, 209, 212, 213, 216, 218, 219, 224, 225, 226, 230, 234, 236, 237, 238, 
          243, 244, 245, 246, 250, 252, 253, 267, 271, 272, 277, 282, 283, 287, 288, 
          289, 290, 298, 299, 300, 301, 302, 314, 315, 319, 323, 325, 326, 332, 333, 
          334, 338, 339, 344, 345, 346, 348, 355, 357, 360, 361, 364, 365, 370, 375, 
          379, 380, 381, 382, 383, 390, 393, 394, 396, 398, 401, 1103, 1344, 2128, 
          2303, 2392, 3075, 3176, 3442, 3641, 4102, 4103, 4104, 4105, 4106, 4107, 4108, 
          4109, 4110, 4111, 4112, 4113, 4114, 4115, 4116 ], 
      [ 3, 7, 8, 10, 11, 12, 15, 17, 18, 19, 20, 22, 25, 29, 35, 36, 38, 40, 42, 43, 
          44, 51, 54, 55, 59, 61, 63, 67, 70, 76, 77, 78, 80, 82, 87, 88, 95, 96, 99, 
          101, 103, 104, 109, 110, 111, 121, 124, 127, 128, 130, 131, 132, 139, 140, 
          141, 144, 145, 149, 157, 158, 160, 161, 163, 165, 167, 168, 169, 173, 176, 
          180, 181, 182, 183, 184, 185, 186, 188, 189, 190, 192, 194, 195, 201, 203, 
          205, 206, 207, 208, 210, 214, 220, 224, 225, 227, 228, 230, 232, 235, 238, 
          239, 240, 242, 247, 249, 250, 255, 256, 265, 270, 273, 275, 276, 280, 286, 
          291, 292, 295, 297, 298, 299, 304, 305, 310, 314, 317, 320, 324, 326, 328, 
          330, 334, 336, 342, 346, 348, 349, 351, 357, 358, 359, 361, 364, 367, 368, 
          371, 378, 379, 380, 385, 388, 390, 392, 396, 397, 398, 400, 1200, 1512, 2107, 
          2502, 2838, 3217, 3370, 3678, 3714, 4042, 4117, 4118, 4119, 4120, 4121, 4122, 
          4123, 4124, 4125, 4126, 4127, 4128, 4129, 4130 ], 
      [ 2, 3, 6, 10, 11, 12, 14, 15, 17, 19, 22, 23, 26, 27, 28, 35, 36, 38, 40, 45, 
          46, 52, 55, 57, 59, 63, 64, 67, 73, 76, 77, 78, 80, 81, 83, 84, 94, 96, 99, 
          100, 101, 105, 106, 109, 110, 112, 113, 114, 124, 128, 131, 132, 137, 142, 
          144, 145, 151, 152, 157, 159, 160, 161, 164, 166, 167, 168, 169, 177, 178, 
          179, 181, 182, 183, 184, 187, 188, 189, 190, 191, 193, 196, 204, 205, 206, 
          207, 209, 211, 212, 213, 215, 216, 220, 225, 226, 228, 230, 235, 236, 237, 
          239, 242, 243, 245, 247, 250, 253, 265, 267, 270, 271, 272, 276, 277, 284, 
          290, 291, 293, 297, 300, 303, 304, 308, 313, 314, 317, 318, 324, 325, 328, 
          331, 334, 338, 344, 345, 346, 350, 354, 355, 357, 361, 362, 363, 364, 368, 
          369, 376, 378, 381, 384, 385, 392, 393, 394, 396, 398, 399, 1320, 1585, 2041, 
          2458, 2480, 2858, 3135, 3642, 3768, 4057, 4131, 4132, 4133, 4134, 4135, 4136, 
          4137, 4138, 4139, 4140, 4141, 4142, 4143, 4144 ], 
      [ 4, 6, 8, 9, 11, 14, 15, 17, 18, 19, 20, 22, 25, 27, 30, 32, 35, 37, 38, 46, 49, 
          53, 55, 56, 59, 61, 63, 67, 68, 76, 80, 81, 82, 86, 87, 91, 94, 96, 98, 101, 
          103, 107, 110, 111, 113, 114, 117, 124, 129, 130, 131, 133, 137, 139, 140, 
          142, 146, 148, 157, 158, 159, 165, 166, 167, 170, 172, 176, 177, 179, 180, 
          182, 183, 184, 185, 188, 190, 191, 195, 196, 197, 203, 204, 205, 207, 209, 
          210, 211, 212, 213, 217, 218, 221, 224, 227, 229, 231, 232, 234, 237, 239, 
          240, 242, 247, 250, 251, 254, 255, 265, 270, 273, 275, 278, 284, 286, 288, 
          290, 292, 297, 300, 303, 306, 310, 313, 316, 318, 319, 324, 327, 329, 331, 
          332, 335, 336, 344, 350, 351, 353, 355, 357, 359, 361, 368, 369, 374, 377, 
          378, 379, 382, 384, 385, 390, 392, 394, 396, 399, 400, 1201, 1321, 2436, 
          2525, 2777, 3156, 3388, 3606, 3732, 4145, 4146, 4147, 4148, 4149, 4150, 4151, 
          4152, 4153, 4154, 4155, 4156, 4157, 4158, 4159 ], 
      [ 3, 6, 9, 10, 11, 14, 16, 17, 18, 19, 20, 22, 25, 28, 29, 31, 37, 40, 41, 46, 
          51, 52, 55, 56, 60, 61, 63, 69, 74, 77, 78, 79, 80, 83, 86, 89, 94, 96, 100, 
          101, 104, 107, 110, 112, 118, 119, 120, 124, 128, 130, 131, 133, 136, 141, 
          144, 149, 150, 151, 157, 158, 159, 165, 166, 168, 169, 171, 176, 177, 179, 
          180, 181, 183, 184, 186, 187, 188, 190, 192, 193, 194, 199, 202, 203, 204, 
          206, 209, 210, 211, 212, 216, 217, 221, 224, 227, 228, 230, 232, 236, 237, 
          239, 240, 242, 248, 250, 251, 255, 257, 266, 270, 271, 274, 275, 276, 288, 
          291, 292, 296, 297, 298, 301, 303, 304, 316, 317, 318, 322, 324, 326, 328, 
          331, 335, 340, 343, 344, 346, 347, 349, 355, 358, 359, 362, 363, 367, 369, 
          370, 378, 381, 384, 386, 388, 391, 392, 395, 396, 398, 400, 1176, 1536, 2349, 
          2481, 2757, 3218, 3371, 3570, 3769, 4160, 4161, 4162, 4163, 4164, 4165, 4166, 
          4167, 4168, 4169, 4170, 4171, 4172, 4173, 4174 ], 
      [ 2, 6, 8, 10, 11, 12, 16, 17, 18, 19, 21, 22, 25, 28, 30, 31, 36, 38, 40, 42, 
          47, 53, 54, 55, 60, 61, 64, 67, 74, 76, 77, 79, 81, 85, 86, 90, 94, 96, 99, 
          102, 106, 111, 112, 114, 115, 118, 121, 124, 128, 129, 131, 133, 139, 145, 
          148, 149, 151, 155, 157, 159, 160, 163, 165, 167, 169, 170, 174, 176, 177, 
          179, 180, 181, 182, 184, 185, 186, 187, 189, 190, 194, 195, 196, 198, 203, 
          204, 209, 213, 214, 215, 216, 217, 222, 224, 226, 228, 230, 231, 235, 237, 
          239, 240, 243, 248, 249, 250, 256, 264, 266, 270, 272, 274, 276, 281, 286, 
          289, 291, 292, 300, 302, 303, 305, 307, 310, 313, 317, 318, 324, 327, 328, 
          330, 334, 335, 341, 343, 345, 347, 350, 355, 358, 359, 361, 363, 366, 368, 
          369, 378, 380, 382, 385, 389, 390, 392, 395, 396, 399, 400, 1202, 1417, 2350, 
          2459, 3017, 3157, 3552, 3715, 3770, 4027, 4175, 4176, 4177, 4178, 4179, 4180, 
          4181, 4182, 4183, 4184, 4185, 4186, 4187, 4188 ], 
      [ 2, 6, 8, 10, 11, 13, 15, 17, 18, 20, 21, 22, 25, 27, 29, 32, 36, 38, 40, 43, 
          47, 52, 54, 56, 59, 61, 65, 67, 74, 75, 78, 80, 82, 83, 88, 91, 94, 96, 99, 
          102, 106, 109, 110, 113, 117, 119, 120, 125, 128, 129, 131, 133, 140, 141, 
          142, 147, 150, 152, 157, 158, 161, 162, 164, 166, 168, 171, 172, 176, 177, 
          179, 180, 181, 182, 183, 185, 186, 187, 189, 190, 194, 195, 196, 200, 203, 
          204, 212, 213, 214, 215, 216, 217, 222, 225, 227, 229, 230, 231, 235, 237, 
          239, 240, 244, 247, 249, 251, 256, 265, 268, 273, 275, 277, 279, 284, 286, 
          289, 291, 292, 297, 299, 301, 304, 309, 312, 313, 317, 318, 324, 326, 329, 
          331, 333, 336, 337, 342, 345, 347, 350, 355, 357, 359, 362, 363, 366, 368, 
          369, 381, 383, 384, 387, 388, 391, 392, 394, 396, 398, 400, 1177, 1393, 2414, 
          2526, 3136, 3219, 3534, 3588, 3733, 4058, 4189, 4190, 4191, 4192, 4193, 4194, 
          4195, 4196, 4197, 4198, 4199, 4200, 4201, 4202 ], 
      [ 4, 5, 8, 10, 11, 12, 15, 16, 18, 20, 21, 22, 25, 27, 36, 37, 38, 42, 43, 47, 
          48, 50, 54, 55, 58, 61, 65, 68, 70, 71, 75, 76, 80, 85, 90, 93, 94, 95, 99, 
          102, 103, 109, 111, 112, 113, 117, 122, 125, 129, 130, 132, 133, 139, 140, 
          141, 148, 153, 155, 157, 158, 163, 164, 165, 167, 170, 171, 173, 174, 176, 
          177, 178, 179, 181, 183, 184, 186, 187, 189, 190, 191, 194, 197, 201, 203, 
          205, 206, 208, 213, 217, 218, 223, 224, 226, 227, 229, 231, 232, 235, 237, 
          238, 240, 244, 246, 249, 250, 252, 256, 268, 272, 273, 274, 275, 283, 286, 
          289, 291, 295, 299, 302, 303, 305, 312, 314, 315, 319, 321, 326, 327, 329, 
          332, 333, 334, 336, 341, 349, 350, 353, 355, 357, 359, 361, 365, 368, 370, 
          377, 379, 380, 382, 385, 387, 390, 392, 394, 396, 400, 401, 1203, 1345, 2018, 
          2527, 2798, 3095, 3407, 3553, 3679, 3967, 4203, 4204, 4205, 4206, 4207, 4208, 
          4209, 4210, 4211, 4212, 4213, 4214, 4215, 4216 ], 
      [ 2, 5, 9, 10, 11, 12, 16, 17, 18, 20, 21, 22, 25, 28, 29, 38, 39, 41, 44, 48, 
          51, 52, 54, 55, 60, 61, 65, 68, 72, 74, 77, 78, 79, 88, 89, 90, 94, 95, 100, 
          102, 104, 108, 109, 114, 120, 122, 125, 127, 128, 129, 131, 135, 139, 140, 
          141, 147, 149, 150, 154, 158, 163, 164, 165, 169, 172, 173, 174, 176, 177, 
          178, 179, 182, 183, 184, 185, 187, 188, 189, 190, 193, 195, 198, 199, 200, 
          203, 207, 208, 214, 215, 216, 217, 223, 224, 226, 227, 230, 231, 236, 237, 
          238, 240, 244, 248, 249, 250, 257, 266, 268, 274, 275, 277, 285, 287, 288, 
          289, 291, 292, 298, 299, 301, 304, 305, 307, 315, 317, 319, 324, 326, 330, 
          333, 334, 335, 342, 345, 348, 349, 352, 357, 358, 359, 360, 364, 365, 366, 
          370, 372, 380, 383, 384, 389, 390, 391, 396, 397, 398, 400, 1465, 1488, 2108, 
          2393, 3036, 3220, 3443, 3535, 3697, 3937, 4217, 4218, 4219, 4220, 4221, 4222, 
          4223, 4224, 4225, 4226, 4227, 4228, 4229, 4230 ], 
      [ 2, 5, 6, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 28, 29, 36, 37, 38, 41, 45, 
          47, 52, 55, 58, 60, 62, 65, 68, 73, 74, 75, 77, 78, 79, 80, 85, 94, 99, 100, 
          102, 105, 109, 111, 112, 113, 118, 119, 123, 128, 129, 132, 133, 135, 142, 
          147, 151, 153, 155, 157, 159, 163, 164, 166, 168, 170, 171, 174, 176, 177, 
          178, 180, 182, 183, 184, 185, 186, 188, 189, 192, 196, 198, 199, 200, 202, 
          204, 205, 206, 214, 215, 216, 218, 223, 226, 228, 229, 230, 231, 235, 236, 
          237, 241, 244, 246, 248, 250, 258, 267, 268, 271, 272, 274, 276, 277, 279, 
          287, 291, 296, 301, 303, 305, 311, 315, 316, 317, 318, 323, 324, 326, 328, 
          329, 333, 335, 339, 345, 347, 349, 350, 355, 356, 361, 362, 363, 366, 368, 
          370, 376, 380, 381, 382, 384, 392, 393, 394, 395, 398, 400, 1441, 1561, 2085, 
          2415, 2758, 3018, 3116, 3623, 3771, 4059, 4231, 4232, 4233, 4234, 4235, 4236, 
          4237, 4238, 4239, 4240, 4241, 4242, 4243, 4244 ], 
      [ 3, 5, 6, 9, 11, 12, 14, 17, 18, 19, 20, 23, 24, 28, 29, 33, 35, 37, 38, 49, 51, 
          52, 55, 59, 60, 62, 63, 67, 68, 77, 78, 79, 80, 84, 87, 89, 94, 98, 100, 101, 
          105, 108, 110, 111, 113, 114, 123, 127, 128, 130, 132, 136, 137, 139, 140, 
          142, 144, 146, 154, 158, 159, 168, 169, 170, 172, 173, 178, 179, 180, 181, 
          182, 186, 187, 189, 190, 192, 193, 198, 200, 201, 202, 205, 207, 208, 209, 
          210, 211, 212, 214, 215, 218, 221, 224, 228, 229, 230, 232, 234, 236, 237, 
          241, 242, 247, 248, 250, 255, 258, 267, 271, 276, 277, 280, 285, 287, 288, 
          290, 292, 298, 304, 305, 308, 311, 315, 316, 318, 319, 324, 326, 330, 331, 
          332, 335, 336, 346, 348, 349, 354, 356, 357, 360, 361, 364, 367, 370, 375, 
          378, 379, 383, 384, 385, 390, 393, 394, 397, 398, 400, 1127, 1513, 2326, 
          2370, 2818, 2997, 3037, 3444, 3624, 4245, 4246, 4247, 4248, 4249, 4250, 4251, 
          4252, 4253, 4254, 4255, 4256, 4257, 4258, 4259 ], 
      [ 2, 3, 5, 6, 8, 10, 12, 17, 18, 21, 22, 23, 27, 29, 33, 36, 38, 44, 45, 50, 52, 
          54, 55, 59, 60, 64, 65, 66, 67, 75, 76, 77, 79, 80, 84, 88, 90, 94, 97, 99, 
          102, 109, 110, 111, 112, 114, 121, 123, 125, 128, 132, 140, 141, 142, 145, 
          147, 152, 154, 155, 159, 161, 162, 163, 167, 169, 171, 172, 173, 174, 178, 
          179, 180, 183, 184, 185, 186, 187, 188, 190, 197, 199, 201, 208, 210, 211, 
          213, 214, 215, 216, 222, 224, 225, 226, 228, 229, 230, 233, 235, 237, 243, 
          244, 247, 248, 249, 250, 253, 256, 258, 272, 276, 277, 287, 289, 290, 292, 
          294, 295, 299, 302, 304, 305, 313, 314, 317, 319, 323, 325, 326, 330, 333, 
          334, 336, 347, 348, 349, 350, 354, 356, 357, 359, 361, 365, 366, 367, 369, 
          373, 376, 380, 383, 385, 390, 392, 394, 397, 398, 401, 1150, 1368, 1489, 
          2019, 2284, 2839, 3058, 3445, 3661, 3907, 4260, 4261, 4262, 4263, 4264, 4265, 
          4266, 4267, 4268, 4269, 4270, 4271, 4272, 4273 ], 
      [ 3, 6, 9, 10, 11, 12, 15, 17, 18, 19, 21, 22, 25, 27, 28, 36, 46, 48, 49, 50, 
          51, 52, 54, 55, 59, 61, 64, 67, 71, 72, 79, 80, 87, 88, 91, 93, 94, 96, 100, 
          101, 106, 108, 112, 113, 114, 116, 121, 125, 128, 130, 133, 137, 139, 140, 
          141, 148, 150, 152, 154, 158, 162, 165, 167, 168, 169, 173, 174, 177, 178, 
          179, 180, 181, 182, 183, 184, 185, 186, 188, 189, 194, 195, 201, 202, 209, 
          211, 212, 213, 215, 216, 217, 218, 220, 224, 227, 228, 230, 232, 236, 237, 
          239, 240, 243, 247, 249, 250, 257, 264, 265, 270, 273, 277, 282, 288, 289, 
          290, 291, 292, 300, 302, 304, 305, 312, 314, 318, 319, 322, 326, 327, 331, 
          332, 333, 334, 336, 343, 346, 348, 350, 355, 357, 359, 360, 364, 367, 369, 
          370, 374, 381, 383, 385, 389, 390, 391, 394, 396, 400, 401, 1369, 1466, 2304, 
          2528, 2799, 2998, 3446, 3589, 3607, 3877, 4274, 4275, 4276, 4277, 4278, 4279, 
          4280, 4281, 4282, 4283, 4284, 4285, 4286, 4287 ], 
      [ 3, 4, 5, 8, 11, 13, 14, 15, 16, 19, 22, 23, 26, 27, 35, 37, 42, 43, 45, 46, 47, 
          49, 56, 57, 58, 63, 64, 71, 73, 75, 76, 81, 83, 84, 86, 93, 94, 95, 98, 99, 
          103, 107, 110, 112, 113, 115, 116, 117, 126, 130, 132, 134, 138, 143, 146, 
          148, 152, 153, 157, 158, 159, 160, 161, 164, 167, 170, 171, 175, 177, 178, 
          180, 181, 185, 192, 193, 194, 196, 197, 201, 202, 203, 204, 205, 206, 208, 
          209, 211, 212, 213, 219, 220, 224, 225, 226, 229, 232, 234, 235, 237, 238, 
          242, 243, 245, 246, 251, 252, 261, 269, 270, 271, 272, 278, 283, 284, 286, 
          290, 294, 297, 302, 303, 306, 308, 313, 314, 315, 321, 325, 327, 329, 332, 
          337, 338, 339, 344, 346, 351, 353, 355, 357, 361, 362, 363, 365, 373, 374, 
          379, 382, 385, 386, 387, 392, 393, 394, 396, 399, 401, 1079, 1609, 2129, 
          2239, 2437, 2859, 3096, 3389, 3643, 3968, 4217, 4288, 4289, 4290, 4291, 4292, 
          4293, 4294, 4295, 4296, 4297, 4298, 4299, 4300 ], 
      [ 3, 5, 7, 8, 11, 13, 14, 16, 18, 19, 20, 23, 24, 29, 35, 37, 39, 40, 41, 42, 43, 
          45, 56, 58, 60, 62, 63, 69, 70, 75, 77, 78, 82, 86, 89, 92, 95, 98, 99, 104, 
          105, 110, 111, 115, 118, 119, 123, 127, 128, 130, 132, 136, 138, 143, 144, 
          146, 147, 149, 157, 158, 159, 160, 161, 163, 168, 170, 171, 175, 176, 179, 
          182, 187, 188, 191, 193, 194, 196, 198, 199, 200, 201, 202, 203, 204, 205, 
          206, 208, 210, 214, 221, 223, 224, 225, 228, 229, 230, 232, 234, 235, 238, 
          241, 242, 246, 248, 251, 255, 259, 269, 271, 274, 276, 278, 279, 280, 286, 
          287, 294, 297, 298, 308, 309, 311, 315, 316, 320, 321, 324, 326, 328, 329, 
          330, 339, 340, 346, 347, 349, 351, 356, 358, 361, 362, 363, 367, 372, 373, 
          378, 379, 380, 386, 388, 392, 393, 395, 397, 398, 400, 1031, 1537, 2086, 
          2503, 2819, 2977, 3197, 3425, 3625, 4043, 4274, 4301, 4302, 4303, 4304, 4305, 
          4306, 4307, 4308, 4309, 4310, 4311, 4312, 4313 ], 
      [ 2, 3, 5, 9, 11, 13, 14, 16, 17, 19, 22, 23, 26, 28, 34, 35, 39, 40, 41, 44, 49, 
          52, 56, 57, 60, 63, 64, 69, 72, 77, 78, 81, 83, 84, 89, 92, 94, 95, 98, 100, 
          104, 105, 107, 110, 114, 115, 116, 120, 127, 128, 131, 134, 136, 144, 146, 
          147, 150, 151, 154, 158, 159, 160, 161, 164, 169, 172, 175, 177, 178, 180, 
          182, 186, 188, 191, 192, 195, 198, 199, 200, 202, 203, 204, 207, 208, 209, 
          211, 212, 215, 216, 219, 220, 221, 224, 225, 226, 230, 234, 236, 237, 238, 
          242, 243, 245, 248, 251, 253, 266, 269, 270, 271, 280, 281, 285, 287, 288, 
          293, 294, 298, 301, 304, 306, 307, 308, 313, 315, 322, 324, 325, 330, 331, 
          337, 339, 344, 345, 346, 352, 354, 357, 358, 360, 362, 363, 364, 365, 372, 
          375, 378, 383, 384, 386, 391, 393, 396, 397, 398, 399, 1248, 1586, 2042, 
          2261, 2371, 2918, 3038, 3352, 3751, 3938, 4203, 4314, 4315, 4316, 4317, 4318, 
          4319, 4320, 4321, 4322, 4323, 4324, 4325, 4326 ], 
      [ 3, 7, 8, 10, 11, 13, 15, 16, 18, 19, 21, 22, 25, 31, 36, 39, 40, 42, 43, 46, 
          47, 50, 54, 56, 58, 61, 64, 69, 70, 71, 75, 83, 85, 86, 88, 93, 95, 96, 99, 
          104, 106, 112, 115, 116, 117, 118, 119, 121, 128, 130, 133, 138, 141, 143, 
          148, 149, 150, 152, 157, 158, 160, 161, 162, 165, 167, 168, 171, 175, 176, 
          177, 179, 182, 183, 184, 185, 190, 191, 192, 195, 196, 199, 201, 202, 203, 
          206, 216, 217, 219, 220, 222, 223, 224, 225, 227, 228, 230, 232, 235, 238, 
          239, 240, 243, 246, 249, 251, 252, 256, 264, 270, 273, 274, 279, 282, 286, 
          289, 291, 294, 297, 302, 307, 309, 312, 314, 320, 321, 322, 326, 327, 328, 
          333, 337, 340, 341, 343, 346, 347, 351, 355, 358, 359, 362, 363, 367, 371, 
          374, 380, 381, 386, 387, 388, 391, 392, 395, 396, 400, 401, 1178, 1296, 1996, 
          2351, 2800, 2978, 3426, 3516, 3590, 4012, 4245, 4327, 4328, 4329, 4330, 4331, 
          4332, 4333, 4334, 4335, 4336, 4337, 4338, 4339 ], 
      [ 2, 7, 8, 9, 11, 13, 15, 17, 18, 19, 21, 22, 25, 30, 32, 35, 39, 40, 44, 48, 49, 
          53, 54, 56, 59, 61, 64, 67, 69, 72, 81, 82, 87, 88, 90, 91, 95, 96, 98, 103, 
          106, 108, 114, 115, 116, 120, 121, 127, 128, 129, 131, 134, 139, 140, 145, 
          148, 149, 150, 156, 158, 160, 161, 162, 165, 169, 172, 175, 176, 177, 179, 
          181, 183, 184, 186, 190, 193, 194, 196, 197, 198, 200, 201, 203, 207, 213, 
          214, 215, 217, 219, 220, 221, 222, 224, 225, 227, 230, 231, 234, 238, 239, 
          240, 243, 247, 249, 251, 254, 264, 265, 270, 273, 280, 281, 286, 288, 289, 
          292, 293, 299, 300, 306, 307, 309, 310, 313, 320, 322, 324, 327, 330, 331, 
          337, 341, 342, 345, 348, 351, 352, 357, 358, 359, 360, 364, 366, 371, 372, 
          374, 378, 383, 387, 389, 390, 391, 396, 397, 399, 400, 1272, 1467, 2109, 
          2262, 2937, 3158, 3334, 3716, 3752, 3997, 4231, 4340, 4341, 4342, 4343, 4344, 
          4345, 4346, 4347, 4348, 4349, 4350, 4351, 4352 ], 
      [ 2, 6, 7, 8, 11, 13, 14, 15, 18, 19, 21, 23, 24, 30, 32, 35, 36, 40, 45, 46, 47, 
          53, 56, 58, 59, 62, 64, 67, 69, 73, 75, 81, 82, 85, 86, 91, 96, 98, 99, 105, 
          106, 111, 113, 115, 117, 118, 119, 126, 128, 129, 133, 134, 138, 142, 143, 
          145, 151, 152, 157, 159, 160, 161, 162, 166, 167, 168, 170, 176, 177, 180, 
          181, 183, 184, 187, 191, 192, 194, 195, 197, 198, 200, 201, 202, 204, 205, 
          213, 214, 215, 218, 219, 221, 222, 225, 228, 229, 230, 231, 234, 235, 239, 
          241, 243, 246, 247, 251, 263, 264, 269, 272, 273, 278, 279, 281, 284, 286, 
          290, 293, 297, 300, 308, 309, 313, 316, 318, 320, 323, 324, 327, 328, 329, 
          331, 338, 341, 345, 347, 350, 351, 355, 356, 361, 362, 363, 366, 368, 373, 
          374, 378, 381, 382, 387, 392, 393, 394, 395, 399, 400, 1442, 1610, 2087, 
          2460, 2778, 3137, 3198, 3497, 3734, 4028, 4218, 4353, 4354, 4355, 4356, 4357, 
          4358, 4359, 4360, 4361, 4362, 4363, 4364, 4365 ], 
      [ 2, 4, 5, 7, 8, 9, 14, 15, 18, 21, 22, 23, 27, 30, 33, 35, 44, 45, 48, 50, 53, 
          55, 56, 58, 59, 64, 65, 66, 68, 75, 76, 82, 84, 85, 87, 90, 91, 95, 97, 98, 
          103, 109, 111, 114, 115, 116, 117, 122, 126, 129, 134, 140, 142, 143, 145, 
          146, 148, 153, 156, 159, 161, 162, 163, 166, 167, 172, 173, 174, 175, 176, 
          177, 178, 181, 185, 189, 191, 195, 196, 198, 199, 200, 201, 205, 207, 210, 
          211, 213, 218, 219, 222, 224, 225, 226, 227, 229, 231, 233, 234, 238, 243, 
          244, 246, 247, 250, 251, 254, 259, 260, 272, 273, 278, 283, 287, 289, 290, 
          293, 295, 299, 300, 306, 313, 314, 316, 319, 321, 323, 325, 327, 329, 332, 
          338, 341, 344, 348, 350, 351, 352, 356, 357, 359, 361, 365, 366, 371, 373, 
          375, 377, 379, 382, 387, 390, 392, 394, 397, 399, 401, 1054, 1346, 1611, 
          2130, 2219, 2779, 3059, 3408, 3662, 3952, 4160, 4366, 4367, 4368, 4369, 4370, 
          4371, 4372, 4373, 4374, 4375, 4376, 4377, 4378 ], 
      [ 2, 5, 7, 9, 11, 12, 14, 16, 18, 19, 21, 23, 24, 28, 30, 33, 35, 39, 41, 42, 48, 
          53, 55, 58, 60, 62, 64, 68, 69, 77, 79, 81, 85, 87, 90, 92, 95, 98, 100, 105, 
          108, 111, 114, 115, 118, 122, 126, 127, 128, 129, 134, 135, 139, 143, 145, 
          146, 149, 151, 154, 159, 160, 163, 165, 169, 170, 174, 175, 176, 177, 178, 
          183, 186, 187, 188, 192, 193, 195, 196, 197, 199, 200, 201, 202, 205, 207, 
          209, 214, 215, 218, 219, 221, 223, 224, 226, 228, 230, 231, 234, 236, 238, 
          241, 243, 246, 248, 250, 259, 264, 267, 272, 274, 278, 281, 282, 285, 287, 
          288, 293, 298, 300, 305, 307, 308, 315, 316, 320, 323, 324, 327, 328, 330, 
          332, 335, 339, 341, 345, 348, 352, 356, 358, 360, 361, 364, 366, 372, 375, 
          378, 380, 382, 386, 389, 390, 393, 395, 397, 399, 400, 1032, 1418, 2263, 
          2327, 2899, 3039, 3199, 3498, 3698, 3998, 4189, 4379, 4380, 4381, 4382, 4383, 
          4384, 4385, 4386, 4387, 4388, 4389, 4390, 4391 ], 
      [ 2, 3, 5, 7, 9, 10, 14, 16, 18, 21, 22, 23, 29, 31, 34, 39, 41, 44, 45, 50, 52, 
          55, 56, 58, 60, 64, 65, 66, 69, 75, 77, 79, 83, 85, 88, 89, 92, 95, 97, 100, 
          104, 109, 112, 115, 116, 119, 120, 122, 123, 128, 135, 141, 143, 144, 147, 
          149, 151, 153, 154, 159, 161, 162, 163, 166, 169, 171, 173, 174, 175, 176, 
          177, 178, 182, 186, 187, 189, 192, 193, 194, 197, 198, 200, 202, 206, 210, 
          211, 216, 219, 222, 223, 224, 225, 226, 227, 228, 230, 233, 236, 238, 243, 
          244, 246, 248, 250, 251, 253, 257, 259, 271, 274, 279, 282, 287, 289, 293, 
          294, 296, 298, 301, 307, 314, 316, 317, 321, 322, 323, 325, 326, 328, 333, 
          339, 340, 344, 347, 348, 349, 352, 356, 358, 359, 362, 365, 366, 367, 371, 
          375, 376, 380, 381, 386, 391, 392, 395, 397, 398, 401, 1151, 1297, 1562, 
          1974, 2285, 2759, 2959, 3427, 3463, 3982, 4145, 4392, 4393, 4394, 4395, 4396, 
          4397, 4398, 4399, 4400, 4401, 4402, 4403, 4404 ], 
      [ 2, 5, 7, 9, 11, 13, 14, 15, 18, 20, 21, 23, 24, 29, 32, 34, 35, 39, 41, 43, 48, 
          52, 56, 58, 59, 62, 65, 68, 69, 75, 78, 82, 84, 88, 89, 91, 95, 98, 100, 105, 
          108, 109, 113, 116, 119, 120, 123, 127, 128, 129, 134, 135, 140, 142, 144, 
          147, 150, 153, 156, 158, 161, 162, 164, 166, 168, 172, 173, 176, 177, 178, 
          184, 186, 187, 188, 192, 193, 195, 196, 197, 198, 199, 201, 202, 205, 207, 
          212, 214, 215, 218, 219, 221, 223, 225, 227, 229, 230, 231, 234, 236, 238, 
          241, 244, 246, 247, 251, 259, 268, 269, 271, 273, 277, 279, 280, 283, 287, 
          288, 293, 299, 301, 306, 309, 311, 315, 316, 320, 323, 324, 326, 329, 331, 
          333, 338, 340, 342, 345, 348, 352, 356, 357, 360, 362, 364, 366, 372, 375, 
          379, 381, 383, 384, 387, 391, 393, 394, 397, 398, 400, 1128, 1394, 2174, 
          2394, 2938, 3117, 3177, 3626, 3753, 3939, 4175, 4405, 4406, 4407, 4408, 4409, 
          4410, 4411, 4412, 4413, 4414, 4415, 4416, 4417 ], 
      [ 3, 5, 7, 8, 11, 12, 13, 15, 18, 19, 21, 23, 24, 33, 35, 36, 39, 42, 43, 48, 49, 
          50, 54, 58, 59, 62, 64, 67, 70, 71, 75, 84, 87, 88, 90, 93, 95, 98, 99, 103, 
          108, 111, 113, 116, 121, 123, 126, 127, 128, 130, 132, 134, 139, 140, 143, 
          145, 152, 154, 156, 158, 160, 161, 162, 167, 168, 170, 173, 175, 178, 179, 
          185, 188, 189, 190, 191, 192, 194, 195, 196, 197, 198, 200, 202, 205, 208, 
          213, 214, 215, 218, 220, 223, 224, 225, 228, 229, 230, 232, 234, 235, 238, 
          241, 243, 246, 247, 249, 259, 262, 264, 272, 273, 280, 282, 283, 286, 290, 
          294, 295, 299, 302, 305, 308, 309, 314, 315, 320, 323, 326, 327, 330, 332, 
          333, 336, 338, 341, 346, 348, 351, 356, 357, 360, 361, 364, 367, 373, 374, 
          379, 380, 383, 385, 387, 390, 393, 394, 397, 400, 401, 1129, 1370, 2131, 
          2328, 2840, 3097, 3178, 3316, 3680, 3922, 4161, 4418, 4419, 4420, 4421, 4422, 
          4423, 4424, 4425, 4426, 4427, 4428, 4429, 4430 ], 
      [ 3, 5, 6, 9, 11, 13, 14, 16, 18, 19, 21, 23, 24, 28, 34, 37, 39, 46, 47, 49, 50, 
          52, 56, 58, 60, 62, 64, 69, 71, 73, 75, 79, 86, 89, 91, 93, 94, 98, 100, 107, 
          108, 112, 113, 116, 118, 119, 123, 126, 128, 130, 133, 134, 136, 143, 150, 
          151, 152, 153, 154, 158, 159, 162, 168, 170, 171, 174, 175, 177, 178, 182, 
          187, 188, 190, 191, 192, 193, 194, 196, 198, 199, 200, 201, 209, 211, 212, 
          215, 216, 217, 218, 219, 221, 223, 224, 228, 229, 230, 232, 234, 236, 237, 
          241, 243, 246, 248, 251, 258, 264, 269, 271, 274, 281, 282, 283, 288, 290, 
          294, 296, 301, 302, 308, 309, 315, 316, 318, 322, 323, 326, 327, 331, 332, 
          333, 339, 340, 343, 346, 347, 352, 355, 356, 360, 362, 363, 367, 370, 374, 
          375, 381, 382, 383, 386, 391, 393, 394, 395, 400, 401, 1298, 1443, 2175, 
          2305, 2760, 2879, 3179, 3317, 3571, 3878, 4117, 4431, 4432, 4433, 4434, 4435, 
          4436, 4437, 4438, 4439, 4440, 4441, 4442, 4443 ], 
      [ 4, 5, 8, 10, 11, 13, 16, 17, 18, 19, 20, 22, 25, 30, 38, 40, 41, 42, 43, 44, 
          47, 49, 54, 56, 60, 61, 63, 71, 74, 77, 81, 82, 83, 86, 89, 90, 94, 95, 99, 
          103, 104, 107, 110, 115, 119, 124, 125, 127, 129, 130, 131, 138, 140, 146, 
          147, 148, 149, 150, 157, 158, 161, 163, 164, 165, 170, 171, 172, 175, 177, 
          179, 181, 182, 183, 184, 185, 186, 191, 192, 193, 194, 195, 204, 205, 208, 
          211, 215, 217, 220, 221, 222, 223, 224, 226, 227, 229, 231, 232, 235, 237, 
          238, 240, 242, 248, 249, 251, 255, 256, 266, 270, 274, 275, 284, 285, 286, 
          291, 292, 294, 303, 304, 306, 307, 309, 310, 313, 315, 321, 324, 327, 329, 
          330, 337, 342, 343, 349, 351, 352, 353, 357, 358, 359, 362, 363, 365, 372, 
          377, 384, 385, 386, 387, 388, 391, 392, 396, 397, 399, 400, 1179, 1249, 2110, 
          2240, 2717, 3159, 3390, 3517, 3536, 3862, 4102, 4444, 4445, 4446, 4447, 4448, 
          4449, 4450, 4451, 4452, 4453, 4454, 4455, 4456 ], 
      [ 2, 4, 6, 8, 11, 13, 14, 16, 17, 20, 22, 23, 26, 31, 32, 37, 38, 40, 41, 45, 47, 
          53, 56, 57, 60, 63, 65, 73, 74, 76, 78, 81, 82, 83, 86, 92, 94, 96, 98, 99, 
          102, 105, 107, 110, 115, 117, 118, 120, 124, 129, 131, 136, 138, 142, 146, 
          147, 151, 155, 157, 159, 160, 163, 164, 166, 170, 171, 172, 176, 180, 181, 
          182, 183, 184, 187, 191, 192, 193, 196, 203, 206, 207, 208, 209, 210, 212, 
          213, 214, 216, 217, 219, 221, 222, 225, 226, 229, 231, 234, 235, 237, 239, 
          242, 244, 245, 248, 251, 260, 266, 269, 275, 276, 278, 279, 281, 284, 286, 
          287, 296, 297, 301, 303, 310, 311, 313, 317, 318, 321, 324, 325, 329, 335, 
          337, 339, 344, 345, 347, 353, 354, 355, 358, 361, 362, 363, 368, 369, 372, 
          373, 378, 382, 384, 388, 392, 393, 395, 396, 398, 399, 1538, 1587, 2063, 
          2416, 2438, 2860, 3019, 3479, 3735, 4029, 4275, 4418, 4457, 4458, 4459, 4460, 
          4461, 4462, 4463, 4464, 4465, 4466, 4467, 4468 ], 
      [ 4, 5, 7, 10, 11, 12, 14, 15, 18, 19, 20, 23, 24, 30, 35, 38, 41, 42, 43, 45, 
          46, 48, 55, 58, 59, 62, 63, 68, 71, 77, 80, 81, 82, 84, 85, 87, 95, 99, 100, 
          103, 105, 109, 111, 113, 119, 124, 126, 127, 129, 130, 132, 137, 138, 140, 
          144, 145, 146, 153, 157, 161, 163, 164, 165, 166, 167, 168, 170, 173, 177, 
          179, 180, 181, 185, 187, 188, 191, 192, 196, 197, 198, 200, 201, 203, 206, 
          207, 211, 215, 218, 220, 221, 223, 226, 227, 228, 229, 231, 232, 235, 236, 
          238, 241, 242, 246, 247, 250, 255, 259, 267, 271, 272, 273, 278, 284, 285, 
          291, 293, 295, 303, 305, 306, 308, 311, 314, 315, 316, 320, 324, 327, 328, 
          329, 332, 338, 342, 349, 350, 351, 353, 356, 357, 361, 362, 364, 368, 376, 
          377, 379, 384, 385, 386, 387, 392, 393, 394, 397, 399, 400, 1130, 1322, 2088, 
          2241, 2737, 3098, 3118, 3409, 3499, 3863, 4469, 4470, 4471, 4472, 4473, 4474, 
          4475, 4476, 4477, 4478, 4479, 4480, 4481, 4482 ], 
      [ 3, 4, 7, 10, 11, 12, 14, 15, 16, 20, 22, 23, 26, 31, 36, 37, 41, 42, 43, 45, 
          46, 51, 55, 57, 58, 63, 65, 70, 73, 76, 78, 80, 83, 85, 92, 93, 95, 96, 99, 
          100, 101, 104, 109, 112, 117, 118, 122, 123, 124, 130, 132, 135, 138, 141, 
          143, 144, 153, 155, 157, 160, 163, 164, 165, 166, 167, 168, 171, 173, 176, 
          178, 179, 180, 182, 185, 187, 191, 192, 194, 199, 204, 205, 207, 208, 209, 
          210, 212, 216, 218, 219, 220, 223, 225, 226, 227, 228, 232, 235, 236, 238, 
          239, 242, 244, 245, 246, 250, 252, 261, 267, 271, 275, 276, 278, 279, 282, 
          291, 295, 296, 297, 298, 303, 311, 312, 314, 317, 320, 321, 325, 326, 328, 
          334, 338, 339, 340, 344, 346, 349, 353, 355, 358, 361, 362, 368, 370, 371, 
          376, 379, 380, 381, 386, 388, 392, 393, 395, 396, 398, 401, 1104, 1563, 1975, 
          2482, 2504, 2861, 2979, 3372, 3480, 4013, 4340, 4483, 4484, 4485, 4486, 4487, 
          4488, 4489, 4490, 4491, 4492, 4493, 4494, 4495 ], 
      [ 2, 4, 7, 9, 11, 12, 14, 15, 17, 20, 22, 23, 26, 32, 33, 35, 38, 41, 44, 48, 51, 
          53, 55, 57, 59, 63, 65, 68, 72, 76, 78, 81, 82, 84, 87, 92, 95, 96, 98, 100, 
          101, 103, 105, 109, 114, 120, 122, 124, 127, 129, 131, 135, 137, 139, 142, 
          144, 145, 146, 156, 160, 163, 164, 165, 166, 169, 172, 173, 176, 178, 179, 
          180, 181, 186, 188, 193, 195, 197, 198, 200, 204, 205, 206, 208, 209, 210, 
          212, 213, 214, 218, 219, 220, 221, 225, 226, 227, 231, 234, 236, 238, 239, 
          242, 244, 245, 247, 250, 260, 265, 267, 275, 277, 278, 280, 285, 287, 288, 
          293, 295, 298, 299, 300, 306, 310, 311, 317, 319, 320, 324, 325, 334, 335, 
          338, 342, 344, 345, 348, 353, 354, 357, 358, 360, 361, 364, 368, 371, 372, 
          375, 378, 379, 384, 389, 390, 393, 396, 397, 398, 399, 1514, 1588, 2064, 
          2152, 2395, 2939, 3076, 3353, 3699, 3999, 4327, 4431, 4496, 4497, 4498, 4499, 
          4500, 4501, 4502, 4503, 4504, 4505, 4506, 4507 ], 
      [ 3, 4, 5, 8, 11, 12, 13, 16, 17, 20, 22, 23, 26, 33, 37, 38, 39, 42, 43, 44, 49, 
          51, 54, 57, 60, 63, 65, 70, 72, 76, 78, 84, 89, 90, 92, 93, 94, 95, 98, 99, 
          102, 103, 104, 110, 121, 122, 123, 125, 127, 130, 132, 136, 139, 141, 146, 
          147, 154, 155, 156, 158, 160, 163, 164, 170, 171, 172, 173, 175, 178, 179, 
          185, 186, 188, 189, 191, 192, 193, 201, 203, 204, 206, 207, 209, 210, 212, 
          213, 214, 216, 217, 220, 223, 224, 225, 226, 229, 232, 234, 235, 237, 238, 
          242, 244, 245, 248, 249, 261, 262, 266, 275, 276, 280, 283, 285, 286, 287, 
          294, 295, 298, 299, 302, 304, 310, 311, 315, 319, 321, 325, 326, 330, 334, 
          336, 337, 339, 346, 349, 353, 354, 357, 358, 360, 361, 365, 370, 372, 373, 
          379, 380, 383, 385, 388, 390, 393, 396, 397, 398, 401, 1105, 1490, 2020, 
          2372, 2505, 2820, 3077, 3354, 3681, 3923, 4087, 4353, 4508, 4509, 4510, 4511, 
          4512, 4513, 4514, 4515, 4516, 4517, 4518, 4519 ], 
      [ 3, 4, 6, 9, 11, 12, 14, 16, 17, 19, 22, 23, 26, 28, 31, 33, 37, 42, 46, 49, 51, 
          53, 55, 57, 60, 63, 64, 72, 73, 76, 79, 81, 86, 87, 92, 93, 94, 96, 98, 100, 
          101, 107, 112, 114, 118, 121, 122, 124, 126, 130, 136, 137, 139, 143, 146, 
          148, 151, 154, 155, 159, 160, 165, 167, 169, 170, 174, 175, 178, 180, 181, 
          182, 183, 188, 190, 191, 193, 198, 202, 204, 206, 207, 208, 210, 211, 212, 
          213, 216, 217, 218, 219, 220, 221, 224, 226, 228, 232, 234, 236, 237, 239, 
          242, 243, 245, 248, 250, 261, 266, 267, 270, 276, 278, 281, 282, 285, 288, 
          290, 296, 298, 300, 302, 303, 308, 310, 318, 319, 322, 325, 327, 332, 334, 
          335, 339, 343, 344, 346, 353, 354, 355, 358, 360, 361, 369, 370, 374, 375, 
          378, 382, 385, 386, 389, 390, 393, 395, 396, 399, 401, 1080, 1419, 2153, 
          2306, 2439, 2880, 3078, 3481, 3608, 3847, 4190, 4405, 4520, 4521, 4522, 4523, 
          4524, 4525, 4526, 4527, 4528, 4529, 4530, 4531 ], 
      [ 3, 4, 6, 7, 8, 9, 14, 17, 18, 20, 22, 23, 29, 31, 33, 37, 44, 45, 50, 51, 53, 
          55, 56, 59, 60, 63, 65, 66, 70, 76, 79, 80, 82, 86, 87, 89, 92, 96, 97, 98, 
          101, 110, 111, 117, 120, 121, 122, 123, 124, 130, 136, 141, 142, 143, 144, 
          146, 149, 155, 156, 159, 162, 163, 166, 167, 169, 171, 172, 173, 175, 176, 
          179, 181, 182, 188, 189, 192, 197, 199, 204, 206, 207, 208, 209, 211, 212, 
          214, 217, 218, 221, 222, 224, 225, 227, 228, 229, 232, 233, 234, 239, 242, 
          244, 247, 248, 250, 251, 254, 261, 263, 275, 276, 278, 280, 287, 290, 292, 
          295, 296, 297, 298, 310, 311, 316, 317, 319, 321, 322, 325, 326, 335, 336, 
          340, 344, 347, 348, 349, 351, 354, 356, 358, 359, 361, 367, 369, 371, 373, 
          375, 377, 378, 379, 388, 390, 392, 395, 397, 398, 401, 1055, 1515, 1539, 
          2065, 2286, 2821, 2960, 3373, 3663, 3892, 4088, 4532, 4533, 4534, 4535, 4536, 
          4537, 4538, 4539, 4540, 4541, 4542, 4543, 4544 ], 
      [ 3, 4, 5, 6, 9, 10, 14, 17, 18, 19, 22, 23, 27, 30, 34, 44, 45, 46, 49, 50, 52, 
          55, 56, 59, 60, 63, 64, 66, 71, 77, 80, 83, 84, 86, 87, 89, 91, 94, 97, 100, 
          107, 110, 112, 114, 116, 119, 124, 125, 126, 130, 137, 140, 144, 146, 148, 
          151, 152, 153, 154, 159, 161, 166, 167, 169, 171, 172, 173, 174, 175, 177, 
          180, 181, 182, 188, 189, 190, 191, 193, 197, 199, 202, 203, 205, 209, 210, 
          212, 215, 220, 221, 222, 224, 226, 227, 228, 229, 232, 233, 236, 237, 242, 
          243, 247, 248, 250, 251, 257, 258, 261, 270, 271, 284, 285, 290, 292, 293, 
          294, 296, 303, 304, 306, 308, 313, 314, 316, 319, 322, 325, 327, 331, 332, 
          343, 344, 349, 350, 351, 352, 354, 356, 357, 359, 362, 365, 367, 369, 375, 
          376, 377, 384, 385, 386, 391, 392, 394, 397, 399, 401, 1152, 1250, 1323, 
          2043, 2220, 2738, 3060, 3391, 3464, 3832, 4072, 4545, 4546, 4547, 4548, 4549, 
          4550, 4551, 4552, 4553, 4554, 4555, 4556, 4557 ], 
      [ 3, 4, 6, 9, 11, 13, 14, 15, 17, 20, 22, 23, 26, 27, 32, 34, 37, 43, 46, 49, 51, 
          52, 56, 57, 59, 63, 65, 72, 73, 78, 80, 83, 84, 89, 91, 93, 94, 96, 98, 100, 
          101, 107, 110, 113, 116, 117, 120, 123, 125, 130, 136, 137, 141, 142, 144, 
          150, 152, 153, 156, 158, 162, 164, 166, 168, 171, 172, 173, 178, 180, 181, 
          182, 184, 188, 190, 191, 193, 200, 202, 204, 206, 207, 208, 209, 210, 211, 
          213, 216, 217, 218, 219, 220, 221, 225, 227, 229, 232, 234, 236, 237, 239, 
          242, 244, 245, 247, 251, 261, 265, 269, 271, 275, 277, 280, 283, 284, 288, 
          290, 296, 297, 301, 304, 306, 311, 312, 318, 319, 322, 325, 326, 331, 336, 
          337, 338, 340, 344, 346, 353, 354, 355, 357, 360, 362, 369, 370, 374, 375, 
          379, 381, 383, 384, 388, 391, 393, 394, 396, 398, 401, 1106, 1395, 2195, 
          2373, 2483, 2919, 2999, 3572, 3644, 3879, 4176, 4379, 4558, 4559, 4560, 4561, 
          4562, 4563, 4564, 4565, 4566, 4567, 4568, 4569 ], 
      [ 2, 4, 6, 8, 11, 12, 13, 15, 17, 21, 22, 23, 26, 27, 32, 33, 36, 38, 47, 48, 49, 
          53, 54, 57, 59, 64, 65, 67, 72, 73, 76, 81, 84, 90, 91, 93, 94, 96, 98, 99, 
          102, 103, 106, 113, 114, 117, 121, 125, 126, 129, 134, 137, 139, 142, 145, 
          148, 152, 155, 156, 160, 162, 164, 167, 170, 172, 174, 178, 180, 181, 183, 
          184, 185, 189, 190, 191, 195, 196, 197, 201, 204, 207, 208, 209, 212, 214, 
          215, 216, 217, 218, 219, 220, 222, 225, 226, 229, 231, 234, 235, 237, 239, 
          243, 244, 245, 247, 249, 260, 262, 265, 272, 277, 281, 283, 284, 286, 289, 
          290, 295, 299, 300, 302, 310, 312, 313, 318, 319, 323, 325, 327, 334, 336, 
          337, 338, 341, 345, 350, 353, 354, 355, 357, 360, 361, 368, 369, 373, 374, 
          382, 383, 385, 387, 389, 390, 393, 394, 396, 399, 401, 1081, 1371, 2021, 
          2196, 2461, 2780, 3079, 3554, 3645, 4162, 4301, 4392, 4570, 4571, 4572, 4573, 
          4574, 4575, 4576, 4577, 4578, 4579, 4580, 4581 ], 
      [ 2, 6, 7, 8, 11, 12, 13, 17, 18, 20, 21, 23, 24, 29, 32, 33, 36, 38, 39, 40, 51, 
          53, 54, 59, 60, 62, 65, 67, 70, 74, 78, 79, 82, 88, 90, 92, 96, 98, 99, 102, 
          105, 108, 111, 118, 120, 121, 123, 127, 128, 129, 135, 136, 139, 142, 145, 
          147, 149, 155, 156, 160, 162, 163, 168, 169, 170, 172, 176, 179, 183, 184, 
          186, 187, 188, 189, 192, 195, 196, 198, 200, 201, 204, 207, 208, 210, 213, 
          215, 216, 217, 218, 221, 222, 223, 225, 228, 229, 230, 231, 234, 235, 239, 
          241, 244, 247, 248, 249, 262, 263, 268, 276, 277, 279, 280, 281, 286, 287, 
          292, 295, 299, 305, 309, 310, 311, 317, 318, 320, 323, 324, 326, 330, 335, 
          336, 341, 342, 345, 347, 348, 354, 356, 358, 360, 361, 366, 368, 372, 373, 
          378, 380, 383, 388, 389, 390, 393, 395, 397, 398, 400, 1033, 1491, 2066, 
          2329, 2841, 2940, 3020, 3627, 3717, 4089, 4288, 4545, 4582, 4583, 4584, 4585, 
          4586, 4587, 4588, 4589, 4590, 4591, 4592, 4593 ], 
      [ 2, 5, 6, 10, 11, 12, 13, 17, 18, 19, 21, 23, 24, 28, 30, 34, 38, 40, 47, 48, 
          49, 52, 54, 59, 60, 62, 64, 67, 71, 74, 77, 81, 84, 88, 90, 91, 94, 99, 100, 
          105, 106, 108, 113, 114, 119, 125, 126, 127, 128, 129, 134, 137, 140, 145, 
          147, 150, 151, 152, 154, 161, 164, 168, 169, 170, 172, 174, 177, 180, 183, 
          184, 186, 187, 188, 189, 190, 193, 195, 196, 198, 200, 201, 202, 203, 205, 
          211, 213, 214, 216, 220, 221, 222, 223, 226, 228, 229, 230, 231, 235, 236, 
          237, 241, 243, 247, 248, 249, 258, 262, 264, 272, 277, 281, 284, 285, 291, 
          292, 293, 294, 304, 305, 307, 308, 309, 313, 315, 318, 323, 324, 327, 330, 
          331, 333, 342, 343, 345, 350, 352, 354, 356, 357, 360, 362, 363, 364, 366, 
          376, 383, 384, 385, 387, 389, 391, 393, 394, 397, 399, 400, 1131, 1273, 2044, 
          2176, 2718, 3040, 3138, 3500, 3537, 4073, 4483, 4532, 4594, 4595, 4596, 4597, 
          4598, 4599, 4600, 4601, 4602, 4603, 4604, 4605 ], 
      [ 2, 3, 6, 10, 11, 12, 13, 16, 17, 21, 22, 23, 26, 28, 31, 34, 36, 39, 40, 47, 
          51, 52, 54, 57, 60, 64, 65, 72, 73, 74, 78, 79, 83, 88, 92, 93, 94, 96, 99, 
          100, 102, 104, 106, 112, 118, 120, 121, 123, 125, 128, 135, 136, 141, 147, 
          150, 151, 152, 154, 155, 160, 162, 164, 168, 169, 171, 174, 178, 180, 182, 
          183, 184, 186, 187, 189, 190, 193, 194, 199, 202, 204, 206, 208, 209, 212, 
          213, 214, 215, 217, 219, 220, 222, 223, 225, 226, 228, 230, 235, 236, 237, 
          239, 243, 244, 245, 248, 249, 253, 262, 266, 276, 277, 279, 281, 282, 289, 
          291, 294, 296, 301, 302, 304, 307, 312, 317, 318, 322, 323, 325, 326, 333, 
          334, 337, 339, 343, 345, 346, 347, 354, 355, 358, 360, 362, 363, 369, 370, 
          376, 380, 381, 383, 388, 389, 391, 393, 395, 396, 398, 401, 1107, 1224, 1997, 
          2307, 2417, 2761, 2920, 3482, 3591, 4146, 4366, 4469, 4606, 4607, 4608, 4609, 
          4610, 4611, 4612, 4613, 4614, 4615, 4616, 4617 ], 
      [ 4, 6, 8, 9, 11, 13, 16, 17, 18, 20, 21, 22, 25, 31, 32, 37, 39, 47, 49, 50, 51, 
          53, 54, 56, 60, 61, 65, 70, 72, 74, 79, 86, 89, 90, 91, 93, 94, 96, 98, 102, 
          107, 108, 117, 118, 120, 121, 122, 125, 129, 130, 133, 136, 139, 141, 148, 
          149, 150, 155, 156, 158, 162, 165, 170, 171, 172, 174, 175, 176, 181, 182, 
          183, 184, 185, 186, 190, 194, 195, 202, 203, 204, 208, 209, 210, 212, 213, 
          214, 216, 218, 219, 221, 222, 223, 224, 227, 229, 231, 232, 234, 237, 239, 
          240, 244, 248, 249, 251, 254, 266, 268, 274, 275, 281, 283, 286, 288, 289, 
          292, 296, 301, 302, 309, 310, 312, 318, 319, 321, 322, 326, 327, 335, 336, 
          337, 340, 341, 343, 347, 352, 353, 355, 358, 359, 360, 369, 370, 372, 374, 
          377, 382, 383, 388, 389, 390, 391, 395, 396, 400, 401, 1225, 1468, 2197, 
          2352, 2801, 2881, 3335, 3555, 3573, 3848, 4131, 4470, 4618, 4619, 4620, 4621, 
          4622, 4623, 4624, 4625, 4626, 4627, 4628, 4629 ], 
      [ 4, 6, 7, 9, 11, 12, 14, 15, 18, 20, 21, 23, 24, 32, 33, 36, 37, 46, 48, 50, 51, 
          53, 55, 58, 59, 62, 65, 68, 70, 73, 79, 80, 85, 87, 91, 93, 96, 98, 100, 101, 
          108, 111, 113, 117, 118, 122, 123, 126, 129, 130, 133, 135, 137, 139, 142, 
          143, 153, 155, 156, 162, 165, 166, 167, 168, 170, 173, 174, 176, 178, 181, 
          185, 187, 188, 190, 196, 197, 198, 200, 201, 202, 205, 206, 207, 209, 210, 
          212, 213, 214, 217, 219, 221, 223, 227, 228, 229, 231, 232, 234, 236, 239, 
          241, 244, 246, 247, 250, 263, 267, 268, 273, 277, 278, 282, 283, 288, 290, 
          295, 296, 300, 305, 311, 312, 316, 318, 319, 320, 323, 326, 327, 332, 335, 
          336, 338, 340, 341, 348, 350, 353, 355, 356, 360, 361, 368, 370, 374, 375, 
          377, 379, 381, 382, 389, 390, 393, 394, 395, 400, 401, 1347, 1444, 2198, 
          2330, 2781, 2900, 3000, 3318, 3609, 3849, 4314, 4444, 4630, 4631, 4632, 4633, 
          4634, 4635, 4636, 4637, 4638, 4639, 4640, 4641 ], 
      [ 2, 4, 7, 9, 11, 13, 14, 15, 16, 21, 22, 23, 26, 31, 32, 34, 39, 41, 46, 47, 48, 
          53, 56, 57, 58, 64, 65, 69, 72, 73, 81, 83, 85, 91, 92, 93, 95, 96, 98, 100, 
          106, 107, 115, 116, 117, 118, 120, 122, 126, 129, 134, 135, 138, 143, 148, 
          150, 151, 153, 156, 160, 162, 164, 165, 166, 174, 175, 176, 177, 178, 191, 
          193, 194, 195, 196, 197, 198, 199, 200, 202, 204, 206, 207, 209, 212, 213, 
          216, 217, 218, 220, 221, 222, 223, 225, 226, 227, 231, 234, 236, 238, 239, 
          243, 244, 245, 246, 251, 252, 260, 269, 278, 279, 281, 282, 283, 288, 289, 
          293, 296, 300, 301, 306, 307, 312, 320, 321, 322, 323, 325, 327, 337, 338, 
          339, 340, 341, 344, 345, 352, 353, 355, 358, 360, 362, 371, 372, 374, 375, 
          381, 382, 386, 387, 389, 391, 393, 395, 396, 399, 401, 1082, 1299, 1976, 
          2199, 2264, 2901, 2921, 3336, 3483, 4118, 4246, 4260, 4642, 4643, 4644, 4645, 
          4646, 4647, 4648, 4649, 4650, 4651, 4652, 4653 ], 
      [ 3, 4, 7, 10, 11, 12, 13, 15, 17, 19, 22, 23, 26, 34, 40, 42, 43, 44, 46, 48, 
          49, 51, 54, 57, 59, 63, 64, 71, 72, 81, 83, 84, 87, 88, 92, 93, 95, 96, 99, 
          100, 103, 104, 106, 116, 121, 124, 125, 126, 127, 130, 137, 138, 144, 145, 
          148, 150, 152, 154, 156, 160, 161, 164, 165, 167, 168, 169, 173, 175, 179, 
          180, 190, 191, 193, 194, 195, 201, 203, 205, 206, 207, 208, 209, 211, 212, 
          213, 215, 216, 219, 221, 222, 223, 225, 226, 227, 228, 232, 235, 236, 238, 
          239, 242, 243, 245, 247, 249, 261, 262, 265, 270, 280, 282, 284, 285, 291, 
          293, 294, 295, 304, 306, 307, 308, 310, 312, 314, 320, 322, 325, 327, 334, 
          337, 338, 342, 343, 346, 351, 353, 354, 357, 358, 360, 362, 364, 371, 374, 
          376, 385, 386, 387, 388, 389, 391, 393, 396, 397, 399, 401, 1083, 1274, 1998, 
          2154, 2242, 2739, 2922, 3355, 3518, 3817, 4074, 4232, 4654, 4655, 4656, 4657, 
          4658, 4659, 4660, 4661, 4662, 4663, 4664, 4665 ], 
      [ 4, 6, 7, 9, 11, 13, 14, 17, 18, 19, 20, 23, 24, 30, 32, 34, 40, 41, 46, 49, 51, 
          53, 56, 59, 60, 62, 63, 69, 74, 81, 82, 86, 87, 89, 91, 92, 96, 98, 100, 105, 
          107, 108, 118, 119, 120, 124, 126, 127, 129, 130, 136, 137, 138, 144, 146, 
          149, 150, 151, 156, 165, 166, 168, 169, 170, 172, 175, 181, 182, 188, 192, 
          193, 195, 196, 198, 200, 202, 203, 204, 205, 207, 209, 210, 211, 212, 214, 
          215, 217, 218, 219, 220, 222, 223, 227, 228, 229, 231, 232, 234, 236, 239, 
          241, 242, 247, 248, 251, 255, 263, 269, 278, 280, 281, 284, 285, 288, 292, 
          293, 296, 306, 308, 309, 310, 311, 316, 318, 320, 322, 324, 327, 331, 335, 
          340, 342, 343, 351, 352, 353, 354, 356, 358, 360, 362, 372, 374, 375, 377, 
          378, 384, 386, 388, 389, 391, 393, 395, 397, 399, 400, 1034, 1251, 2155, 
          2177, 2740, 2882, 2941, 3337, 3501, 4103, 4204, 4261, 4666, 4667, 4668, 4669, 
          4670, 4671, 4672, 4673, 4674, 4675, 4676, 4677 ], 
      [ 2, 4, 6, 7, 8, 10, 13, 17, 18, 21, 22, 23, 30, 31, 34, 40, 44, 45, 47, 50, 53, 
          54, 56, 59, 60, 64, 65, 66, 74, 82, 83, 85, 86, 88, 90, 91, 92, 96, 97, 99, 
          106, 115, 117, 119, 120, 121, 124, 125, 126, 129, 138, 145, 147, 148, 149, 
          151, 152, 155, 156, 161, 162, 163, 166, 167, 169, 171, 172, 174, 175, 183, 
          184, 189, 194, 195, 196, 197, 199, 203, 204, 210, 211, 213, 214, 215, 216, 
          217, 219, 220, 221, 223, 225, 226, 227, 228, 229, 231, 233, 235, 239, 243, 
          244, 247, 248, 249, 251, 256, 260, 263, 279, 281, 284, 289, 292, 293, 294, 
          295, 296, 307, 309, 310, 312, 313, 317, 321, 322, 323, 325, 327, 337, 341, 
          342, 343, 347, 350, 351, 352, 354, 356, 358, 359, 362, 366, 369, 371, 373, 
          376, 377, 387, 388, 389, 391, 392, 395, 397, 399, 401, 1056, 1226, 1275, 
          1999, 2221, 2719, 2961, 3338, 3465, 3802, 4104, 4247, 4678, 4679, 4680, 4681, 
          4682, 4683, 4684, 4685, 4686, 4687, 4688, 4689 ], 
      [ 4, 5, 7, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 34, 39, 41, 42, 43, 47, 48, 
          50, 51, 54, 58, 60, 62, 65, 70, 71, 74, 85, 88, 89, 90, 92, 93, 95, 99, 100, 
          104, 108, 118, 119, 122, 123, 125, 126, 127, 129, 130, 135, 138, 147, 149, 
          150, 153, 154, 155, 156, 163, 164, 165, 168, 170, 171, 173, 174, 175, 185, 
          186, 187, 192, 194, 198, 199, 200, 201, 202, 203, 205, 206, 208, 214, 215, 
          216, 217, 218, 219, 220, 221, 222, 226, 227, 228, 229, 231, 232, 235, 236, 
          238, 241, 244, 246, 248, 249, 259, 262, 268, 274, 279, 282, 283, 285, 291, 
          294, 295, 296, 305, 307, 309, 311, 312, 315, 320, 321, 323, 326, 327, 333, 
          339, 340, 341, 342, 343, 349, 352, 353, 356, 358, 360, 362, 370, 372, 376, 
          377, 380, 386, 387, 388, 389, 391, 393, 395, 397, 400, 401, 1035, 1227, 1977, 
          2178, 2720, 2902, 2980, 3319, 3519, 3818, 4132, 4147, 4690, 4691, 4692, 4693, 
          4694, 4695, 4696, 4697, 4698, 4699, 4700, 4701 ], 
      [ 3, 5, 8, 9, 11, 14, 16, 17, 18, 19, 21, 22, 25, 35, 37, 39, 42, 44, 49, 50, 52, 
          53, 55, 56, 60, 61, 64, 75, 76, 77, 79, 86, 87, 89, 90, 93, 94, 95, 98, 110, 
          111, 112, 114, 115, 116, 121, 122, 127, 128, 130, 139, 140, 141, 143, 146, 
          148, 149, 154, 157, 158, 159, 175, 176, 177, 178, 179, 181, 182, 183, 185, 
          186, 188, 189, 190, 191, 192, 193, 194, 195, 197, 198, 199, 201, 202, 203, 
          208, 209, 210, 211, 217, 225, 226, 227, 228, 229, 230, 232, 234, 237, 238, 
          240, 243, 248, 250, 251, 254, 264, 266, 270, 274, 286, 287, 288, 289, 290, 
          292, 294, 298, 302, 313, 314, 315, 316, 319, 321, 322, 326, 327, 330, 332, 
          344, 346, 347, 348, 349, 351, 352, 357, 358, 359, 361, 365, 367, 378, 379, 
          380, 382, 383, 385, 386, 390, 392, 396, 397, 400, 401, 1153, 1204, 2111, 
          2132, 2802, 2822, 3392, 3428, 3447, 3893, 3924, 3953, 4702, 4703, 4704, 4705, 
          4706, 4707, 4708, 4709, 4710, 4711, 4712, 4713 ], 
      [ 2, 3, 7, 8, 11, 13, 14, 15, 17, 21, 22, 23, 26, 35, 36, 39, 40, 43, 44, 45, 52, 
          53, 56, 57, 59, 64, 65, 75, 76, 78, 82, 83, 84, 88, 92, 93, 95, 96, 98, 99, 
          109, 110, 115, 116, 117, 120, 121, 123, 127, 128, 141, 142, 143, 144, 145, 
          147, 152, 156, 157, 160, 161, 162, 176, 178, 179, 180, 184, 189, 191, 192, 
          193, 194, 195, 196, 197, 199, 200, 201, 204, 206, 207, 208, 210, 212, 213, 
          214, 216, 219, 220, 222, 224, 226, 227, 228, 229, 230, 234, 235, 238, 239, 
          243, 244, 245, 247, 251, 253, 265, 269, 279, 280, 286, 287, 289, 290, 293, 
          294, 295, 297, 299, 313, 314, 317, 320, 321, 322, 323, 325, 326, 337, 338, 
          344, 345, 346, 347, 348, 351, 354, 357, 358, 361, 362, 371, 373, 378, 379, 
          380, 381, 383, 387, 388, 392, 393, 396, 397, 398, 401, 1057, 1108, 2000, 
          2067, 2133, 2842, 2862, 3356, 3429, 3908, 3983, 4044, 4714, 4715, 4716, 4717, 
          4718, 4719, 4720, 4721, 4722, 4723, 4724, 4725 ], 
      [ 2, 4, 5, 10, 11, 12, 14, 16, 17, 21, 22, 23, 26, 38, 41, 42, 44, 45, 47, 48, 
          52, 53, 55, 57, 60, 64, 65, 76, 77, 81, 83, 84, 85, 90, 92, 93, 94, 95, 99, 
          100, 109, 112, 114, 115, 122, 124, 125, 126, 127, 129, 145, 146, 147, 148, 
          151, 153, 154, 155, 157, 163, 164, 174, 177, 178, 180, 183, 185, 186, 187, 
          189, 191, 193, 197, 198, 199, 203, 204, 205, 206, 207, 208, 209, 211, 213, 
          215, 216, 219, 220, 222, 223, 224, 225, 227, 228, 229, 231, 235, 236, 237, 
          238, 243, 244, 245, 248, 250, 260, 266, 267, 272, 285, 287, 289, 291, 293, 
          294, 295, 296, 303, 307, 313, 314, 315, 317, 319, 321, 323, 325, 327, 334, 
          339, 344, 345, 349, 350, 352, 353, 354, 357, 358, 361, 362, 365, 376, 380, 
          382, 384, 385, 386, 387, 389, 392, 393, 396, 397, 399, 401, 1084, 1154, 1978, 
          2022, 2045, 2721, 2863, 3357, 3410, 3803, 3864, 3954, 4726, 4727, 4728, 4729, 
          4730, 4731, 4732, 4733, 4734, 4735, 4736, 4737 ], 
      [ 4, 7, 9, 10, 11, 14, 15, 17, 18, 20, 21, 22, 25, 41, 43, 44, 46, 48, 50, 51, 
          52, 53, 55, 56, 59, 61, 65, 80, 82, 83, 85, 87, 88, 89, 91, 93, 95, 96, 100, 
          109, 116, 117, 119, 120, 122, 124, 125, 127, 129, 130, 140, 141, 144, 148, 
          149, 150, 153, 156, 157, 165, 166, 173, 176, 177, 179, 181, 182, 184, 185, 
          186, 190, 194, 195, 197, 199, 200, 203, 205, 206, 207, 210, 211, 212, 217, 
          218, 219, 220, 221, 222, 223, 224, 225, 226, 228, 229, 231, 232, 236, 238, 
          239, 240, 244, 247, 250, 251, 257, 265, 268, 273, 275, 288, 289, 291, 292, 
          293, 295, 296, 306, 312, 314, 316, 317, 319, 320, 321, 322, 326, 327, 340, 
          342, 344, 348, 349, 350, 351, 352, 353, 357, 358, 359, 362, 371, 377, 379, 
          381, 384, 386, 387, 388, 389, 391, 392, 396, 397, 400, 401, 1058, 1180, 1979, 
          2112, 2741, 2803, 3339, 3374, 3411, 3819, 3833, 3984, 4738, 4739, 4740, 4741, 
          4742, 4743, 4744, 4745, 4746, 4747, 4748, 4749 ], 
      [ 3, 6, 7, 10, 11, 12, 14, 17, 18, 19, 21, 23, 24, 36, 40, 42, 45, 46, 50, 51, 
          52, 53, 55, 59, 60, 62, 64, 77, 79, 80, 85, 86, 87, 88, 92, 93, 96, 99, 100, 
          111, 112, 118, 119, 121, 123, 124, 126, 127, 128, 130, 143, 144, 145, 149, 
          151, 152, 154, 155, 157, 167, 168, 169, 179, 180, 182, 183, 187, 188, 189, 
          190, 192, 194, 196, 198, 199, 201, 202, 205, 206, 209, 210, 211, 214, 215, 
          216, 218, 220, 221, 222, 223, 224, 225, 226, 227, 229, 230, 232, 235, 236, 
          239, 241, 243, 247, 248, 250, 263, 264, 267, 276, 282, 290, 291, 292, 293, 
          294, 295, 296, 305, 308, 314, 316, 317, 318, 320, 322, 323, 326, 327, 328, 
          343, 346, 347, 348, 349, 350, 351, 354, 356, 358, 361, 362, 367, 376, 378, 
          380, 381, 385, 386, 388, 389, 392, 393, 395, 397, 400, 401, 1036, 1155, 2001, 
          2089, 2742, 2762, 2843, 3320, 3375, 3804, 3894, 4014, 4750, 4751, 4752, 4753, 
          4754, 4755, 4756, 4757, 4758, 4759, 4760, 4761 ], 
      [ 4, 5, 6, 8, 11, 13, 14, 17, 18, 20, 21, 23, 24, 37, 38, 43, 45, 47, 49, 50, 52, 
          53, 56, 59, 60, 62, 65, 75, 80, 82, 84, 86, 89, 90, 91, 93, 94, 98, 99, 110, 
          111, 113, 117, 119, 123, 125, 126, 127, 129, 130, 140, 142, 146, 147, 152, 
          153, 155, 156, 157, 170, 171, 172, 181, 184, 185, 187, 188, 189, 191, 192, 
          196, 197, 200, 201, 202, 203, 204, 205, 208, 210, 211, 212, 213, 214, 215, 
          217, 218, 221, 222, 223, 224, 225, 226, 227, 228, 231, 232, 234, 235, 237, 
          241, 244, 247, 248, 251, 258, 268, 269, 283, 284, 286, 287, 290, 292, 294, 
          295, 296, 309, 311, 313, 315, 316, 318, 319, 321, 323, 326, 327, 329, 336, 
          347, 349, 350, 351, 352, 353, 354, 356, 357, 361, 362, 373, 377, 379, 382, 
          383, 384, 385, 387, 388, 392, 393, 394, 397, 400, 401, 1059, 1132, 2023, 
          2090, 2722, 2782, 2823, 3321, 3393, 3834, 3909, 3969, 4762, 4763, 4764, 4765, 
          4766, 4767, 4768, 4769, 4770, 4771, 4772, 4773 ], 
      [ 2, 3, 8, 9, 10, 11, 15, 16, 17, 18, 19, 21, 23, 25, 28, 29, 35, 36, 39, 40, 52, 
          57, 58, 59, 60, 62, 64, 67, 69, 75, 77, 78, 79, 88, 97, 98, 99, 100, 128, 
          131, 132, 133, 134, 135, 136, 139, 140, 141, 142, 143, 144, 145, 147, 149, 
          150, 151, 152, 154, 157, 158, 159, 160, 161, 162, 168, 169, 176, 177, 178, 
          179, 180, 182, 183, 184, 186, 187, 188, 189, 190, 192, 193, 194, 195, 196, 
          198, 199, 200, 201, 202, 214, 215, 216, 224, 225, 228, 231, 232, 237, 238, 
          239, 241, 243, 249, 250, 251, 253, 264, 297, 298, 299, 300, 301, 302, 304, 
          305, 307, 308, 309, 313, 314, 315, 316, 317, 318, 320, 322, 323, 324, 326, 
          328, 330, 331, 333, 345, 346, 347, 348, 359, 360, 361, 362, 363, 364, 366, 
          367, 378, 380, 381, 383, 394, 395, 396, 397, 398, 400, 405, 479, 1008, 1954, 
          2763, 2844, 3041, 3139, 3180, 3200, 3221, 3281, 3302, 4774, 4775, 4776, 4777, 
          4778, 4779, 4780, 4781, 4782, 4783, 4784, 4785 ], 
      [ 2, 4, 8, 9, 10, 11, 15, 16, 17, 18, 20, 21, 23, 25, 30, 32, 38, 41, 47, 48, 53, 
          57, 58, 59, 60, 62, 65, 68, 74, 81, 82, 85, 90, 91, 97, 98, 99, 100, 129, 
          131, 133, 134, 135, 137, 138, 139, 140, 142, 145, 146, 147, 148, 149, 150, 
          151, 153, 155, 156, 157, 163, 164, 165, 166, 170, 172, 174, 176, 177, 181, 
          183, 184, 185, 186, 187, 195, 196, 197, 198, 200, 203, 204, 205, 207, 213, 
          214, 215, 217, 218, 219, 221, 222, 223, 226, 227, 229, 230, 232, 237, 238, 
          239, 241, 244, 249, 250, 251, 260, 268, 299, 300, 301, 303, 305, 306, 307, 
          309, 310, 311, 312, 313, 315, 316, 317, 318, 319, 320, 321, 323, 324, 327, 
          329, 335, 341, 342, 345, 350, 352, 353, 359, 360, 361, 362, 366, 368, 372, 
          377, 382, 384, 387, 389, 394, 395, 396, 397, 399, 400, 405, 455, 1009, 1955, 
          2723, 2783, 2903, 2942, 3021, 3119, 3160, 3260, 3303, 4786, 4787, 4788, 4789, 
          4790, 4791, 4792, 4793, 4794, 4795, 4796, 4797 ], 
      [ 3, 4, 8, 9, 10, 11, 15, 16, 17, 18, 19, 20, 23, 25, 37, 42, 43, 46, 49, 50, 51, 
          57, 58, 59, 60, 62, 63, 70, 71, 80, 86, 87, 89, 93, 97, 98, 99, 100, 130, 
          132, 133, 136, 137, 138, 139, 140, 141, 143, 144, 146, 148, 149, 150, 152, 
          153, 154, 155, 156, 157, 158, 165, 167, 168, 170, 171, 173, 175, 179, 181, 
          182, 185, 188, 190, 191, 192, 194, 201, 202, 203, 205, 206, 208, 209, 210, 
          211, 212, 217, 218, 220, 221, 223, 224, 227, 228, 229, 230, 231, 237, 238, 
          239, 241, 242, 249, 250, 251, 255, 261, 297, 298, 302, 303, 304, 305, 306, 
          308, 309, 310, 311, 312, 314, 315, 316, 318, 319, 320, 321, 322, 326, 327, 
          332, 336, 340, 343, 346, 349, 351, 353, 359, 360, 361, 362, 367, 370, 374, 
          377, 379, 385, 386, 388, 394, 395, 396, 397, 400, 401, 405, 431, 1010, 1956, 
          2743, 2804, 2824, 2883, 2981, 3001, 3099, 3261, 3282, 4798, 4799, 4800, 4801, 
          4802, 4803, 4804, 4805, 4806, 4807, 4808, 4809 ], 
      [ 1, 5, 6, 7, 8, 9, 10, 19, 20, 21, 22, 23, 27, 29, 30, 31, 33, 34, 44, 45, 50, 
          61, 62, 63, 64, 65, 66, 97, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
          111, 112, 114, 115, 116, 117, 119, 120, 121, 122, 123, 124, 125, 126, 131, 
          132, 133, 134, 135, 136, 137, 138, 140, 141, 142, 143, 144, 145, 146, 147, 
          148, 149, 151, 152, 153, 154, 155, 156, 159, 161, 162, 163, 166, 167, 169, 
          171, 172, 173, 174, 175, 189, 197, 199, 210, 211, 222, 234, 235, 236, 237, 
          238, 239, 245, 246, 247, 248, 249, 250, 251, 253, 254, 256, 257, 258, 259, 
          260, 261, 263, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 
          340, 341, 342, 343, 344, 347, 348, 349, 350, 351, 352, 354, 356, 359, 365, 
          366, 367, 369, 371, 373, 375, 376, 377, 398, 399, 401, 404, 405, 648, 961, 
          984, 2222, 2287, 2550, 2570, 2592, 2614, 2657, 2679, 2701, 4810, 4811, 4812, 
          4813, 4814, 4815, 4816, 4817, 4818, 4819, 4820, 4821 ], 
      [ 5, 6, 7, 8, 9, 11, 13, 14, 19, 20, 21, 22, 23, 26, 32, 33, 35, 37, 39, 49, 53, 
          56, 61, 62, 63, 64, 65, 98, 101, 102, 103, 105, 107, 108, 110, 111, 113, 114, 
          115, 116, 117, 118, 120, 121, 122, 123, 126, 127, 128, 129, 130, 134, 136, 
          139, 142, 143, 146, 156, 158, 159, 160, 162, 170, 172, 175, 176, 178, 181, 
          188, 191, 192, 193, 195, 196, 197, 198, 200, 201, 202, 204, 207, 208, 209, 
          210, 212, 213, 214, 217, 218, 219, 221, 224, 225, 229, 233, 235, 236, 237, 
          238, 239, 245, 246, 247, 248, 251, 254, 269, 278, 280, 281, 283, 286, 287, 
          288, 290, 329, 330, 331, 332, 335, 336, 337, 338, 339, 340, 341, 344, 345, 
          346, 347, 348, 351, 352, 353, 354, 355, 356, 357, 358, 360, 361, 372, 373, 
          374, 375, 378, 379, 382, 383, 390, 393, 398, 399, 400, 401, 404, 623, 985, 
          2068, 2134, 2200, 2265, 2331, 2374, 2440, 2635, 2680, 2702, 4822, 4823, 4824, 
          4825, 4826, 4827, 4828, 4829, 4830, 4831, 4832, 4833 ], 
      [ 5, 6, 7, 8, 10, 11, 12, 13, 19, 20, 21, 22, 23, 26, 36, 38, 40, 42, 43, 45, 47, 
          54, 61, 62, 63, 64, 65, 99, 102, 103, 104, 105, 106, 109, 110, 111, 112, 113, 
          115, 117, 118, 119, 121, 123, 124, 125, 126, 127, 128, 129, 130, 132, 138, 
          145, 147, 152, 155, 157, 160, 161, 163, 164, 167, 168, 170, 171, 179, 180, 
          183, 184, 185, 187, 189, 191, 192, 194, 196, 201, 203, 204, 205, 206, 208, 
          213, 214, 215, 216, 220, 222, 223, 225, 226, 228, 229, 233, 234, 236, 237, 
          238, 239, 245, 246, 247, 248, 249, 256, 262, 272, 276, 279, 284, 286, 291, 
          294, 295, 328, 329, 330, 333, 334, 336, 337, 338, 339, 341, 342, 343, 345, 
          346, 347, 349, 350, 351, 353, 354, 355, 356, 357, 358, 361, 362, 363, 368, 
          373, 376, 380, 385, 387, 388, 392, 393, 398, 399, 400, 401, 404, 599, 986, 
          2002, 2024, 2091, 2243, 2418, 2462, 2506, 2636, 2658, 2703, 4834, 4835, 4836, 
          4837, 4838, 4839, 4840, 4841, 4842, 4843, 4844, 4845 ], 
      [ 5, 6, 7, 9, 10, 11, 12, 14, 19, 20, 21, 22, 23, 26, 28, 34, 41, 46, 48, 51, 52, 
          55, 61, 62, 63, 64, 65, 100, 101, 104, 105, 106, 107, 108, 109, 112, 113, 
          114, 116, 118, 119, 120, 122, 123, 124, 125, 126, 127, 128, 129, 130, 135, 
          137, 144, 150, 151, 153, 154, 164, 165, 166, 168, 169, 173, 174, 177, 178, 
          180, 182, 186, 187, 188, 190, 193, 198, 199, 200, 202, 205, 206, 207, 209, 
          211, 212, 215, 216, 218, 219, 220, 221, 223, 226, 227, 228, 233, 234, 235, 
          237, 238, 239, 245, 246, 247, 248, 250, 257, 267, 271, 277, 282, 285, 288, 
          291, 293, 296, 328, 331, 332, 333, 334, 335, 338, 339, 340, 342, 343, 344, 
          345, 346, 348, 349, 350, 352, 353, 354, 355, 356, 357, 358, 360, 362, 364, 
          370, 375, 376, 381, 384, 386, 389, 391, 393, 398, 399, 400, 401, 404, 575, 
          987, 1980, 2046, 2156, 2179, 2308, 2396, 2484, 2637, 2659, 2681, 4846, 4847, 
          4848, 4849, 4850, 4851, 4852, 4853, 4854, 4855, 4856, 4857 ], 
      [ 5, 6, 8, 9, 10, 11, 16, 17, 19, 20, 21, 22, 23, 27, 28, 37, 38, 47, 49, 52, 57, 
          60, 61, 62, 63, 64, 65, 94, 102, 107, 110, 112, 113, 114, 125, 131, 132, 133, 
          134, 136, 137, 139, 140, 141, 142, 146, 147, 148, 150, 151, 152, 153, 154, 
          155, 157, 158, 159, 164, 170, 171, 172, 174, 177, 178, 180, 181, 182, 183, 
          184, 185, 186, 187, 188, 189, 190, 191, 193, 202, 203, 204, 208, 209, 211, 
          212, 213, 215, 216, 217, 224, 226, 229, 230, 231, 232, 233, 234, 235, 236, 
          238, 239, 245, 248, 249, 250, 251, 258, 266, 301, 302, 303, 304, 313, 315, 
          318, 319, 329, 330, 331, 332, 333, 334, 335, 336, 337, 339, 343, 344, 345, 
          346, 347, 349, 350, 352, 353, 354, 355, 357, 359, 360, 361, 362, 363, 365, 
          369, 370, 382, 383, 384, 385, 394, 396, 398, 399, 400, 401, 405, 551, 962, 
          1957, 2025, 2047, 2309, 2375, 2419, 2441, 2529, 2593, 2615, 4858, 4859, 4860, 
          4861, 4862, 4863, 4864, 4865, 4866, 4867, 4868, 4869 ], 
      [ 5, 7, 8, 9, 10, 11, 15, 16, 19, 20, 21, 22, 23, 35, 39, 41, 42, 43, 44, 48, 57, 
          58, 61, 62, 63, 64, 65, 95, 103, 104, 109, 115, 116, 122, 127, 131, 132, 134, 
          135, 138, 139, 140, 141, 143, 144, 145, 146, 147, 148, 149, 150, 153, 154, 
          156, 157, 158, 160, 161, 163, 164, 165, 173, 175, 176, 177, 178, 179, 185, 
          186, 191, 192, 193, 194, 195, 197, 198, 199, 200, 201, 203, 205, 206, 207, 
          208, 219, 220, 223, 224, 225, 226, 227, 230, 231, 232, 233, 234, 235, 236, 
          237, 239, 245, 246, 249, 250, 251, 252, 259, 298, 299, 306, 307, 314, 315, 
          320, 321, 328, 329, 330, 332, 333, 334, 337, 338, 339, 340, 341, 342, 344, 
          345, 346, 348, 349, 351, 352, 353, 357, 358, 359, 360, 361, 362, 364, 365, 
          371, 372, 379, 380, 386, 387, 396, 397, 398, 399, 400, 401, 405, 527, 963, 
          1958, 1981, 2113, 2135, 2244, 2266, 2397, 2507, 2571, 2616, 4870, 4871, 4872, 
          4873, 4874, 4875, 4876, 4877, 4878, 4879, 4880, 4881 ], 
      [ 6, 7, 8, 9, 10, 11, 15, 17, 19, 20, 21, 22, 23, 31, 32, 36, 40, 46, 51, 53, 57, 
          59, 61, 62, 63, 64, 65, 96, 101, 106, 117, 118, 120, 121, 124, 131, 133, 135, 
          136, 137, 138, 139, 141, 142, 143, 144, 145, 148, 149, 150, 151, 152, 155, 
          156, 157, 160, 162, 165, 166, 167, 168, 169, 176, 179, 180, 181, 182, 183, 
          184, 190, 194, 195, 196, 204, 206, 207, 209, 210, 212, 213, 214, 216, 217, 
          218, 219, 220, 221, 222, 225, 227, 228, 230, 231, 232, 233, 234, 235, 236, 
          237, 238, 245, 247, 249, 250, 251, 263, 265, 297, 300, 310, 312, 317, 318, 
          320, 322, 328, 331, 334, 335, 336, 337, 338, 340, 341, 342, 343, 344, 345, 
          346, 347, 348, 350, 351, 353, 354, 355, 358, 359, 360, 361, 362, 368, 369, 
          371, 374, 378, 381, 388, 389, 395, 396, 398, 399, 400, 401, 405, 503, 964, 
          1959, 2003, 2069, 2157, 2201, 2353, 2463, 2485, 2572, 2594, 4882, 4883, 4884, 
          4885, 4886, 4887, 4888, 4889, 4890, 4891, 4892, 4893 ], 
      [ 1, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 25, 61, 66, 67, 68, 69, 70, 71, 
          72, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 85, 86, 87, 88, 89, 90, 91, 93, 
          94, 95, 96, 101, 102, 103, 104, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 124, 125, 127, 128, 129, 130, 131, 
          133, 139, 140, 141, 148, 149, 150, 157, 158, 165, 176, 177, 179, 181, 182, 
          183, 184, 185, 186, 190, 194, 195, 203, 217, 224, 227, 241, 242, 243, 244, 
          245, 246, 247, 248, 249, 250, 251, 252, 254, 255, 256, 257, 264, 265, 266, 
          268, 270, 273, 274, 275, 286, 288, 289, 291, 292, 363, 364, 365, 366, 367, 
          368, 369, 370, 371, 372, 374, 377, 378, 379, 380, 381, 382, 383, 384, 385, 
          386, 387, 388, 389, 390, 391, 392, 396, 400, 403, 404, 936, 1181, 1205, 1469, 
          1751, 1774, 1797, 1820, 1866, 1889, 1912, 1935, 4894, 4895, 4896, 4897, 4898, 
          4899, 4900, 4901, 4902, 4903, 4904, 4905 ], 
      [ 1, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 62, 67, 68, 69, 70, 71, 73, 
          74, 75, 77, 78, 79, 80, 81, 82, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 97, 
          98, 99, 100, 105, 108, 111, 113, 118, 119, 123, 126, 127, 132, 133, 134, 135, 
          136, 137, 138, 139, 140, 142, 143, 144, 145, 146, 147, 149, 150, 151, 152, 
          153, 154, 155, 156, 157, 168, 170, 187, 188, 192, 196, 198, 200, 201, 202, 
          205, 214, 215, 218, 221, 223, 228, 229, 230, 231, 232, 240, 242, 243, 244, 
          245, 246, 247, 248, 249, 250, 251, 255, 258, 259, 262, 263, 264, 267, 268, 
          269, 305, 308, 309, 311, 315, 316, 318, 320, 323, 363, 364, 366, 367, 368, 
          370, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 
          386, 387, 388, 389, 393, 394, 395, 397, 400, 403, 405, 912, 1011, 1037, 1133, 
          1445, 1682, 1705, 1728, 1843, 1890, 1913, 1936, 4906, 4907, 4908, 4909, 4910, 
          4911, 4912, 4913, 4914, 4915, 4916, 4917 ], 
      [ 3, 4, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 23, 63, 66, 67, 68, 69, 70, 71, 
          72, 73, 74, 76, 77, 78, 80, 81, 82, 83, 84, 86, 87, 89, 92, 94, 95, 96, 97, 
          98, 99, 100, 101, 103, 104, 105, 107, 110, 124, 130, 131, 132, 136, 137, 138, 
          144, 146, 158, 159, 160, 161, 163, 164, 165, 166, 167, 168, 169, 170, 171, 
          172, 173, 175, 179, 180, 181, 182, 188, 191, 192, 193, 203, 204, 205, 206, 
          207, 208, 209, 210, 211, 212, 220, 221, 232, 240, 241, 243, 244, 245, 246, 
          247, 248, 249, 250, 251, 255, 261, 270, 271, 275, 276, 278, 280, 284, 285, 
          297, 298, 303, 304, 306, 308, 310, 311, 324, 325, 363, 364, 365, 367, 368, 
          369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 384, 385, 386, 388, 
          390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 403, 887, 1252, 1324, 1516, 
          1540, 1589, 1636, 1660, 1844, 1867, 1914, 1937, 4918, 4919, 4920, 4921, 4922, 
          4923, 4924, 4925, 4926, 4927, 4928, 4929 ], 
      [ 2, 3, 12, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 64, 66, 67, 69, 71, 72, 73, 
          75, 76, 77, 79, 81, 83, 84, 85, 86, 87, 88, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 106, 112, 114, 115, 116, 121, 126, 128, 134, 143, 145, 148, 151, 
          152, 154, 159, 160, 161, 162, 167, 169, 174, 175, 177, 178, 180, 183, 189, 
          190, 191, 193, 194, 195, 196, 197, 198, 199, 201, 202, 209, 211, 213, 215, 
          216, 219, 220, 222, 224, 225, 226, 228, 230, 240, 241, 242, 244, 245, 246, 
          247, 248, 249, 250, 251, 253, 264, 270, 272, 281, 282, 289, 290, 293, 294, 
          300, 302, 307, 308, 313, 314, 322, 323, 325, 327, 363, 364, 365, 366, 367, 
          369, 371, 373, 374, 375, 376, 378, 380, 381, 382, 383, 385, 386, 387, 389, 
          390, 391, 392, 393, 394, 395, 396, 397, 399, 401, 403, 863, 1085, 1156, 1276, 
          1300, 1372, 1420, 1612, 1845, 1868, 1891, 1938, 4930, 4931, 4932, 4933, 4934, 
          4935, 4936, 4937, 4938, 4939, 4940, 4941 ], 
      [ 2, 4, 12, 13, 14, 15, 16, 17, 18, 20, 21, 22, 23, 65, 66, 68, 70, 72, 73, 74, 
          75, 76, 78, 79, 80, 82, 83, 84, 85, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 102, 109, 117, 120, 122, 123, 125, 129, 135, 141, 142, 147, 153, 
          155, 156, 162, 163, 164, 166, 171, 172, 173, 174, 176, 178, 184, 185, 186, 
          187, 189, 197, 199, 200, 204, 206, 207, 208, 210, 212, 213, 214, 216, 217, 
          218, 219, 222, 223, 225, 226, 227, 229, 231, 240, 241, 242, 243, 245, 246, 
          247, 248, 249, 250, 251, 260, 268, 275, 277, 279, 283, 287, 289, 295, 296, 
          299, 301, 311, 312, 317, 319, 321, 323, 325, 326, 365, 366, 368, 369, 370, 
          371, 372, 373, 375, 376, 377, 379, 380, 381, 382, 383, 384, 387, 388, 389, 
          390, 391, 392, 393, 394, 395, 396, 397, 398, 401, 403, 839, 1060, 1109, 1228, 
          1348, 1396, 1492, 1564, 1846, 1869, 1892, 1915, 4942, 4943, 4944, 4945, 4946, 
          4947, 4948, 4949, 4950, 4951, 4952, 4953 ], 
      [ 1, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 26, 57, 72, 73, 76, 78, 81, 83, 
          84, 92, 93, 101, 102, 103, 104, 105, 106, 107, 109, 110, 112, 113, 114, 115, 
          116, 117, 118, 120, 121, 122, 123, 124, 125, 126, 127, 131, 132, 134, 135, 
          136, 137, 138, 139, 141, 142, 143, 144, 145, 146, 147, 148, 150, 151, 152, 
          153, 154, 155, 156, 157, 160, 164, 178, 180, 191, 193, 204, 206, 207, 208, 
          209, 212, 213, 216, 219, 220, 225, 226, 233, 234, 235, 236, 237, 238, 239, 
          240, 241, 242, 243, 244, 246, 247, 248, 249, 250, 251, 252, 253, 260, 261, 
          262, 265, 266, 267, 269, 334, 337, 338, 339, 344, 345, 346, 353, 354, 363, 
          364, 365, 368, 369, 370, 371, 372, 373, 374, 375, 376, 378, 379, 380, 381, 
          382, 383, 384, 385, 386, 387, 388, 389, 393, 396, 398, 399, 401, 404, 405, 
          816, 965, 988, 1086, 1110, 1590, 1683, 1706, 1729, 1775, 1798, 1821, 4954, 
          4955, 4956, 4957, 4958, 4959, 4960, 4961, 4962, 4963, 4964, 4965 ], 
      [ 5, 7, 12, 13, 14, 15, 16, 18, 19, 20, 21, 22, 23, 58, 66, 68, 69, 70, 71, 73, 
          75, 85, 95, 101, 102, 103, 104, 105, 106, 107, 108, 109, 111, 112, 113, 115, 
          116, 117, 118, 119, 122, 123, 126, 128, 129, 130, 132, 133, 134, 135, 138, 
          143, 153, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 170, 171, 
          173, 174, 175, 176, 177, 178, 185, 187, 191, 192, 194, 196, 197, 198, 199, 
          200, 201, 202, 205, 206, 218, 219, 223, 233, 234, 235, 236, 238, 240, 241, 
          242, 243, 244, 245, 247, 248, 249, 250, 251, 252, 259, 271, 272, 273, 274, 
          278, 279, 282, 283, 328, 329, 332, 333, 338, 339, 340, 341, 355, 356, 363, 
          364, 365, 366, 367, 368, 370, 371, 372, 373, 374, 375, 376, 377, 379, 380, 
          381, 382, 386, 387, 390, 391, 392, 393, 394, 395, 398, 399, 400, 401, 404, 
          791, 989, 1301, 1349, 1446, 1565, 1613, 1637, 1661, 1752, 1799, 1822, 4966, 
          4967, 4968, 4969, 4970, 4971, 4972, 4973, 4974, 4975, 4976, 4977 ], 
      [ 6, 7, 12, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 59, 66, 67, 80, 82, 84, 87, 
          88, 91, 96, 101, 103, 105, 106, 108, 109, 110, 111, 113, 114, 116, 117, 119, 
          120, 121, 123, 124, 125, 126, 127, 128, 129, 130, 137, 140, 142, 144, 145, 
          152, 156, 161, 162, 166, 167, 168, 169, 172, 173, 179, 180, 181, 184, 188, 
          189, 190, 195, 196, 197, 200, 201, 205, 207, 210, 211, 212, 213, 214, 215, 
          218, 220, 221, 222, 225, 227, 228, 229, 233, 234, 235, 236, 239, 240, 241, 
          242, 243, 244, 245, 246, 248, 249, 250, 251, 263, 265, 273, 277, 280, 284, 
          290, 292, 293, 295, 331, 336, 338, 342, 348, 350, 351, 354, 356, 357, 364, 
          366, 367, 368, 369, 371, 373, 374, 375, 376, 377, 378, 379, 381, 383, 384, 
          385, 387, 388, 389, 390, 391, 392, 393, 394, 397, 398, 399, 400, 401, 404, 
          767, 990, 1061, 1134, 1277, 1325, 1373, 1397, 1517, 1753, 1776, 1823, 4978, 
          4979, 4980, 4981, 4982, 4983, 4984, 4985, 4986, 4987, 4988, 4989 ], 
      [ 5, 6, 12, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 60, 66, 74, 77, 79, 86, 89, 
          90, 92, 94, 102, 104, 105, 107, 108, 110, 111, 112, 114, 115, 118, 119, 120, 
          121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 136, 146, 147, 149, 151, 
          154, 155, 159, 163, 169, 170, 171, 172, 174, 175, 182, 183, 186, 187, 188, 
          189, 192, 193, 198, 199, 202, 203, 204, 208, 209, 210, 211, 214, 215, 216, 
          217, 221, 222, 223, 224, 226, 228, 229, 233, 234, 235, 236, 237, 240, 241, 
          242, 243, 244, 245, 246, 247, 249, 250, 251, 258, 266, 274, 276, 281, 285, 
          287, 292, 294, 296, 330, 335, 339, 343, 347, 349, 352, 354, 356, 358, 363, 
          365, 366, 367, 369, 370, 372, 373, 375, 376, 377, 378, 380, 382, 383, 384, 
          385, 386, 388, 389, 390, 391, 392, 393, 395, 397, 398, 399, 400, 401, 404, 
          743, 991, 1038, 1157, 1229, 1253, 1421, 1493, 1541, 1754, 1777, 1800, 4990, 
          4991, 4992, 4993, 4994, 4995, 4996, 4997, 4998, 4999, 5000, 5001 ], 
      [ 8, 10, 12, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 54, 67, 70, 71, 72, 74, 88, 
          90, 97, 99, 102, 103, 104, 106, 108, 121, 125, 131, 132, 133, 134, 135, 136, 
          137, 138, 139, 140, 141, 145, 147, 148, 149, 150, 152, 154, 155, 156, 158, 
          160, 161, 162, 163, 164, 165, 167, 168, 169, 170, 171, 172, 173, 174, 175, 
          179, 183, 184, 185, 186, 189, 190, 194, 195, 201, 203, 208, 213, 214, 215, 
          216, 217, 220, 222, 223, 230, 231, 232, 233, 235, 237, 238, 239, 240, 241, 
          242, 243, 244, 245, 246, 247, 248, 250, 251, 256, 262, 299, 302, 304, 305, 
          307, 309, 310, 312, 330, 333, 334, 336, 337, 341, 342, 343, 359, 360, 363, 
          364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 376, 377, 380, 383, 
          385, 387, 388, 389, 390, 391, 394, 395, 396, 397, 398, 399, 400, 401, 405, 
          719, 966, 1012, 1230, 1278, 1374, 1470, 1494, 1638, 1662, 1707, 1730, 5002, 
          5003, 5004, 5005, 5006, 5007, 5008, 5009, 5010, 5011, 5012, 5013 ], 
      [ 9, 10, 12, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 55, 68, 76, 77, 79, 80, 85, 
          87, 97, 100, 101, 109, 111, 112, 114, 122, 124, 131, 132, 133, 135, 137, 139, 
          140, 141, 142, 143, 144, 145, 146, 148, 149, 151, 153, 154, 155, 157, 159, 
          163, 165, 166, 167, 169, 173, 174, 176, 177, 178, 179, 180, 181, 182, 183, 
          185, 186, 187, 188, 189, 190, 197, 198, 199, 205, 206, 207, 209, 210, 211, 
          218, 224, 226, 227, 228, 230, 231, 232, 233, 236, 237, 238, 239, 240, 241, 
          242, 243, 244, 245, 246, 247, 248, 249, 251, 257, 267, 298, 300, 303, 305, 
          314, 316, 317, 319, 328, 332, 334, 335, 344, 348, 349, 350, 359, 361, 364, 
          365, 366, 367, 368, 369, 370, 371, 375, 376, 377, 378, 379, 380, 381, 382, 
          384, 385, 386, 389, 390, 392, 394, 395, 396, 397, 398, 399, 400, 401, 405, 
          695, 967, 1013, 1158, 1206, 1326, 1350, 1422, 1518, 1566, 1684, 1731, 5014, 
          5015, 5016, 5017, 5018, 5019, 5020, 5021, 5022, 5023, 5024, 5025 ], 
      [ 8, 9, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 56, 69, 75, 82, 83, 86, 89, 
          91, 97, 98, 107, 110, 115, 116, 117, 119, 120, 131, 133, 134, 136, 138, 140, 
          141, 142, 143, 144, 146, 147, 148, 149, 150, 151, 152, 153, 156, 157, 158, 
          159, 161, 162, 166, 171, 172, 175, 176, 177, 181, 182, 184, 191, 192, 193, 
          194, 195, 196, 197, 199, 200, 202, 203, 204, 210, 211, 212, 217, 219, 221, 
          222, 224, 225, 227, 229, 230, 231, 232, 233, 234, 237, 238, 239, 240, 241, 
          242, 243, 244, 245, 246, 247, 248, 249, 250, 254, 269, 297, 301, 306, 309, 
          313, 316, 321, 322, 329, 331, 337, 340, 344, 347, 351, 352, 359, 362, 363, 
          365, 366, 367, 369, 371, 372, 373, 374, 375, 377, 378, 379, 381, 382, 383, 
          384, 386, 387, 388, 391, 392, 394, 395, 396, 397, 398, 399, 400, 401, 405, 
          671, 968, 1014, 1062, 1182, 1254, 1302, 1398, 1542, 1614, 1685, 1708, 5026, 
          5027, 5028, 5029, 5030, 5031, 5032, 5033, 5034, 5035, 5036, 5037 ], 
      [ 1, 15, 16, 25, 26, 27, 28, 31, 32, 35, 36, 37, 39, 41, 42, 43, 46, 47, 48, 57, 
          58, 61, 68, 69, 70, 71, 72, 73, 75, 76, 78, 81, 83, 85, 93, 95, 101, 102, 
          103, 104, 106, 107, 109, 112, 113, 115, 116, 117, 118, 122, 131, 132, 133, 
          134, 135, 138, 139, 141, 143, 148, 150, 153, 157, 158, 160, 164, 165, 176, 
          177, 178, 185, 191, 194, 206, 219, 238, 240, 245, 246, 253, 254, 255, 256, 
          257, 259, 260, 261, 262, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 
          274, 275, 278, 279, 282, 283, 286, 288, 289, 291, 297, 298, 299, 300, 301, 
          302, 303, 306, 307, 312, 314, 315, 320, 321, 328, 329, 332, 333, 334, 337, 
          338, 339, 340, 341, 344, 345, 346, 353, 355, 363, 364, 365, 368, 370, 371, 
          372, 374, 379, 380, 381, 382, 386, 387, 396, 402, 403, 404, 405, 528, 792, 
          817, 937, 1801, 1824, 3970, 4015, 4248, 4262, 4533, 4546, 4582, 4594, 4666, 
          4678, 4750, 4762, 4978, 4990, 5038, 5039, 5040, 5041 ], 
      [ 1, 2, 3, 26, 27, 28, 29, 31, 33, 34, 35, 36, 39, 40, 44, 45, 52, 57, 64, 66, 
          67, 69, 72, 73, 75, 76, 77, 78, 79, 83, 84, 88, 92, 97, 101, 102, 104, 105, 
          106, 109, 110, 112, 114, 115, 116, 120, 121, 123, 128, 131, 132, 134, 135, 
          136, 141, 142, 143, 144, 145, 147, 151, 152, 154, 159, 160, 161, 162, 169, 
          178, 180, 189, 193, 199, 216, 225, 230, 233, 243, 245, 252, 254, 256, 257, 
          258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 269, 270, 271, 272, 276, 
          277, 279, 280, 281, 282, 287, 289, 290, 293, 294, 297, 298, 299, 300, 301, 
          302, 304, 307, 308, 313, 314, 317, 322, 323, 325, 328, 330, 331, 333, 334, 
          337, 338, 339, 344, 345, 346, 347, 348, 354, 363, 364, 365, 366, 367, 369, 
          371, 373, 375, 376, 378, 380, 381, 383, 398, 402, 403, 404, 405, 480, 649, 
          818, 864, 3283, 3304, 3910, 3985, 4148, 4205, 4445, 4471, 4618, 4630, 4667, 
          4690, 4738, 4763, 4786, 4798, 5042, 5043, 5044, 5045 ], 
      [ 1, 8, 9, 25, 27, 29, 30, 31, 32, 33, 35, 37, 39, 44, 49, 50, 53, 56, 61, 66, 
          67, 68, 69, 70, 72, 75, 76, 79, 82, 86, 87, 89, 90, 91, 97, 98, 101, 102, 
          103, 107, 108, 110, 111, 114, 115, 116, 117, 120, 121, 122, 131, 133, 134, 
          136, 139, 140, 141, 142, 143, 146, 148, 149, 156, 158, 159, 162, 172, 175, 
          176, 181, 195, 197, 210, 217, 224, 233, 234, 240, 251, 252, 253, 255, 256, 
          257, 258, 259, 260, 261, 263, 264, 265, 266, 268, 269, 270, 273, 274, 275, 
          278, 280, 281, 283, 286, 287, 288, 289, 290, 292, 297, 298, 299, 300, 301, 
          302, 306, 309, 310, 313, 316, 319, 321, 322, 329, 330, 331, 332, 335, 336, 
          337, 340, 341, 344, 347, 348, 351, 352, 359, 365, 366, 367, 369, 371, 372, 
          373, 374, 375, 377, 378, 379, 382, 383, 390, 402, 403, 404, 405, 624, 650, 
          672, 938, 2682, 2704, 3895, 3955, 4133, 4233, 4472, 4484, 4595, 4606, 4654, 
          4691, 4726, 4751, 4834, 4846, 5046, 5047, 5048, 5049 ], 
      [ 1, 19, 20, 24, 25, 28, 29, 30, 32, 35, 37, 38, 40, 41, 42, 43, 46, 49, 51, 61, 
          62, 63, 67, 68, 69, 70, 71, 74, 77, 78, 80, 81, 82, 86, 87, 89, 101, 103, 
          104, 105, 107, 108, 110, 111, 113, 118, 119, 124, 127, 130, 131, 132, 133, 
          136, 137, 138, 139, 140, 144, 146, 149, 150, 157, 158, 165, 168, 170, 179, 
          181, 182, 188, 192, 203, 205, 221, 232, 240, 241, 242, 252, 254, 256, 257, 
          258, 259, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 273, 274, 
          275, 276, 278, 280, 284, 285, 286, 288, 291, 292, 297, 298, 303, 304, 305, 
          306, 308, 309, 310, 311, 315, 316, 318, 320, 324, 328, 329, 330, 331, 332, 
          335, 336, 340, 342, 343, 346, 349, 351, 353, 363, 364, 367, 368, 370, 372, 
          374, 377, 378, 379, 384, 385, 386, 388, 400, 402, 403, 404, 405, 432, 888, 
          913, 939, 1916, 1939, 3865, 4045, 4105, 4263, 4367, 4393, 4570, 4607, 4642, 
          4679, 4714, 4727, 4930, 4942, 5050, 5051, 5052, 5053 ], 
      [ 1, 8, 10, 25, 27, 29, 30, 31, 36, 38, 40, 42, 43, 44, 45, 47, 50, 54, 61, 66, 
          67, 70, 71, 74, 75, 76, 77, 80, 82, 83, 85, 86, 88, 90, 97, 99, 102, 103, 
          104, 106, 109, 110, 111, 112, 115, 117, 119, 121, 124, 125, 131, 132, 133, 
          138, 140, 141, 145, 147, 148, 149, 152, 155, 157, 161, 163, 167, 171, 179, 
          183, 184, 185, 189, 194, 203, 222, 233, 235, 240, 249, 252, 253, 254, 255, 
          257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 268, 270, 272, 273, 274, 
          275, 276, 279, 284, 286, 289, 291, 292, 294, 295, 297, 299, 302, 303, 304, 
          305, 307, 309, 310, 312, 313, 314, 317, 321, 328, 329, 330, 333, 334, 336, 
          337, 341, 342, 343, 347, 349, 350, 351, 359, 363, 365, 366, 367, 368, 369, 
          371, 373, 376, 377, 380, 385, 387, 388, 392, 402, 403, 404, 405, 600, 651, 
          720, 940, 2660, 2705, 4106, 4249, 4315, 4380, 4406, 4432, 4496, 4520, 4558, 
          4631, 4643, 4668, 4822, 4847, 5054, 5055, 5056, 5057 ], 
      [ 1, 9, 10, 25, 27, 28, 29, 30, 31, 34, 41, 44, 46, 48, 50, 51, 52, 55, 61, 66, 
          68, 69, 71, 72, 74, 77, 79, 80, 83, 85, 87, 88, 89, 91, 97, 100, 101, 104, 
          106, 107, 108, 109, 112, 114, 116, 119, 120, 122, 124, 125, 131, 133, 135, 
          137, 140, 141, 144, 148, 149, 150, 151, 153, 154, 165, 166, 169, 173, 174, 
          177, 182, 186, 190, 199, 211, 227, 233, 236, 240, 250, 252, 253, 254, 255, 
          256, 258, 259, 260, 261, 263, 264, 265, 266, 267, 268, 270, 271, 273, 274, 
          275, 277, 282, 285, 288, 289, 291, 292, 293, 296, 298, 300, 301, 303, 304, 
          305, 306, 307, 312, 314, 316, 317, 319, 322, 328, 331, 332, 333, 334, 335, 
          340, 342, 343, 344, 348, 349, 350, 352, 359, 364, 365, 366, 367, 369, 370, 
          371, 375, 376, 377, 381, 384, 386, 389, 391, 402, 403, 404, 405, 576, 652, 
          696, 941, 2661, 2683, 3835, 3986, 4289, 4302, 4354, 4419, 4457, 4508, 4571, 
          4583, 4715, 4764, 4823, 4835, 5058, 5059, 5060, 5061 ], 
      [ 1, 5, 6, 24, 27, 28, 29, 30, 33, 34, 37, 38, 45, 47, 49, 50, 52, 60, 62, 66, 
          67, 68, 71, 73, 74, 75, 77, 79, 80, 84, 86, 89, 90, 91, 94, 97, 102, 105, 
          107, 108, 110, 111, 112, 113, 114, 119, 123, 125, 126, 132, 133, 134, 136, 
          137, 140, 142, 146, 147, 151, 152, 153, 154, 155, 159, 170, 171, 172, 174, 
          187, 188, 189, 202, 211, 215, 229, 233, 237, 241, 248, 253, 254, 255, 256, 
          257, 259, 260, 261, 262, 263, 264, 266, 267, 268, 269, 271, 272, 274, 276, 
          277, 281, 283, 284, 285, 287, 290, 292, 294, 296, 301, 302, 303, 304, 305, 
          308, 309, 311, 313, 315, 316, 318, 319, 323, 329, 330, 331, 332, 333, 335, 
          336, 339, 343, 347, 349, 350, 352, 354, 356, 363, 365, 366, 367, 369, 370, 
          373, 375, 376, 377, 382, 383, 384, 385, 394, 402, 403, 404, 405, 552, 653, 
          744, 914, 2595, 2617, 3836, 3911, 4075, 4119, 4328, 4341, 4485, 4497, 4644, 
          4655, 4716, 4739, 4870, 4882, 5062, 5063, 5064, 5065 ], 
      [ 1, 5, 7, 24, 29, 30, 33, 34, 35, 39, 41, 42, 43, 44, 45, 48, 50, 58, 62, 66, 
          68, 69, 70, 71, 75, 77, 82, 84, 85, 87, 88, 89, 90, 92, 95, 97, 103, 104, 
          105, 108, 109, 111, 115, 116, 119, 122, 123, 126, 127, 132, 134, 135, 138, 
          140, 143, 144, 145, 146, 147, 149, 153, 154, 156, 161, 163, 173, 175, 192, 
          197, 198, 199, 200, 201, 205, 223, 233, 238, 241, 246, 252, 253, 254, 255, 
          256, 257, 258, 260, 261, 262, 263, 264, 267, 268, 269, 271, 272, 273, 274, 
          278, 279, 280, 282, 283, 285, 287, 293, 294, 295, 298, 299, 305, 306, 307, 
          308, 309, 311, 314, 315, 316, 320, 321, 323, 328, 329, 330, 332, 333, 338, 
          339, 340, 341, 342, 348, 349, 351, 352, 356, 364, 365, 366, 367, 371, 372, 
          373, 375, 376, 377, 379, 380, 386, 387, 397, 402, 403, 404, 405, 529, 654, 
          793, 915, 2573, 2618, 4134, 4149, 4163, 4177, 4191, 4276, 4458, 4521, 4559, 
          4572, 4608, 4619, 4858, 4883, 5066, 5067, 5068, 5069 ], 
      [ 1, 2, 4, 26, 27, 30, 31, 32, 33, 34, 38, 41, 44, 45, 47, 48, 53, 57, 65, 66, 
          68, 72, 73, 74, 76, 81, 82, 83, 84, 85, 90, 91, 92, 97, 102, 103, 105, 106, 
          107, 109, 114, 115, 117, 120, 122, 124, 125, 126, 129, 131, 134, 135, 137, 
          138, 142, 145, 146, 147, 148, 151, 153, 155, 156, 163, 164, 166, 172, 174, 
          197, 204, 207, 213, 219, 222, 226, 231, 233, 244, 245, 252, 253, 254, 256, 
          257, 258, 259, 261, 262, 263, 265, 266, 267, 268, 269, 272, 275, 277, 278, 
          279, 281, 283, 284, 285, 287, 289, 293, 295, 296, 299, 300, 301, 303, 306, 
          307, 310, 311, 312, 313, 317, 319, 321, 323, 325, 329, 334, 335, 337, 338, 
          339, 341, 342, 344, 345, 350, 352, 353, 354, 365, 366, 368, 369, 371, 372, 
          373, 375, 376, 377, 382, 384, 387, 389, 399, 402, 403, 404, 405, 456, 655, 
          819, 840, 3262, 3305, 3805, 3956, 4120, 4164, 4250, 4277, 4303, 4329, 4420, 
          4433, 4702, 4752, 4774, 4799, 5070, 5071, 5072, 5073 ], 
      [ 1, 3, 4, 26, 27, 31, 33, 34, 37, 42, 43, 44, 45, 46, 49, 50, 51, 57, 63, 66, 
          70, 71, 72, 73, 76, 80, 83, 84, 86, 87, 89, 92, 93, 97, 101, 103, 104, 107, 
          110, 112, 116, 117, 121, 122, 123, 124, 125, 126, 130, 132, 136, 137, 138, 
          141, 143, 144, 146, 148, 152, 153, 154, 155, 156, 167, 171, 173, 175, 191, 
          206, 208, 209, 210, 211, 212, 220, 232, 233, 242, 245, 252, 253, 254, 255, 
          256, 257, 258, 259, 260, 262, 263, 265, 266, 267, 269, 270, 271, 275, 276, 
          278, 280, 282, 283, 284, 285, 290, 294, 295, 296, 297, 298, 302, 303, 304, 
          306, 308, 310, 311, 312, 314, 319, 321, 322, 325, 332, 334, 336, 337, 338, 
          339, 340, 343, 344, 346, 349, 351, 353, 354, 365, 367, 369, 370, 371, 373, 
          374, 375, 376, 377, 379, 385, 386, 388, 401, 402, 403, 404, 405, 433, 656, 
          820, 889, 3263, 3284, 4076, 4090, 4178, 4192, 4219, 4234, 4342, 4355, 4381, 
          4407, 4584, 4596, 4775, 4787, 5074, 5075, 5076, 5077 ], 
      [ 1, 12, 13, 24, 26, 28, 32, 33, 34, 36, 38, 39, 40, 42, 43, 47, 48, 49, 51, 54, 
          57, 62, 67, 70, 71, 72, 73, 74, 78, 81, 84, 88, 90, 92, 93, 99, 102, 103, 
          104, 105, 106, 108, 113, 118, 121, 123, 125, 126, 127, 132, 134, 135, 136, 
          137, 138, 139, 145, 147, 150, 152, 154, 155, 156, 160, 164, 168, 170, 201, 
          208, 213, 214, 215, 216, 220, 223, 235, 241, 245, 249, 252, 253, 255, 256, 
          258, 259, 260, 261, 263, 264, 265, 266, 267, 268, 269, 272, 276, 277, 279, 
          280, 281, 282, 283, 284, 285, 286, 291, 294, 295, 299, 302, 304, 305, 307, 
          308, 309, 310, 311, 312, 315, 318, 320, 323, 330, 333, 334, 336, 337, 338, 
          339, 341, 342, 343, 345, 346, 353, 354, 360, 363, 364, 368, 370, 372, 373, 
          374, 376, 380, 383, 385, 387, 388, 389, 393, 402, 403, 404, 405, 601, 721, 
          821, 916, 1709, 1732, 3820, 3925, 4077, 4091, 4150, 4165, 4368, 4394, 4534, 
          4547, 4703, 4740, 5014, 5026, 5078, 5079, 5080, 5081 ], 
      [ 1, 6, 7, 24, 29, 30, 31, 32, 33, 34, 36, 40, 45, 46, 50, 51, 53, 59, 62, 66, 
          67, 69, 70, 73, 74, 79, 80, 82, 85, 86, 87, 88, 91, 92, 96, 97, 101, 105, 
          106, 108, 111, 117, 118, 119, 120, 121, 123, 124, 126, 133, 135, 136, 137, 
          138, 142, 143, 144, 145, 149, 151, 152, 155, 156, 162, 166, 167, 168, 169, 
          196, 210, 214, 218, 221, 222, 228, 233, 239, 241, 247, 253, 254, 255, 256, 
          257, 258, 259, 260, 261, 262, 264, 265, 267, 268, 269, 273, 276, 277, 278, 
          279, 280, 281, 282, 284, 290, 292, 293, 295, 296, 297, 300, 305, 308, 309, 
          310, 311, 312, 316, 317, 318, 320, 322, 323, 328, 331, 335, 336, 338, 340, 
          341, 342, 343, 347, 348, 350, 351, 354, 356, 366, 367, 368, 369, 371, 373, 
          374, 375, 376, 377, 378, 381, 388, 389, 395, 402, 403, 404, 405, 504, 657, 
          768, 917, 2574, 2596, 3806, 3896, 4092, 4107, 4206, 4220, 4290, 4316, 4446, 
          4509, 4704, 4728, 4859, 4871, 5082, 5083, 5084, 5085 ], 
      [ 1, 19, 21, 24, 25, 28, 30, 35, 36, 39, 40, 42, 46, 47, 48, 49, 50, 52, 53, 61, 
          62, 64, 67, 69, 71, 75, 77, 79, 81, 85, 86, 87, 88, 90, 91, 93, 106, 108, 
          111, 112, 113, 114, 115, 116, 118, 119, 121, 126, 127, 128, 133, 134, 139, 
          140, 143, 145, 148, 149, 150, 151, 152, 154, 157, 177, 183, 190, 194, 195, 
          196, 198, 201, 202, 215, 224, 228, 230, 240, 241, 243, 252, 253, 254, 255, 
          256, 257, 258, 259, 262, 263, 265, 266, 267, 268, 269, 270, 272, 273, 274, 
          281, 282, 286, 288, 289, 290, 291, 292, 293, 294, 300, 302, 305, 307, 308, 
          309, 313, 314, 315, 316, 318, 320, 322, 323, 327, 328, 330, 331, 332, 333, 
          341, 343, 345, 346, 347, 348, 350, 351, 352, 363, 364, 366, 367, 374, 378, 
          380, 381, 382, 383, 385, 386, 387, 389, 400, 402, 403, 404, 405, 481, 865, 
          918, 942, 1893, 1940, 3880, 3897, 3926, 4000, 4016, 4030, 4459, 4486, 4498, 
          4510, 4535, 4560, 4918, 4943, 5086, 5087, 5088, 5089 ], 
      [ 1, 15, 17, 25, 26, 27, 32, 35, 36, 38, 40, 43, 44, 46, 48, 49, 51, 52, 53, 57, 
          59, 61, 67, 72, 76, 78, 80, 81, 82, 83, 84, 87, 88, 91, 93, 96, 101, 103, 
          106, 109, 110, 113, 114, 116, 117, 120, 121, 124, 125, 127, 131, 137, 139, 
          140, 141, 142, 144, 145, 148, 150, 152, 156, 157, 179, 180, 181, 184, 190, 
          195, 207, 212, 213, 220, 225, 227, 239, 240, 245, 247, 252, 253, 254, 255, 
          256, 257, 260, 261, 262, 263, 264, 266, 267, 268, 269, 270, 273, 275, 277, 
          280, 284, 286, 288, 289, 290, 291, 292, 293, 295, 297, 299, 300, 304, 306, 
          310, 312, 313, 314, 317, 318, 319, 320, 322, 331, 334, 336, 337, 338, 342, 
          344, 345, 346, 348, 350, 351, 353, 354, 357, 364, 368, 369, 371, 374, 378, 
          379, 381, 383, 384, 385, 387, 388, 389, 396, 402, 403, 404, 405, 505, 769, 
          822, 943, 1778, 1825, 3821, 3881, 3987, 4001, 4046, 4060, 4235, 4304, 4382, 
          4395, 4434, 4692, 4966, 4991, 5090, 5091, 5092, 5093 ], 
      [ 1, 16, 17, 25, 26, 28, 31, 37, 38, 39, 40, 41, 42, 44, 47, 49, 51, 52, 53, 57, 
          60, 61, 72, 74, 76, 77, 78, 79, 81, 83, 86, 89, 90, 92, 93, 94, 102, 104, 
          107, 110, 112, 114, 115, 118, 120, 121, 122, 124, 125, 127, 131, 136, 139, 
          141, 146, 147, 148, 149, 150, 151, 154, 155, 157, 182, 183, 186, 193, 203, 
          204, 208, 209, 216, 217, 224, 226, 237, 240, 245, 248, 252, 253, 254, 255, 
          256, 257, 258, 260, 261, 262, 264, 265, 267, 268, 269, 270, 274, 275, 276, 
          281, 285, 286, 287, 288, 289, 291, 292, 294, 296, 298, 301, 302, 303, 304, 
          307, 310, 313, 315, 317, 318, 319, 321, 322, 330, 334, 335, 337, 339, 343, 
          344, 345, 346, 347, 349, 352, 353, 354, 358, 363, 365, 369, 370, 372, 378, 
          380, 382, 383, 384, 385, 386, 388, 389, 396, 402, 403, 404, 405, 553, 745, 
          823, 944, 1779, 1802, 3850, 3866, 3927, 3940, 3957, 4031, 4356, 4369, 4408, 
          4421, 4473, 4632, 4967, 4979, 5094, 5095, 5096, 5097 ], 
      [ 1, 12, 14, 24, 26, 28, 33, 35, 36, 37, 38, 41, 42, 45, 46, 48, 51, 52, 53, 55, 
          57, 62, 68, 73, 76, 77, 78, 79, 80, 81, 84, 85, 87, 92, 93, 100, 101, 105, 
          109, 111, 112, 113, 114, 118, 122, 123, 124, 126, 127, 132, 135, 137, 139, 
          142, 143, 144, 145, 146, 151, 153, 154, 155, 157, 178, 180, 187, 188, 198, 
          205, 206, 207, 209, 218, 226, 228, 236, 241, 245, 250, 252, 253, 255, 257, 
          258, 259, 260, 261, 262, 263, 264, 265, 266, 268, 269, 271, 272, 276, 277, 
          278, 282, 285, 287, 288, 290, 291, 293, 295, 296, 298, 300, 303, 305, 308, 
          311, 314, 315, 316, 317, 318, 319, 320, 323, 328, 332, 334, 335, 338, 339, 
          344, 345, 346, 348, 349, 350, 353, 354, 361, 364, 368, 370, 375, 376, 378, 
          379, 380, 381, 382, 384, 385, 386, 389, 393, 402, 403, 404, 405, 577, 697, 
          824, 919, 1686, 1733, 3807, 3851, 3867, 4002, 4017, 4061, 4193, 4330, 4343, 
          4447, 4620, 4680, 5002, 5027, 5098, 5099, 5100, 5101 ], 
      [ 1, 20, 21, 24, 25, 29, 32, 36, 37, 38, 39, 41, 43, 47, 48, 50, 51, 52, 53, 61, 
          62, 65, 68, 70, 74, 75, 78, 79, 80, 82, 85, 88, 89, 90, 91, 93, 102, 108, 
          109, 111, 113, 117, 118, 119, 120, 122, 123, 125, 127, 129, 133, 135, 139, 
          140, 141, 142, 147, 149, 150, 153, 155, 156, 157, 176, 184, 185, 186, 187, 
          200, 214, 217, 218, 223, 227, 229, 231, 240, 241, 244, 252, 254, 255, 256, 
          257, 258, 259, 260, 262, 263, 264, 265, 266, 267, 269, 273, 274, 275, 277, 
          279, 283, 286, 287, 288, 289, 291, 292, 295, 296, 299, 301, 305, 309, 311, 
          312, 315, 316, 317, 318, 319, 320, 321, 323, 326, 329, 333, 335, 336, 340, 
          341, 342, 345, 347, 348, 349, 350, 352, 353, 366, 368, 370, 372, 377, 379, 
          380, 381, 382, 383, 384, 387, 388, 389, 400, 402, 403, 404, 405, 457, 841, 
          920, 945, 1894, 1917, 3822, 3837, 3852, 3941, 3971, 4062, 4135, 4291, 4317, 
          4522, 4548, 4656, 4919, 4931, 5102, 5103, 5104, 5105 ], 
      [ 1, 13, 14, 24, 26, 32, 34, 35, 37, 39, 40, 41, 43, 45, 46, 47, 49, 52, 53, 56, 
          57, 62, 69, 73, 75, 78, 81, 82, 83, 84, 86, 89, 91, 92, 93, 98, 105, 107, 
          110, 113, 115, 116, 117, 118, 119, 120, 123, 126, 127, 134, 136, 138, 142, 
          143, 144, 146, 147, 150, 151, 152, 153, 156, 157, 191, 192, 193, 196, 200, 
          202, 204, 212, 219, 221, 225, 229, 234, 241, 245, 251, 252, 253, 254, 255, 
          258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 271, 278, 279, 280, 
          281, 283, 284, 286, 287, 288, 290, 293, 294, 296, 297, 301, 306, 308, 309, 
          311, 313, 315, 316, 318, 320, 321, 322, 323, 329, 331, 337, 338, 339, 340, 
          344, 345, 346, 347, 351, 352, 353, 354, 362, 363, 372, 373, 374, 375, 378, 
          379, 381, 382, 383, 384, 386, 387, 388, 393, 402, 403, 404, 405, 625, 673, 
          825, 921, 1687, 1710, 3882, 3912, 3942, 3972, 4032, 4047, 4121, 4179, 4207, 
          4221, 4264, 4278, 5003, 5015, 5106, 5107, 5108, 5109 ], 
      [ 3, 19, 22, 25, 26, 27, 28, 30, 31, 35, 40, 42, 44, 46, 49, 54, 55, 56, 61, 63, 
          64, 66, 67, 69, 71, 72, 76, 77, 81, 83, 86, 87, 94, 95, 96, 101, 103, 104, 
          106, 107, 110, 112, 114, 115, 116, 121, 124, 128, 130, 131, 148, 158, 159, 
          160, 161, 165, 167, 169, 175, 177, 179, 180, 181, 182, 183, 190, 191, 193, 
          194, 195, 203, 209, 211, 220, 224, 240, 242, 243, 252, 253, 254, 255, 256, 
          257, 261, 264, 265, 266, 271, 272, 273, 274, 275, 276, 278, 280, 281, 282, 
          284, 285, 286, 288, 289, 290, 291, 292, 293, 294, 297, 298, 300, 302, 303, 
          304, 306, 307, 308, 310, 313, 314, 322, 324, 325, 327, 328, 330, 331, 332, 
          334, 337, 343, 344, 346, 351, 355, 357, 358, 359, 363, 364, 365, 367, 369, 
          371, 374, 378, 385, 386, 390, 391, 392, 396, 399, 402, 403, 404, 866, 890, 
          946, 1870, 1941, 3161, 3394, 3520, 3610, 3718, 3754, 3772, 4236, 4409, 4585, 
          4633, 4693, 4765, 4788, 4906, 4944, 5102, 5110, 5111 ], 
      [ 3, 5, 14, 24, 26, 27, 28, 29, 34, 35, 37, 41, 43, 45, 46, 52, 55, 56, 58, 63, 
          66, 68, 69, 71, 73, 75, 77, 78, 80, 83, 84, 89, 94, 95, 100, 101, 104, 105, 
          107, 109, 110, 112, 113, 116, 119, 123, 128, 130, 132, 144, 153, 158, 159, 
          161, 164, 166, 168, 171, 173, 177, 178, 180, 182, 187, 188, 191, 192, 193, 
          199, 200, 202, 205, 206, 211, 212, 236, 242, 246, 252, 253, 255, 257, 258, 
          259, 261, 267, 269, 270, 272, 273, 274, 275, 276, 277, 278, 279, 280, 282, 
          283, 284, 285, 287, 288, 290, 291, 293, 294, 296, 297, 298, 301, 303, 304, 
          306, 308, 311, 314, 315, 316, 324, 325, 326, 328, 329, 331, 332, 333, 338, 
          339, 340, 344, 346, 349, 355, 356, 357, 362, 363, 364, 365, 367, 370, 375, 
          376, 379, 381, 384, 386, 391, 392, 393, 394, 398, 402, 403, 404, 578, 794, 
          891, 1663, 2486, 3120, 3466, 3574, 3628, 3646, 3755, 3773, 4180, 4344, 4573, 
          4586, 4621, 4681, 4789, 4884, 5004, 5112, 5113, 5114 ], 
      [ 2, 5, 12, 24, 26, 27, 28, 30, 33, 35, 36, 38, 42, 45, 47, 48, 54, 55, 58, 64, 
          66, 67, 68, 71, 73, 75, 76, 77, 81, 84, 85, 90, 94, 95, 99, 102, 103, 105, 
          106, 109, 111, 112, 113, 114, 115, 126, 128, 129, 132, 134, 145, 159, 160, 
          161, 163, 164, 167, 170, 174, 177, 178, 180, 183, 185, 187, 189, 191, 196, 
          197, 198, 201, 205, 213, 215, 226, 235, 243, 246, 252, 253, 256, 258, 259, 
          260, 262, 264, 267, 270, 271, 273, 274, 276, 277, 278, 279, 281, 282, 283, 
          284, 285, 286, 287, 289, 290, 291, 293, 294, 295, 299, 300, 302, 303, 305, 
          307, 308, 313, 314, 315, 323, 324, 325, 327, 328, 329, 330, 332, 333, 334, 
          338, 339, 341, 345, 350, 355, 356, 357, 361, 363, 364, 365, 366, 368, 373, 
          376, 380, 382, 385, 387, 390, 392, 393, 394, 399, 402, 403, 404, 602, 795, 
          867, 1615, 2464, 3100, 3412, 3502, 3556, 3647, 3664, 3774, 4166, 4536, 4561, 
          4622, 4669, 4741, 4800, 4885, 5028, 5115, 5116, 5117 ], 
      [ 7, 15, 18, 24, 25, 27, 29, 30, 32, 35, 36, 43, 46, 48, 50, 54, 55, 56, 58, 59, 
          61, 66, 67, 68, 69, 70, 71, 75, 80, 82, 85, 87, 88, 91, 95, 96, 101, 103, 
          106, 108, 109, 111, 113, 116, 117, 119, 128, 129, 130, 133, 140, 158, 161, 
          162, 165, 166, 167, 168, 173, 176, 177, 179, 181, 184, 185, 190, 194, 195, 
          196, 197, 200, 201, 205, 218, 227, 240, 246, 247, 252, 254, 255, 256, 257, 
          259, 263, 264, 265, 268, 270, 271, 272, 274, 275, 277, 278, 279, 280, 282, 
          283, 284, 286, 288, 289, 290, 291, 292, 293, 295, 297, 299, 300, 305, 306, 
          309, 312, 314, 316, 320, 324, 326, 327, 328, 329, 331, 332, 333, 336, 338, 
          340, 341, 342, 348, 350, 351, 355, 356, 357, 359, 364, 366, 367, 368, 371, 
          374, 377, 379, 381, 387, 390, 391, 392, 394, 400, 402, 403, 404, 770, 796, 
          947, 1755, 1826, 2530, 3413, 3592, 3611, 3682, 3736, 3756, 4318, 4460, 4511, 
          4523, 4609, 4729, 4860, 4954, 4992, 5094, 5118, 5119 ], 
      [ 5, 16, 18, 24, 25, 28, 29, 30, 31, 37, 39, 41, 42, 47, 50, 54, 55, 56, 58, 60, 
          61, 66, 68, 69, 70, 71, 74, 75, 77, 79, 85, 86, 89, 90, 94, 95, 102, 104, 
          107, 108, 111, 112, 115, 118, 119, 122, 128, 129, 130, 133, 149, 158, 159, 
          163, 165, 170, 171, 174, 175, 176, 177, 182, 183, 185, 186, 187, 192, 194, 
          198, 199, 202, 203, 217, 223, 224, 240, 246, 248, 252, 254, 255, 256, 257, 
          258, 259, 264, 266, 268, 270, 271, 272, 273, 275, 276, 278, 279, 281, 282, 
          283, 285, 286, 287, 288, 289, 291, 292, 294, 296, 298, 301, 302, 303, 305, 
          307, 309, 315, 316, 321, 324, 326, 327, 328, 329, 330, 332, 333, 335, 339, 
          340, 341, 343, 347, 349, 352, 355, 356, 358, 359, 363, 365, 366, 367, 370, 
          372, 377, 380, 382, 386, 390, 391, 392, 395, 400, 402, 403, 404, 746, 797, 
          948, 1756, 1803, 2354, 3430, 3521, 3557, 3575, 3700, 3775, 4136, 4499, 4562, 
          4574, 4657, 4717, 4886, 4955, 4980, 5090, 5120, 5121 ], 
      [ 4, 20, 22, 25, 26, 27, 29, 31, 32, 37, 38, 41, 43, 44, 51, 54, 55, 56, 61, 63, 
          65, 66, 68, 70, 72, 74, 76, 78, 80, 82, 83, 89, 94, 95, 96, 101, 102, 103, 
          104, 107, 109, 110, 117, 120, 122, 124, 125, 129, 130, 131, 141, 158, 163, 
          164, 165, 166, 171, 172, 173, 176, 179, 181, 182, 184, 185, 186, 203, 204, 
          206, 207, 208, 210, 212, 217, 227, 240, 242, 244, 252, 254, 255, 256, 257, 
          260, 261, 265, 266, 268, 270, 271, 273, 274, 276, 277, 278, 279, 280, 283, 
          284, 285, 286, 287, 288, 289, 291, 292, 295, 296, 297, 298, 299, 301, 303, 
          304, 306, 310, 311, 312, 317, 319, 321, 324, 325, 326, 329, 334, 335, 336, 
          337, 340, 342, 344, 349, 353, 355, 357, 358, 359, 365, 368, 369, 370, 371, 
          372, 377, 379, 384, 388, 390, 391, 392, 396, 398, 402, 403, 404, 842, 892, 
          949, 1871, 1918, 3222, 3376, 3538, 3576, 3683, 3701, 3737, 4357, 4383, 4422, 
          4435, 4597, 4753, 4776, 4907, 4932, 5086, 5122, 5123 ], 
      [ 3, 6, 12, 24, 26, 28, 29, 31, 33, 36, 37, 38, 40, 42, 45, 51, 54, 55, 60, 63, 
          66, 67, 70, 73, 74, 76, 77, 78, 79, 80, 86, 92, 94, 96, 99, 101, 102, 104, 
          105, 110, 111, 112, 118, 121, 123, 124, 128, 130, 132, 136, 155, 159, 160, 
          163, 167, 168, 169, 170, 171, 179, 180, 182, 183, 187, 188, 189, 192, 204, 
          206, 208, 209, 210, 214, 216, 228, 235, 242, 248, 253, 255, 256, 258, 261, 
          262, 263, 266, 267, 270, 271, 272, 274, 275, 277, 278, 279, 280, 281, 282, 
          284, 285, 286, 287, 290, 291, 292, 294, 295, 296, 297, 298, 302, 303, 304, 
          305, 308, 310, 311, 317, 318, 324, 325, 326, 328, 330, 334, 335, 336, 339, 
          343, 346, 347, 349, 354, 355, 356, 358, 361, 363, 367, 368, 369, 370, 373, 
          376, 378, 380, 385, 388, 390, 392, 393, 395, 398, 402, 403, 404, 603, 747, 
          893, 1543, 2508, 3022, 3377, 3484, 3629, 3665, 3719, 3776, 4093, 4345, 4370, 
          4410, 4645, 4742, 4790, 4872, 5029, 5124, 5125, 5126 ], 
      [ 2, 6, 12, 24, 26, 27, 28, 29, 32, 33, 34, 36, 38, 48, 51, 52, 54, 55, 59, 65, 
          66, 67, 68, 72, 73, 74, 78, 79, 80, 84, 88, 91, 94, 96, 100, 101, 102, 105, 
          106, 108, 109, 113, 114, 120, 123, 125, 128, 129, 135, 137, 142, 162, 164, 
          166, 168, 169, 172, 173, 174, 178, 180, 184, 186, 187, 188, 189, 190, 200, 
          207, 212, 213, 214, 215, 216, 218, 236, 244, 247, 253, 257, 258, 260, 262, 
          263, 265, 267, 268, 271, 272, 273, 275, 276, 279, 280, 281, 282, 283, 284, 
          285, 287, 288, 289, 290, 291, 292, 293, 295, 296, 299, 300, 301, 304, 305, 
          311, 312, 317, 318, 319, 323, 324, 325, 326, 331, 333, 334, 335, 336, 338, 
          342, 345, 348, 350, 354, 355, 356, 357, 360, 364, 366, 368, 369, 370, 375, 
          376, 381, 383, 384, 389, 390, 391, 393, 394, 398, 402, 403, 404, 579, 771, 
          843, 1399, 2398, 3002, 3448, 3539, 3593, 3630, 3648, 3790, 4063, 4292, 4305, 
          4331, 4448, 4705, 4801, 4873, 5030, 5127, 5128, 5129 ], 
      [ 4, 7, 14, 24, 26, 30, 31, 32, 33, 35, 37, 41, 42, 45, 46, 53, 55, 56, 58, 63, 
          66, 68, 69, 70, 73, 76, 81, 82, 85, 86, 87, 92, 95, 96, 98, 101, 103, 105, 
          107, 111, 115, 117, 118, 122, 124, 126, 129, 130, 138, 143, 146, 159, 160, 
          163, 165, 166, 167, 170, 175, 176, 181, 191, 192, 196, 197, 198, 204, 205, 
          206, 207, 209, 210, 218, 219, 221, 234, 242, 246, 252, 254, 255, 259, 260, 
          261, 263, 267, 269, 270, 271, 272, 273, 274, 275, 276, 279, 280, 281, 282, 
          283, 284, 285, 286, 287, 288, 290, 293, 295, 296, 297, 298, 300, 303, 306, 
          308, 310, 311, 316, 320, 321, 324, 325, 327, 328, 329, 332, 335, 338, 339, 
          340, 341, 344, 351, 353, 355, 356, 358, 361, 368, 371, 372, 373, 374, 375, 
          377, 378, 379, 382, 386, 390, 392, 393, 395, 399, 402, 403, 404, 626, 798, 
          894, 1639, 2442, 3201, 3485, 3503, 3612, 3666, 3702, 3738, 4194, 4222, 4265, 
          4279, 4598, 4610, 4777, 4861, 5005, 5130, 5131, 5132 ], 
      [ 2, 7, 13, 24, 26, 29, 31, 32, 34, 36, 39, 40, 41, 43, 45, 47, 54, 56, 58, 65, 
          66, 69, 70, 73, 74, 75, 78, 82, 83, 85, 88, 92, 95, 96, 99, 102, 104, 105, 
          106, 109, 115, 117, 118, 119, 120, 123, 128, 129, 135, 138, 147, 160, 161, 
          162, 163, 164, 166, 168, 171, 176, 184, 187, 192, 194, 196, 199, 200, 204, 
          206, 214, 216, 219, 222, 223, 225, 235, 244, 246, 252, 253, 256, 259, 260, 
          262, 263, 268, 269, 271, 272, 273, 274, 275, 276, 277, 278, 280, 281, 282, 
          283, 284, 286, 287, 289, 291, 293, 294, 295, 296, 297, 299, 301, 307, 309, 
          311, 312, 317, 320, 321, 323, 324, 325, 326, 328, 329, 333, 337, 338, 339, 
          340, 341, 342, 345, 347, 355, 356, 358, 362, 363, 366, 368, 371, 372, 373, 
          376, 380, 381, 387, 388, 391, 392, 393, 395, 398, 402, 403, 404, 604, 799, 
          844, 1567, 2420, 2982, 3431, 3467, 3486, 3594, 3631, 3739, 4151, 4251, 4280, 
          4524, 4549, 4706, 4802, 4862, 5016, 5133, 5134, 5135 ], 
      [ 3, 7, 13, 24, 26, 29, 32, 33, 34, 35, 39, 40, 43, 44, 49, 51, 54, 56, 59, 63, 
          66, 67, 69, 70, 72, 78, 82, 84, 87, 88, 89, 92, 95, 96, 98, 101, 103, 104, 
          105, 108, 110, 116, 120, 121, 123, 127, 128, 130, 136, 144, 156, 158, 160, 
          161, 162, 168, 169, 172, 173, 175, 179, 188, 192, 193, 195, 200, 201, 207, 
          208, 210, 212, 214, 220, 221, 225, 234, 242, 247, 253, 254, 255, 259, 261, 
          262, 263, 265, 269, 270, 271, 273, 275, 276, 277, 278, 279, 281, 282, 283, 
          284, 285, 286, 287, 288, 290, 292, 293, 294, 295, 297, 298, 299, 304, 306, 
          308, 309, 310, 311, 320, 322, 324, 325, 326, 330, 331, 336, 337, 338, 340, 
          342, 346, 348, 351, 354, 356, 357, 358, 360, 364, 367, 371, 372, 373, 374, 
          375, 378, 379, 383, 388, 390, 391, 393, 397, 398, 402, 403, 404, 627, 772, 
          895, 1519, 2376, 2943, 3358, 3632, 3684, 3720, 3757, 3791, 4048, 4094, 4181, 
          4208, 4237, 4730, 4791, 4863, 5017, 5136, 5137, 5138 ], 
      [ 2, 6, 13, 24, 26, 28, 30, 31, 32, 33, 34, 39, 40, 47, 49, 53, 54, 56, 60, 64, 
          66, 67, 69, 72, 73, 74, 79, 81, 86, 90, 91, 92, 94, 96, 98, 102, 105, 106, 
          107, 108, 114, 115, 118, 120, 121, 126, 128, 129, 134, 136, 151, 159, 160, 
          162, 169, 170, 172, 174, 175, 183, 193, 195, 196, 198, 202, 204, 209, 213, 
          214, 215, 216, 217, 219, 221, 222, 234, 243, 248, 253, 254, 258, 260, 262, 
          263, 264, 266, 269, 270, 272, 274, 276, 277, 278, 279, 280, 282, 283, 284, 
          285, 286, 287, 288, 289, 290, 292, 293, 294, 296, 300, 301, 302, 307, 308, 
          309, 310, 313, 318, 322, 323, 324, 325, 327, 330, 331, 335, 337, 339, 341, 
          343, 345, 347, 352, 354, 355, 356, 358, 360, 363, 366, 369, 372, 373, 374, 
          375, 378, 382, 383, 389, 390, 391, 393, 395, 399, 402, 403, 404, 628, 748, 
          868, 1423, 2267, 2884, 3340, 3487, 3504, 3558, 3721, 3792, 4033, 4122, 4209, 
          4474, 4487, 4743, 4803, 4874, 5018, 5139, 5140, 5141 ], 
      [ 3, 7, 12, 24, 26, 28, 31, 33, 34, 36, 39, 42, 46, 48, 50, 51, 54, 55, 58, 64, 
          66, 69, 70, 71, 72, 73, 79, 85, 87, 88, 92, 93, 95, 96, 100, 101, 104, 106, 
          108, 112, 116, 118, 121, 122, 123, 126, 128, 130, 135, 143, 154, 160, 162, 
          165, 167, 168, 169, 173, 174, 175, 178, 190, 194, 198, 199, 201, 202, 206, 
          209, 216, 218, 219, 220, 223, 228, 236, 243, 246, 252, 253, 257, 259, 261, 
          262, 263, 264, 267, 270, 271, 272, 273, 274, 276, 277, 278, 279, 280, 281, 
          283, 285, 288, 289, 290, 291, 293, 294, 295, 296, 298, 300, 302, 305, 307, 
          308, 312, 314, 320, 322, 323, 325, 326, 327, 328, 332, 333, 334, 338, 339, 
          340, 341, 343, 346, 348, 355, 356, 358, 360, 364, 367, 370, 371, 374, 375, 
          376, 380, 381, 386, 389, 390, 391, 393, 395, 401, 402, 403, 404, 580, 800, 
          869, 1303, 2310, 2904, 3322, 3488, 3522, 3595, 3613, 3793, 4018, 4152, 4195, 
          4449, 4461, 4766, 4792, 4864, 5031, 5142, 5143, 5144 ], 
      [ 4, 5, 13, 24, 26, 27, 32, 33, 34, 37, 39, 43, 47, 48, 49, 50, 54, 56, 58, 65, 
          66, 68, 70, 71, 72, 73, 75, 84, 89, 90, 91, 93, 94, 95, 98, 102, 103, 107, 
          108, 113, 116, 117, 122, 123, 125, 126, 129, 130, 134, 153, 156, 158, 162, 
          164, 170, 171, 172, 173, 174, 175, 178, 185, 191, 197, 200, 201, 202, 208, 
          212, 213, 217, 218, 219, 223, 229, 234, 244, 246, 252, 254, 258, 259, 260, 
          261, 262, 268, 269, 271, 272, 273, 274, 275, 277, 278, 279, 280, 281, 282, 
          284, 285, 286, 287, 288, 289, 290, 294, 295, 296, 299, 301, 302, 306, 309, 
          311, 312, 315, 319, 321, 323, 325, 326, 327, 329, 332, 333, 336, 337, 338, 
          339, 340, 341, 352, 353, 355, 356, 357, 360, 365, 370, 372, 373, 374, 375, 
          377, 379, 382, 383, 387, 390, 391, 393, 394, 401, 402, 403, 404, 629, 801, 
          845, 1351, 2202, 3181, 3323, 3559, 3577, 3649, 3685, 3794, 3973, 4123, 4137, 
          4167, 4182, 4754, 4778, 4887, 5019, 5145, 5146, 5147 ], 
      [ 4, 6, 13, 24, 26, 27, 30, 32, 34, 38, 40, 43, 45, 46, 47, 49, 54, 56, 59, 63, 
          66, 67, 71, 73, 74, 80, 81, 82, 83, 84, 86, 91, 94, 96, 99, 103, 105, 106, 
          107, 110, 113, 117, 119, 124, 125, 126, 129, 130, 137, 138, 152, 161, 164, 
          166, 167, 168, 170, 171, 172, 180, 181, 184, 191, 196, 203, 204, 205, 211, 
          212, 213, 215, 220, 221, 222, 229, 235, 242, 247, 255, 256, 258, 260, 261, 
          262, 263, 265, 269, 270, 271, 272, 273, 275, 276, 277, 278, 279, 280, 281, 
          283, 285, 286, 290, 291, 292, 293, 294, 295, 296, 297, 303, 304, 306, 308, 
          309, 310, 311, 312, 313, 318, 324, 325, 327, 329, 331, 336, 337, 338, 342, 
          343, 350, 351, 353, 354, 355, 356, 357, 362, 363, 368, 369, 373, 374, 376, 
          377, 384, 385, 387, 388, 391, 392, 393, 394, 399, 402, 403, 404, 605, 773, 
          896, 1327, 2245, 3140, 3395, 3468, 3505, 3540, 3650, 3740, 4078, 4108, 4223, 
          4384, 4396, 4707, 4779, 4875, 5020, 5148, 5149, 5150 ], 
      [ 4, 5, 12, 24, 26, 28, 30, 33, 34, 38, 41, 42, 44, 48, 49, 51, 54, 55, 60, 63, 
          66, 68, 71, 72, 74, 77, 81, 84, 87, 89, 90, 92, 94, 95, 100, 103, 104, 105, 
          107, 108, 114, 122, 124, 125, 126, 127, 129, 130, 137, 146, 154, 163, 164, 
          165, 169, 170, 172, 173, 174, 175, 186, 188, 193, 198, 203, 205, 207, 208, 
          209, 211, 215, 220, 221, 223, 226, 236, 242, 248, 255, 257, 258, 259, 260, 
          261, 262, 266, 267, 270, 271, 272, 274, 275, 276, 277, 278, 280, 281, 282, 
          283, 284, 287, 288, 291, 292, 293, 294, 295, 296, 298, 303, 304, 305, 306, 
          307, 308, 310, 311, 315, 319, 324, 325, 327, 330, 332, 334, 335, 339, 342, 
          343, 349, 352, 353, 354, 356, 357, 358, 360, 364, 365, 370, 372, 375, 376, 
          377, 384, 385, 386, 389, 390, 391, 393, 397, 399, 402, 403, 404, 581, 749, 
          897, 1255, 2158, 3042, 3359, 3506, 3523, 3541, 3703, 3795, 3868, 4079, 4196, 
          4332, 4358, 4718, 4780, 4888, 5032, 5151, 5152, 5153 ], 
      [ 8, 11, 13, 24, 25, 26, 32, 35, 36, 37, 38, 39, 40, 42, 43, 47, 49, 53, 54, 56, 
          61, 67, 70, 75, 76, 78, 81, 82, 86, 90, 93, 94, 95, 96, 98, 99, 102, 103, 
          110, 111, 113, 115, 117, 118, 121, 127, 128, 129, 130, 139, 157, 158, 160, 
          170, 176, 179, 181, 183, 184, 185, 191, 192, 194, 195, 196, 201, 203, 204, 
          208, 213, 214, 217, 224, 225, 229, 234, 235, 240, 252, 254, 255, 256, 262, 
          264, 265, 266, 268, 269, 270, 272, 273, 274, 275, 276, 278, 279, 280, 281, 
          283, 284, 287, 288, 289, 290, 291, 292, 294, 295, 297, 299, 302, 309, 310, 
          313, 315, 318, 320, 321, 324, 326, 327, 329, 330, 336, 337, 341, 345, 346, 
          347, 351, 353, 355, 357, 358, 361, 363, 368, 372, 373, 374, 378, 379, 380, 
          382, 383, 385, 387, 388, 390, 392, 393, 396, 400, 402, 403, 404, 606, 630, 
          950, 1207, 2638, 2706, 3396, 3432, 3560, 3686, 3722, 3741, 3928, 3974, 4034, 
          4049, 4397, 4550, 4810, 4848, 5021, 5058, 5154, 5155 ], 
      [ 2, 5, 14, 24, 26, 29, 33, 35, 37, 38, 39, 41, 44, 45, 52, 53, 55, 56, 60, 65, 
          66, 68, 75, 76, 77, 78, 79, 82, 84, 89, 90, 92, 94, 95, 98, 102, 105, 109, 
          110, 111, 114, 115, 120, 122, 123, 127, 128, 129, 142, 146, 147, 159, 163, 
          172, 176, 178, 186, 187, 188, 189, 192, 193, 197, 198, 199, 200, 204, 207, 
          208, 210, 214, 224, 225, 226, 229, 234, 244, 248, 253, 254, 258, 259, 260, 
          266, 267, 268, 269, 271, 272, 274, 275, 276, 277, 278, 279, 280, 281, 283, 
          285, 286, 288, 289, 290, 292, 293, 294, 295, 296, 298, 299, 301, 311, 313, 
          315, 316, 317, 319, 321, 323, 324, 325, 326, 329, 330, 335, 339, 344, 345, 
          347, 348, 349, 352, 354, 356, 357, 358, 361, 365, 366, 372, 373, 375, 378, 
          379, 380, 382, 383, 384, 390, 392, 393, 397, 398, 402, 403, 404, 631, 750, 
          846, 1495, 2070, 2825, 3360, 3433, 3449, 3633, 3667, 3704, 3913, 3943, 3958, 
          4281, 4333, 4658, 4804, 4889, 5006, 5156, 5157, 5158 ], 
      [ 9, 11, 14, 24, 25, 26, 28, 32, 35, 37, 39, 41, 46, 48, 49, 51, 52, 53, 55, 56, 
          61, 68, 69, 72, 78, 79, 81, 87, 89, 91, 93, 94, 95, 96, 98, 100, 101, 107, 
          108, 113, 114, 116, 118, 120, 122, 127, 128, 129, 130, 139, 150, 158, 165, 
          176, 177, 178, 181, 182, 186, 188, 190, 193, 195, 198, 200, 202, 207, 209, 
          212, 217, 218, 219, 221, 224, 227, 234, 236, 240, 252, 254, 255, 257, 264, 
          265, 266, 267, 268, 269, 270, 271, 273, 274, 275, 277, 278, 280, 281, 282, 
          283, 285, 286, 287, 289, 290, 291, 292, 293, 296, 298, 300, 301, 306, 315, 
          316, 318, 319, 320, 322, 324, 326, 327, 331, 332, 335, 340, 344, 345, 346, 
          348, 352, 353, 355, 357, 358, 360, 364, 370, 372, 374, 375, 378, 379, 381, 
          382, 383, 384, 386, 389, 390, 391, 393, 396, 400, 402, 403, 404, 582, 632, 
          951, 1471, 2639, 2684, 3341, 3450, 3578, 3614, 3705, 3758, 3853, 3883, 3944, 
          4003, 4266, 4682, 4811, 4836, 5007, 5054, 5159, 5160 ], 
      [ 2, 21, 22, 25, 26, 27, 31, 36, 39, 44, 47, 48, 50, 52, 53, 54, 55, 56, 61, 64, 
          65, 66, 72, 75, 76, 79, 83, 85, 88, 90, 91, 93, 94, 95, 96, 102, 106, 109, 
          112, 114, 115, 116, 117, 120, 121, 122, 125, 128, 129, 141, 148, 162, 174, 
          176, 177, 178, 183, 184, 185, 186, 189, 190, 194, 195, 197, 199, 213, 216, 
          217, 219, 222, 224, 225, 226, 227, 240, 243, 244, 252, 253, 254, 256, 257, 
          260, 264, 265, 266, 268, 270, 272, 273, 274, 275, 277, 279, 281, 282, 283, 
          286, 287, 288, 290, 291, 292, 293, 294, 295, 296, 299, 300, 301, 302, 307, 
          312, 313, 314, 317, 319, 321, 322, 323, 325, 326, 327, 333, 334, 337, 341, 
          344, 345, 347, 348, 350, 352, 355, 357, 358, 359, 365, 366, 369, 371, 380, 
          381, 382, 383, 387, 389, 390, 391, 392, 396, 401, 402, 403, 404, 847, 870, 
          952, 1872, 1895, 2805, 3342, 3414, 3434, 3451, 3561, 3596, 3959, 3988, 4252, 
          4306, 4475, 4670, 4805, 4908, 4920, 5050, 5161, 5162 ], 
      [ 3, 6, 14, 24, 26, 27, 33, 35, 36, 37, 45, 46, 49, 50, 52, 53, 55, 56, 59, 64, 
          66, 67, 73, 75, 76, 79, 80, 84, 86, 87, 91, 93, 94, 96, 98, 101, 110, 111, 
          112, 113, 114, 116, 117, 121, 123, 126, 128, 130, 142, 143, 152, 159, 162, 
          167, 178, 180, 181, 188, 189, 190, 191, 196, 197, 201, 202, 209, 210, 211, 
          212, 213, 218, 224, 225, 228, 229, 234, 243, 247, 253, 254, 258, 261, 263, 
          264, 265, 267, 269, 270, 271, 272, 273, 276, 277, 278, 280, 281, 282, 283, 
          284, 286, 287, 288, 289, 292, 293, 294, 295, 296, 297, 300, 302, 308, 313, 
          314, 316, 318, 319, 322, 323, 325, 326, 327, 331, 332, 336, 338, 344, 346, 
          347, 348, 350, 351, 354, 355, 356, 357, 361, 367, 369, 373, 374, 375, 378, 
          379, 381, 382, 383, 385, 390, 392, 393, 394, 401, 402, 403, 404, 633, 774, 
          871, 1375, 2136, 2784, 3324, 3397, 3452, 3615, 3651, 3668, 3884, 3898, 3914, 
          4224, 4450, 4694, 4793, 4876, 5008, 5163, 5164, 5165 ], 
      [ 10, 11, 12, 24, 25, 26, 28, 36, 38, 40, 41, 42, 43, 46, 47, 48, 51, 52, 54, 55, 
          61, 71, 74, 77, 78, 80, 81, 83, 85, 88, 93, 94, 95, 96, 99, 100, 104, 106, 
          109, 112, 113, 118, 119, 124, 125, 127, 128, 129, 130, 150, 157, 164, 165, 
          168, 177, 179, 180, 182, 183, 184, 185, 186, 187, 190, 194, 203, 205, 206, 
          215, 216, 220, 223, 226, 227, 228, 235, 236, 240, 252, 255, 256, 257, 262, 
          264, 265, 266, 267, 268, 270, 271, 272, 273, 274, 275, 276, 277, 279, 282, 
          284, 285, 286, 288, 289, 292, 293, 294, 295, 296, 303, 304, 305, 307, 312, 
          314, 315, 317, 318, 320, 324, 326, 327, 328, 333, 334, 342, 343, 345, 346, 
          349, 350, 353, 355, 357, 358, 362, 363, 364, 368, 370, 376, 380, 381, 384, 
          385, 386, 387, 388, 389, 391, 392, 393, 396, 400, 402, 403, 404, 583, 607, 
          953, 1183, 2640, 2662, 3378, 3415, 3524, 3542, 3597, 3777, 3823, 3869, 4019, 
          4064, 4371, 4537, 4812, 4824, 5033, 5046, 5166, 5167 ], 
      [ 6, 17, 18, 24, 25, 29, 30, 38, 40, 44, 49, 50, 51, 52, 53, 54, 55, 56, 59, 60, 
          61, 66, 67, 74, 77, 79, 80, 82, 86, 87, 88, 89, 90, 91, 94, 96, 108, 110, 
          111, 114, 119, 120, 121, 124, 125, 127, 128, 129, 130, 140, 149, 169, 172, 
          179, 181, 182, 183, 184, 186, 188, 189, 190, 195, 203, 210, 211, 214, 215, 
          217, 221, 222, 224, 227, 228, 229, 240, 247, 248, 254, 255, 256, 257, 258, 
          263, 264, 265, 266, 268, 270, 273, 274, 275, 276, 277, 280, 281, 284, 285, 
          286, 287, 288, 289, 290, 291, 293, 294, 295, 296, 304, 305, 309, 310, 313, 
          316, 317, 318, 319, 322, 324, 326, 327, 330, 331, 335, 336, 342, 343, 347, 
          348, 349, 350, 351, 352, 354, 356, 357, 358, 359, 366, 367, 369, 377, 378, 
          383, 384, 385, 388, 389, 390, 391, 392, 397, 400, 402, 403, 404, 751, 775, 
          954, 1757, 1780, 2114, 3343, 3379, 3398, 3453, 3543, 3723, 3838, 3899, 4109, 
          4293, 4488, 4646, 4877, 4956, 4968, 5038, 5168, 5169 ], 
      [ 2, 7, 14, 24, 26, 30, 34, 35, 40, 41, 44, 45, 46, 48, 52, 53, 55, 56, 59, 64, 
          66, 69, 77, 81, 82, 83, 84, 85, 87, 88, 91, 92, 95, 96, 100, 105, 106, 109, 
          114, 115, 116, 119, 120, 124, 126, 127, 128, 129, 144, 145, 151, 161, 166, 
          169, 177, 180, 193, 195, 196, 197, 198, 199, 200, 205, 207, 211, 215, 219, 
          220, 221, 222, 225, 226, 227, 228, 236, 243, 247, 253, 257, 259, 260, 263, 
          264, 265, 267, 269, 270, 271, 272, 273, 277, 278, 279, 280, 281, 282, 284, 
          285, 287, 288, 289, 290, 291, 292, 294, 295, 296, 300, 306, 307, 308, 313, 
          314, 316, 317, 320, 322, 323, 324, 325, 327, 328, 331, 338, 342, 344, 345, 
          348, 350, 351, 352, 354, 356, 357, 358, 362, 364, 366, 371, 375, 376, 378, 
          381, 384, 386, 387, 389, 391, 392, 393, 397, 399, 402, 403, 404, 584, 776, 
          872, 1279, 2048, 2744, 3344, 3361, 3416, 3469, 3507, 3759, 3808, 3989, 4004, 
          4210, 4512, 4623, 4806, 4865, 5009, 5170, 5171, 5172 ], 
      [ 3, 5, 13, 24, 26, 34, 39, 40, 42, 43, 44, 45, 47, 49, 50, 52, 54, 56, 60, 64, 
          66, 71, 75, 77, 83, 84, 86, 88, 89, 90, 92, 93, 94, 95, 99, 104, 110, 112, 
          115, 116, 119, 121, 123, 125, 126, 127, 128, 130, 147, 152, 154, 161, 171, 
          175, 189, 191, 192, 193, 194, 199, 201, 202, 203, 208, 211, 215, 216, 220, 
          222, 223, 224, 225, 226, 228, 229, 235, 243, 248, 253, 256, 258, 259, 261, 
          262, 264, 266, 269, 270, 271, 272, 274, 276, 279, 280, 281, 282, 283, 284, 
          285, 286, 287, 289, 290, 291, 292, 293, 295, 296, 302, 304, 307, 308, 309, 
          313, 314, 315, 321, 322, 323, 325, 326, 327, 330, 333, 337, 339, 343, 346, 
          347, 349, 351, 352, 354, 356, 357, 358, 362, 363, 365, 367, 373, 376, 380, 
          383, 385, 386, 387, 388, 391, 392, 393, 397, 401, 402, 403, 404, 608, 752, 
          873, 1159, 2004, 2724, 3325, 3362, 3399, 3435, 3470, 3525, 3915, 3929, 4080, 
          4153, 4500, 4634, 4794, 4890, 5022, 5173, 5174, 5175 ], 
      [ 4, 7, 12, 24, 26, 33, 36, 38, 42, 43, 44, 45, 48, 50, 51, 53, 54, 55, 59, 65, 
          66, 70, 76, 80, 82, 84, 85, 87, 88, 90, 92, 93, 95, 96, 99, 103, 109, 111, 
          117, 121, 122, 123, 124, 125, 126, 127, 129, 130, 145, 155, 156, 163, 167, 
          173, 179, 185, 189, 197, 201, 205, 206, 207, 208, 210, 213, 214, 218, 220, 
          222, 223, 225, 226, 227, 228, 229, 235, 244, 247, 256, 259, 260, 261, 262, 
          263, 265, 267, 268, 272, 273, 275, 276, 277, 278, 279, 280, 282, 283, 284, 
          285, 286, 287, 289, 290, 291, 292, 293, 294, 296, 299, 305, 310, 311, 312, 
          314, 317, 319, 320, 321, 323, 325, 326, 327, 334, 336, 338, 341, 342, 348, 
          349, 350, 351, 353, 354, 356, 357, 358, 361, 368, 371, 373, 376, 377, 379, 
          380, 385, 387, 388, 389, 390, 392, 393, 397, 401, 402, 403, 404, 609, 777, 
          848, 1063, 2026, 2845, 3326, 3363, 3380, 3417, 3669, 3687, 3809, 3824, 4095, 
          4168, 4319, 4436, 4781, 4866, 5034, 5176, 5177, 5178 ], 
      [ 4, 6, 14, 24, 26, 31, 34, 37, 41, 45, 46, 47, 50, 51, 52, 53, 55, 56, 60, 65, 
          66, 73, 74, 79, 80, 83, 85, 86, 89, 91, 92, 93, 94, 96, 100, 107, 112, 117, 
          118, 119, 120, 122, 123, 124, 125, 126, 129, 130, 151, 153, 155, 166, 171, 
          174, 182, 187, 199, 202, 204, 206, 209, 210, 211, 212, 216, 217, 218, 219, 
          221, 222, 223, 226, 227, 228, 229, 236, 244, 248, 257, 258, 260, 261, 263, 
          266, 267, 268, 269, 271, 274, 275, 276, 277, 278, 279, 281, 282, 283, 284, 
          285, 287, 288, 289, 290, 291, 292, 293, 294, 295, 301, 303, 311, 312, 316, 
          317, 318, 319, 321, 322, 323, 325, 326, 327, 335, 339, 340, 343, 344, 347, 
          349, 350, 352, 353, 354, 355, 356, 358, 362, 369, 370, 375, 376, 377, 381, 
          382, 384, 386, 388, 389, 391, 392, 393, 395, 401, 402, 403, 404, 585, 753, 
          849, 1231, 1982, 2764, 3327, 3345, 3381, 3471, 3489, 3579, 3810, 3839, 3854, 
          4124, 4346, 4423, 4782, 4878, 5010, 5179, 5180, 5181 ], 
      [ 3, 8, 15, 25, 27, 29, 31, 32, 35, 36, 37, 40, 43, 45, 46, 56, 57, 58, 59, 63, 
          67, 69, 70, 73, 75, 76, 78, 80, 82, 83, 86, 96, 97, 98, 99, 101, 110, 117, 
          131, 132, 133, 136, 138, 141, 142, 143, 144, 152, 157, 158, 159, 160, 161, 
          162, 166, 167, 168, 171, 176, 179, 180, 181, 182, 184, 191, 192, 194, 196, 
          204, 206, 210, 212, 225, 230, 232, 239, 242, 251, 252, 253, 254, 255, 256, 
          261, 263, 265, 269, 270, 271, 273, 275, 276, 278, 279, 280, 284, 286, 290, 
          298, 299, 300, 301, 302, 303, 304, 306, 308, 309, 310, 311, 312, 313, 314, 
          316, 317, 318, 320, 321, 322, 324, 325, 326, 328, 329, 331, 336, 337, 338, 
          340, 344, 346, 347, 351, 355, 359, 361, 362, 363, 367, 368, 369, 371, 373, 
          374, 378, 379, 381, 388, 392, 394, 395, 396, 398, 402, 403, 405, 506, 674, 
          898, 1544, 2487, 2864, 2983, 3141, 3202, 3223, 3241, 3285, 3742, 4050, 4225, 
          4385, 4599, 4695, 4731, 4849, 4993, 5151, 5182, 5183 ], 
      [ 3, 9, 16, 25, 28, 29, 31, 33, 35, 37, 39, 41, 42, 44, 51, 55, 57, 58, 60, 63, 
          68, 69, 70, 72, 76, 77, 78, 79, 87, 89, 92, 95, 97, 98, 100, 101, 104, 122, 
          131, 132, 135, 136, 139, 141, 143, 144, 146, 149, 154, 158, 159, 160, 163, 
          165, 169, 173, 175, 176, 178, 179, 182, 186, 188, 192, 193, 198, 199, 206, 
          207, 208, 209, 210, 224, 230, 232, 238, 242, 250, 252, 253, 254, 255, 257, 
          259, 261, 266, 267, 270, 271, 274, 275, 276, 278, 280, 282, 285, 287, 288, 
          297, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 310, 311, 314, 315, 
          316, 317, 319, 320, 321, 322, 324, 325, 326, 328, 330, 332, 334, 335, 339, 
          340, 344, 346, 348, 349, 358, 359, 360, 361, 364, 365, 367, 370, 371, 372, 
          375, 378, 379, 380, 386, 390, 395, 396, 397, 398, 402, 403, 405, 530, 698, 
          899, 1520, 2509, 2826, 2962, 3043, 3080, 3203, 3224, 3286, 3706, 4197, 4359, 
          4575, 4600, 4683, 4767, 4837, 4981, 5148, 5184, 5185 ], 
      [ 2, 8, 15, 25, 27, 29, 32, 33, 35, 36, 38, 39, 43, 44, 48, 54, 57, 58, 59, 65, 
          67, 68, 70, 72, 75, 76, 78, 82, 84, 88, 90, 95, 97, 98, 99, 102, 103, 109, 
          131, 132, 134, 135, 139, 140, 141, 142, 145, 147, 156, 158, 160, 161, 162, 
          163, 164, 172, 173, 176, 178, 179, 184, 185, 186, 189, 195, 197, 200, 201, 
          207, 208, 213, 214, 225, 230, 231, 238, 244, 249, 252, 253, 254, 256, 259, 
          260, 262, 265, 268, 272, 273, 275, 277, 279, 280, 283, 286, 287, 289, 295, 
          297, 298, 300, 301, 302, 304, 305, 306, 307, 309, 310, 311, 312, 313, 314, 
          315, 317, 319, 320, 321, 323, 324, 325, 326, 329, 330, 333, 334, 336, 337, 
          338, 341, 342, 345, 348, 357, 359, 360, 361, 364, 365, 366, 368, 371, 372, 
          373, 379, 380, 383, 387, 390, 394, 396, 397, 398, 402, 403, 405, 531, 722, 
          850, 1496, 2399, 2846, 2944, 3061, 3081, 3182, 3225, 3306, 3688, 4169, 4437, 
          4525, 4551, 4671, 4755, 4850, 4994, 5179, 5186, 5187 ], 
      [ 2, 9, 15, 25, 27, 28, 30, 31, 32, 33, 35, 36, 46, 48, 53, 55, 57, 58, 59, 64, 
          67, 68, 69, 72, 73, 76, 79, 81, 85, 87, 91, 96, 97, 98, 100, 101, 106, 114, 
          131, 133, 134, 135, 137, 139, 142, 143, 145, 148, 151, 159, 160, 162, 165, 
          166, 167, 169, 174, 176, 177, 178, 180, 181, 183, 190, 195, 196, 197, 198, 
          207, 209, 213, 218, 219, 230, 231, 239, 243, 250, 252, 253, 254, 257, 260, 
          263, 264, 265, 267, 270, 272, 273, 277, 278, 281, 282, 288, 289, 290, 293, 
          297, 298, 299, 301, 302, 303, 305, 306, 307, 308, 310, 312, 313, 314, 316, 
          317, 318, 319, 320, 322, 323, 324, 325, 327, 328, 331, 332, 334, 335, 338, 
          341, 344, 345, 348, 350, 355, 359, 360, 361, 364, 366, 368, 369, 371, 374, 
          375, 378, 381, 382, 389, 390, 394, 395, 396, 399, 402, 403, 405, 507, 699, 
          874, 1424, 2465, 2785, 2905, 3082, 3162, 3204, 3242, 3307, 3616, 4005, 4307, 
          4451, 4513, 4696, 4768, 4838, 4995, 5173, 5188, 5189 ], 
      [ 2, 9, 16, 25, 27, 28, 29, 31, 32, 34, 37, 39, 41, 47, 52, 56, 57, 58, 60, 65, 
          68, 69, 72, 73, 74, 75, 78, 79, 83, 89, 91, 94, 97, 98, 100, 102, 107, 120, 
          131, 133, 134, 135, 136, 141, 142, 147, 150, 151, 153, 158, 159, 162, 164, 
          166, 171, 172, 174, 176, 177, 178, 182, 184, 186, 187, 193, 199, 200, 202, 
          204, 212, 216, 217, 219, 230, 231, 237, 244, 251, 252, 253, 254, 257, 258, 
          260, 266, 268, 269, 271, 274, 275, 277, 279, 281, 283, 287, 288, 289, 296, 
          297, 298, 299, 300, 302, 303, 304, 306, 307, 309, 311, 312, 313, 315, 316, 
          317, 318, 319, 321, 322, 323, 324, 325, 326, 329, 331, 333, 335, 337, 339, 
          340, 344, 345, 347, 352, 355, 359, 360, 362, 363, 365, 366, 369, 370, 372, 
          375, 381, 382, 383, 384, 391, 394, 395, 396, 398, 402, 403, 405, 554, 675, 
          851, 1400, 2421, 2765, 2923, 3121, 3183, 3226, 3243, 3308, 3580, 3945, 4125, 
          4424, 4476, 4659, 4756, 4839, 4982, 5176, 5190, 5191 ], 
      [ 3, 8, 16, 25, 27, 28, 31, 33, 36, 37, 39, 42, 47, 49, 50, 54, 57, 58, 60, 64, 
          67, 70, 71, 72, 73, 75, 76, 79, 86, 90, 93, 94, 97, 98, 99, 102, 112, 121, 
          132, 133, 134, 136, 139, 141, 143, 148, 152, 154, 155, 158, 159, 160, 162, 
          167, 170, 171, 174, 175, 178, 183, 185, 189, 190, 191, 194, 201, 202, 208, 
          209, 213, 216, 217, 224, 230, 232, 237, 243, 249, 252, 253, 254, 256, 258, 
          261, 262, 264, 266, 270, 272, 274, 276, 281, 282, 283, 286, 289, 290, 294, 
          297, 298, 299, 300, 301, 303, 304, 305, 307, 308, 309, 310, 312, 313, 314, 
          315, 318, 319, 321, 322, 323, 325, 326, 327, 330, 332, 333, 334, 336, 337, 
          339, 341, 343, 346, 347, 355, 359, 360, 361, 363, 365, 367, 369, 370, 373, 
          374, 380, 382, 383, 385, 390, 394, 395, 396, 401, 402, 403, 405, 555, 723, 
          875, 1376, 2311, 2806, 2885, 3083, 3101, 3184, 3244, 3287, 3562, 3930, 4411, 
          4477, 4501, 4672, 4744, 4851, 4983, 5170, 5192, 5193 ], 
      [ 4, 10, 16, 25, 27, 28, 30, 31, 37, 38, 41, 42, 45, 46, 47, 55, 57, 58, 60, 63, 
          68, 71, 73, 74, 76, 77, 80, 81, 83, 85, 86, 94, 97, 99, 100, 107, 112, 124, 
          131, 132, 133, 137, 138, 146, 148, 151, 153, 155, 157, 159, 163, 164, 165, 
          166, 167, 170, 171, 174, 177, 180, 181, 182, 183, 185, 187, 191, 203, 204, 
          205, 206, 209, 211, 226, 231, 232, 237, 242, 250, 252, 255, 256, 257, 258, 
          260, 261, 266, 267, 270, 271, 272, 274, 275, 276, 278, 284, 285, 291, 296, 
          297, 298, 300, 301, 302, 304, 305, 306, 307, 308, 310, 311, 312, 313, 314, 
          315, 316, 317, 318, 319, 321, 324, 325, 327, 328, 329, 332, 334, 335, 339, 
          343, 344, 349, 350, 353, 355, 359, 361, 362, 363, 365, 368, 369, 370, 376, 
          377, 382, 384, 385, 386, 392, 394, 395, 396, 399, 402, 403, 405, 556, 700, 
          900, 1328, 2443, 2865, 3023, 3102, 3122, 3163, 3245, 3264, 3778, 3870, 4347, 
          4412, 4425, 4587, 4719, 4825, 4984, 5136, 5194, 5195 ], 
      [ 3, 10, 17, 25, 27, 28, 29, 34, 38, 40, 43, 44, 49, 51, 52, 54, 57, 59, 60, 63, 
          67, 71, 72, 74, 77, 78, 80, 83, 84, 88, 89, 94, 97, 99, 100, 104, 110, 125, 
          131, 132, 136, 137, 140, 141, 144, 147, 150, 152, 154, 158, 161, 164, 168, 
          169, 171, 172, 173, 179, 180, 182, 184, 186, 188, 189, 190, 193, 203, 208, 
          211, 212, 215, 216, 220, 230, 232, 237, 242, 249, 253, 255, 256, 257, 258, 
          261, 262, 265, 266, 270, 271, 275, 276, 277, 280, 284, 285, 291, 292, 294, 
          297, 298, 299, 301, 302, 303, 305, 306, 307, 308, 309, 310, 311, 312, 313, 
          314, 315, 317, 318, 319, 322, 324, 325, 326, 330, 331, 333, 334, 336, 337, 
          342, 343, 346, 349, 354, 357, 359, 360, 362, 363, 364, 365, 367, 369, 370, 
          376, 383, 384, 385, 388, 391, 394, 396, 397, 398, 402, 403, 405, 557, 724, 
          901, 1664, 2377, 2924, 3003, 3044, 3062, 3142, 3227, 3288, 3544, 4081, 4360, 
          4372, 4386, 4635, 4647, 4826, 4969, 5130, 5196, 5197 ], 
      [ 10, 12, 18, 24, 25, 28, 29, 30, 33, 36, 38, 42, 48, 50, 51, 54, 55, 58, 59, 60, 
          62, 67, 68, 70, 71, 74, 77, 79, 80, 85, 87, 88, 90, 97, 99, 100, 108, 111, 
          132, 133, 135, 137, 139, 140, 145, 149, 154, 155, 163, 165, 167, 168, 169, 
          170, 173, 174, 179, 183, 185, 186, 187, 188, 189, 190, 198, 201, 205, 214, 
          215, 218, 223, 228, 230, 231, 232, 241, 249, 250, 255, 256, 257, 258, 259, 
          262, 263, 264, 267, 268, 272, 273, 274, 276, 277, 282, 285, 291, 292, 295, 
          298, 299, 300, 302, 303, 304, 307, 308, 309, 310, 311, 312, 314, 315, 316, 
          317, 318, 319, 320, 323, 324, 326, 327, 328, 330, 332, 333, 334, 335, 336, 
          341, 342, 343, 348, 349, 350, 356, 359, 360, 361, 364, 366, 367, 368, 370, 
          376, 377, 380, 385, 389, 390, 394, 395, 397, 400, 402, 403, 405, 701, 725, 
          922, 1015, 1734, 2332, 2847, 2906, 3004, 3024, 3045, 3103, 4294, 4320, 4462, 
          4563, 4648, 4720, 4827, 4957, 5035, 5106, 5198, 5199 ], 
      [ 4, 9, 15, 25, 27, 30, 32, 34, 35, 41, 43, 44, 46, 48, 49, 56, 57, 58, 59, 63, 
          68, 69, 71, 72, 81, 82, 83, 84, 87, 89, 91, 95, 97, 98, 100, 103, 107, 116, 
          131, 134, 137, 138, 140, 144, 146, 148, 150, 153, 156, 158, 161, 164, 165, 
          166, 172, 173, 175, 177, 181, 191, 193, 195, 197, 200, 203, 205, 207, 211, 
          212, 219, 220, 221, 227, 231, 232, 238, 242, 251, 252, 254, 255, 257, 259, 
          260, 261, 265, 269, 270, 271, 273, 275, 278, 280, 283, 284, 285, 288, 293, 
          297, 298, 299, 300, 301, 303, 304, 307, 308, 309, 310, 311, 312, 313, 314, 
          315, 316, 319, 320, 321, 322, 324, 325, 327, 329, 331, 332, 337, 338, 340, 
          342, 344, 351, 352, 353, 357, 359, 360, 362, 364, 365, 371, 372, 374, 375, 
          377, 379, 384, 386, 387, 391, 394, 396, 397, 399, 402, 403, 405, 532, 676, 
          902, 1256, 2246, 2745, 2925, 2945, 3063, 3123, 3164, 3265, 3760, 4183, 4238, 
          4267, 4588, 4611, 4757, 4840, 4996, 5124, 5200, 5201 ], 
      [ 2, 10, 16, 25, 28, 30, 31, 34, 39, 40, 41, 42, 44, 47, 48, 54, 57, 58, 60, 64, 
          69, 71, 72, 74, 77, 81, 83, 85, 88, 90, 92, 95, 97, 99, 100, 104, 106, 115, 
          131, 134, 135, 138, 145, 147, 148, 149, 150, 151, 154, 160, 161, 163, 164, 
          165, 169, 174, 175, 177, 183, 186, 193, 194, 195, 198, 199, 203, 215, 216, 
          219, 220, 222, 223, 226, 230, 231, 238, 243, 249, 252, 253, 256, 257, 259, 
          260, 262, 264, 266, 270, 272, 274, 279, 281, 282, 285, 289, 291, 293, 294, 
          298, 299, 300, 301, 302, 303, 304, 305, 306, 308, 309, 310, 312, 313, 314, 
          315, 317, 320, 321, 322, 323, 324, 325, 327, 328, 330, 333, 334, 337, 339, 
          341, 342, 343, 345, 352, 358, 359, 360, 362, 363, 364, 365, 366, 371, 372, 
          376, 380, 386, 387, 389, 391, 395, 396, 397, 399, 402, 403, 405, 533, 726, 
          876, 1280, 2268, 2725, 2907, 2926, 2963, 3046, 3165, 3309, 3526, 4154, 4253, 
          4538, 4564, 4636, 4769, 4828, 4985, 5163, 5202, 5203 ], 
      [ 3, 19, 23, 24, 28, 30, 33, 34, 35, 40, 42, 45, 46, 49, 57, 58, 59, 60, 62, 63, 
          64, 67, 69, 71, 73, 77, 81, 84, 86, 87, 92, 97, 98, 99, 100, 105, 126, 132, 
          134, 136, 137, 138, 143, 144, 145, 146, 151, 152, 154, 159, 160, 161, 167, 
          168, 169, 170, 175, 180, 188, 191, 192, 193, 196, 198, 201, 202, 205, 209, 
          211, 215, 220, 221, 228, 230, 232, 241, 242, 243, 253, 255, 258, 259, 261, 
          262, 263, 264, 267, 269, 270, 271, 272, 276, 278, 280, 281, 282, 284, 285, 
          290, 293, 294, 297, 298, 300, 302, 303, 304, 305, 306, 307, 309, 310, 311, 
          313, 314, 315, 316, 318, 320, 322, 323, 324, 325, 327, 328, 330, 331, 332, 
          338, 339, 343, 346, 351, 354, 356, 360, 361, 362, 363, 364, 367, 373, 374, 
          375, 376, 378, 385, 386, 393, 394, 395, 397, 399, 402, 403, 405, 877, 903, 
          923, 1847, 1942, 2746, 2886, 3047, 3104, 3143, 3205, 3289, 3508, 4082, 4198, 
          4211, 4226, 4624, 4745, 4894, 4945, 5103, 5122, 5161 ], 
      [ 8, 13, 18, 24, 25, 29, 30, 32, 34, 39, 40, 43, 47, 49, 50, 54, 56, 58, 59, 60, 
          62, 67, 69, 70, 71, 74, 75, 82, 86, 88, 89, 90, 91, 97, 98, 99, 108, 119, 
          133, 134, 136, 138, 140, 147, 149, 150, 152, 156, 158, 161, 162, 168, 170, 
          171, 172, 175, 184, 192, 194, 195, 196, 200, 201, 202, 203, 214, 215, 217, 
          221, 222, 223, 229, 230, 231, 232, 241, 249, 251, 254, 255, 256, 258, 259, 
          262, 263, 264, 268, 269, 273, 274, 279, 280, 281, 283, 284, 286, 292, 294, 
          297, 299, 301, 302, 304, 305, 306, 307, 308, 310, 311, 312, 313, 315, 316, 
          318, 320, 321, 322, 323, 324, 326, 327, 329, 330, 331, 333, 336, 337, 340, 
          341, 342, 343, 347, 351, 352, 356, 359, 360, 362, 363, 366, 367, 372, 373, 
          374, 377, 383, 387, 388, 391, 394, 395, 397, 400, 402, 403, 405, 677, 727, 
          924, 1016, 1711, 2180, 2726, 2887, 2946, 2984, 3144, 3185, 4110, 4138, 4489, 
          4502, 4526, 4732, 4852, 4958, 5023, 5098, 5204, 5205 ], 
      [ 4, 8, 17, 25, 30, 31, 32, 33, 38, 40, 42, 44, 49, 51, 53, 54, 57, 59, 60, 63, 
          67, 70, 72, 74, 76, 81, 82, 86, 87, 90, 92, 96, 97, 98, 99, 103, 121, 124, 
          131, 136, 137, 138, 139, 145, 146, 148, 149, 155, 156, 160, 163, 165, 167, 
          169, 170, 172, 175, 179, 181, 183, 195, 203, 204, 207, 208, 209, 210, 213, 
          214, 217, 220, 221, 222, 231, 232, 239, 242, 249, 254, 255, 256, 260, 261, 
          262, 263, 265, 266, 270, 275, 276, 278, 280, 281, 284, 285, 286, 292, 295, 
          297, 298, 299, 300, 302, 303, 304, 305, 306, 307, 308, 309, 311, 312, 313, 
          317, 318, 319, 320, 321, 322, 324, 325, 327, 330, 334, 335, 336, 337, 341, 
          342, 343, 351, 353, 354, 358, 359, 360, 361, 368, 369, 371, 372, 373, 374, 
          377, 378, 385, 388, 389, 390, 395, 396, 397, 399, 402, 403, 405, 508, 728, 
          904, 1640, 2159, 2888, 2947, 2964, 3025, 3084, 3166, 3266, 3724, 4096, 4111, 
          4239, 4398, 4413, 4438, 4853, 4970, 5112, 5206, 5207 ], 
      [ 4, 20, 23, 24, 29, 32, 33, 34, 37, 38, 41, 43, 45, 51, 57, 58, 59, 60, 62, 63, 
          65, 68, 70, 73, 74, 78, 80, 82, 84, 89, 92, 97, 98, 99, 100, 105, 123, 132, 
          135, 136, 137, 138, 142, 144, 146, 147, 153, 155, 156, 163, 164, 166, 168, 
          170, 171, 172, 173, 187, 188, 192, 200, 204, 205, 206, 207, 208, 210, 212, 
          214, 218, 221, 223, 229, 231, 232, 241, 242, 244, 255, 258, 259, 260, 261, 
          262, 263, 267, 268, 269, 271, 275, 276, 277, 278, 279, 280, 283, 284, 285, 
          287, 295, 296, 297, 298, 299, 301, 303, 304, 305, 306, 308, 309, 310, 312, 
          315, 316, 317, 318, 319, 320, 321, 323, 324, 325, 326, 329, 335, 336, 338, 
          339, 340, 342, 349, 353, 354, 356, 360, 361, 362, 368, 370, 372, 373, 375, 
          376, 377, 379, 384, 388, 393, 394, 395, 397, 398, 402, 403, 405, 852, 905, 
          925, 1848, 1919, 2827, 2948, 2985, 3005, 3026, 3124, 3267, 3634, 4097, 4184, 
          4282, 4334, 4348, 4708, 4895, 4933, 5087, 5110, 5162 ], 
      [ 4, 10, 15, 25, 27, 31, 32, 34, 36, 43, 46, 47, 48, 50, 51, 54, 57, 58, 59, 65, 
          70, 71, 72, 73, 74, 80, 83, 85, 88, 91, 93, 96, 97, 99, 100, 106, 117, 125, 
          133, 135, 137, 138, 141, 148, 150, 152, 153, 155, 156, 162, 164, 165, 166, 
          167, 168, 171, 173, 174, 184, 185, 190, 194, 206, 212, 213, 216, 217, 218, 
          219, 220, 222, 223, 227, 231, 232, 239, 244, 249, 252, 256, 257, 260, 261, 
          262, 263, 265, 268, 273, 275, 277, 279, 282, 283, 284, 289, 291, 295, 296, 
          297, 299, 300, 301, 302, 303, 304, 305, 306, 307, 309, 310, 311, 314, 317, 
          318, 319, 320, 321, 322, 323, 325, 326, 327, 333, 334, 336, 337, 338, 340, 
          341, 342, 343, 350, 353, 355, 359, 360, 362, 368, 369, 370, 371, 374, 376, 
          377, 381, 387, 388, 389, 391, 394, 395, 396, 401, 402, 403, 405, 509, 729, 
          853, 1232, 2203, 2807, 2908, 2927, 2986, 3006, 3246, 3268, 3598, 3825, 4254, 
          4308, 4321, 4387, 4709, 4829, 4997, 5156, 5208, 5209 ], 
      [ 2, 8, 17, 25, 27, 30, 35, 38, 40, 44, 45, 47, 49, 52, 53, 56, 57, 59, 60, 64, 
          67, 75, 76, 77, 81, 82, 83, 84, 86, 90, 91, 94, 97, 98, 99, 110, 114, 115, 
          131, 134, 140, 142, 145, 146, 147, 148, 151, 152, 157, 159, 161, 172, 177, 
          180, 181, 183, 184, 189, 191, 193, 195, 196, 197, 203, 204, 211, 213, 215, 
          222, 224, 225, 226, 229, 230, 231, 237, 243, 251, 253, 254, 256, 258, 260, 
          264, 265, 266, 269, 270, 272, 281, 284, 286, 287, 289, 290, 292, 293, 294, 
          297, 299, 300, 301, 302, 303, 304, 306, 307, 308, 309, 310, 314, 315, 316, 
          317, 318, 319, 321, 322, 323, 324, 325, 327, 329, 330, 331, 337, 344, 345, 
          347, 350, 351, 352, 354, 357, 359, 361, 362, 363, 365, 366, 369, 373, 378, 
          382, 383, 384, 385, 387, 392, 394, 396, 397, 399, 402, 403, 405, 558, 678, 
          878, 1616, 2049, 2727, 2786, 2866, 3064, 3145, 3167, 3310, 3400, 3916, 3960, 
          4035, 4490, 4637, 4697, 4854, 4971, 5142, 5210, 5211 ], 
      [ 3, 10, 15, 25, 27, 35, 36, 42, 43, 44, 45, 46, 48, 50, 52, 55, 57, 58, 59, 64, 
          71, 75, 76, 77, 80, 83, 84, 85, 87, 88, 93, 95, 97, 99, 100, 109, 112, 116, 
          132, 140, 141, 143, 144, 145, 148, 152, 153, 154, 157, 161, 167, 173, 177, 
          178, 179, 180, 185, 189, 190, 191, 194, 197, 199, 201, 205, 206, 211, 220, 
          224, 225, 226, 227, 228, 230, 232, 238, 243, 250, 252, 253, 256, 257, 259, 
          261, 264, 265, 267, 270, 271, 272, 273, 282, 289, 290, 291, 293, 294, 295, 
          297, 298, 299, 300, 302, 303, 304, 305, 306, 307, 308, 312, 313, 315, 316, 
          317, 319, 320, 321, 322, 323, 325, 326, 327, 328, 332, 333, 334, 338, 344, 
          346, 348, 349, 350, 351, 357, 359, 361, 362, 364, 365, 367, 371, 376, 379, 
          380, 381, 385, 386, 387, 392, 394, 396, 397, 401, 402, 403, 405, 534, 702, 
          879, 1160, 2137, 2747, 2808, 2848, 2867, 3065, 3105, 3290, 3418, 3990, 4020, 
          4463, 4589, 4625, 4673, 4830, 4998, 5139, 5212, 5213 ], 
      [ 5, 11, 16, 24, 25, 28, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49, 52, 57, 58, 60, 
          62, 68, 71, 75, 77, 78, 81, 84, 89, 90, 93, 94, 95, 98, 99, 100, 113, 127, 
          132, 134, 139, 140, 146, 147, 150, 153, 154, 157, 158, 164, 170, 177, 178, 
          185, 186, 187, 188, 191, 192, 193, 198, 200, 201, 202, 203, 205, 208, 215, 
          223, 224, 226, 229, 230, 231, 232, 237, 238, 241, 252, 255, 258, 259, 262, 
          264, 266, 267, 268, 269, 271, 272, 274, 283, 285, 286, 287, 288, 291, 294, 
          298, 299, 301, 302, 303, 304, 305, 306, 307, 308, 309, 311, 313, 314, 316, 
          318, 319, 320, 321, 323, 324, 326, 327, 329, 330, 332, 333, 339, 345, 346, 
          349, 352, 353, 357, 360, 361, 362, 363, 364, 365, 370, 372, 379, 380, 382, 
          383, 384, 385, 386, 387, 393, 394, 396, 397, 400, 402, 403, 405, 535, 559, 
          926, 1135, 1960, 2619, 2728, 2828, 3048, 3106, 3125, 3186, 3871, 3931, 3946, 
          3975, 4539, 4684, 4813, 4891, 4986, 5082, 5214, 5215 ], 
      [ 9, 14, 18, 24, 25, 29, 30, 35, 37, 41, 45, 46, 50, 52, 53, 55, 56, 58, 59, 60, 
          62, 68, 69, 75, 77, 79, 80, 82, 85, 86, 87, 89, 91, 97, 98, 100, 111, 119, 
          133, 140, 142, 143, 144, 146, 149, 151, 153, 157, 159, 166, 176, 177, 181, 
          182, 187, 188, 192, 196, 197, 198, 199, 200, 202, 205, 210, 211, 218, 221, 
          224, 227, 228, 229, 230, 231, 232, 241, 250, 251, 254, 255, 257, 258, 259, 
          263, 264, 267, 268, 269, 271, 273, 274, 278, 287, 288, 290, 292, 293, 296, 
          297, 298, 300, 301, 303, 305, 306, 308, 309, 311, 313, 314, 315, 317, 318, 
          319, 320, 321, 322, 323, 324, 326, 327, 328, 329, 331, 332, 335, 340, 344, 
          347, 348, 349, 350, 351, 352, 356, 359, 361, 362, 366, 367, 375, 377, 378, 
          379, 381, 382, 384, 386, 392, 394, 395, 397, 400, 402, 403, 405, 679, 703, 
          927, 1017, 1688, 2092, 2748, 2766, 2787, 2829, 3126, 3206, 3840, 3900, 4514, 
          4576, 4612, 4660, 4841, 4959, 5011, 5078, 5216, 5217 ], 
      [ 2, 10, 17, 25, 29, 31, 36, 38, 40, 41, 44, 45, 51, 52, 53, 55, 57, 59, 60, 65, 
          74, 76, 77, 78, 79, 80, 82, 83, 85, 88, 92, 96, 97, 99, 100, 109, 120, 124, 
          131, 135, 141, 142, 144, 145, 147, 149, 151, 155, 157, 163, 166, 169, 176, 
          179, 180, 182, 183, 184, 186, 187, 189, 199, 204, 206, 207, 210, 214, 216, 
          222, 225, 226, 227, 228, 230, 231, 239, 244, 250, 253, 256, 257, 260, 263, 
          265, 266, 267, 268, 275, 276, 277, 279, 287, 289, 291, 292, 293, 295, 296, 
          297, 298, 299, 300, 301, 303, 304, 305, 307, 310, 311, 312, 313, 314, 316, 
          318, 319, 320, 321, 322, 323, 324, 325, 326, 328, 334, 335, 342, 344, 345, 
          347, 348, 349, 350, 354, 358, 359, 361, 362, 366, 368, 369, 371, 376, 378, 
          380, 381, 384, 388, 389, 392, 395, 396, 397, 398, 402, 403, 405, 510, 704, 
          854, 1568, 2071, 2767, 2849, 2868, 2965, 3027, 3228, 3311, 3382, 3811, 3991, 
          4065, 4295, 4426, 4439, 4831, 4972, 5145, 5218, 5219 ], 
      [ 6, 11, 17, 24, 25, 28, 32, 36, 37, 38, 40, 46, 47, 49, 51, 52, 53, 57, 59, 60, 
          62, 67, 73, 74, 78, 79, 80, 81, 86, 91, 93, 94, 96, 98, 99, 100, 113, 118, 
          133, 136, 137, 139, 142, 150, 151, 152, 155, 157, 168, 170, 180, 181, 182, 
          183, 184, 187, 188, 190, 196, 202, 204, 209, 212, 213, 214, 215, 216, 217, 
          218, 221, 228, 229, 230, 231, 232, 237, 239, 241, 255, 258, 262, 263, 264, 
          265, 266, 267, 268, 269, 276, 277, 281, 284, 286, 288, 290, 291, 292, 296, 
          297, 300, 301, 302, 303, 304, 305, 308, 309, 310, 311, 312, 313, 315, 316, 
          317, 319, 320, 322, 323, 324, 326, 327, 331, 335, 336, 343, 345, 346, 347, 
          350, 353, 354, 355, 360, 361, 362, 363, 368, 369, 370, 374, 378, 381, 382, 
          383, 384, 385, 388, 389, 393, 394, 395, 396, 400, 402, 403, 405, 511, 560, 
          928, 1447, 1961, 2597, 2768, 2788, 2889, 3007, 3028, 3146, 3855, 3885, 4036, 
          4066, 4373, 4399, 4814, 4879, 4973, 5066, 5220, 5221 ], 
      [ 4, 9, 17, 25, 27, 33, 37, 38, 44, 48, 49, 50, 51, 52, 53, 55, 57, 59, 60, 65, 
          68, 72, 76, 79, 80, 84, 87, 89, 90, 91, 93, 94, 97, 98, 100, 114, 122, 125, 
          137, 139, 140, 141, 142, 146, 148, 153, 154, 155, 156, 172, 173, 174, 178, 
          181, 185, 186, 188, 189, 190, 197, 207, 208, 209, 210, 211, 212, 213, 217, 
          218, 224, 226, 227, 229, 231, 232, 237, 244, 250, 254, 257, 258, 260, 261, 
          265, 266, 267, 268, 275, 277, 283, 285, 287, 288, 289, 290, 292, 295, 296, 
          298, 299, 300, 301, 302, 303, 304, 305, 306, 310, 311, 312, 313, 314, 315, 
          316, 317, 318, 321, 322, 323, 325, 326, 327, 332, 334, 335, 336, 344, 348, 
          349, 350, 352, 353, 354, 357, 359, 360, 361, 365, 369, 370, 375, 377, 379, 
          382, 383, 384, 385, 389, 390, 394, 396, 397, 401, 402, 403, 405, 561, 705, 
          855, 1352, 2027, 2789, 2809, 2830, 3008, 3066, 3085, 3269, 3454, 3841, 3856, 
          3961, 4309, 4335, 4361, 4842, 4974, 5133, 5222, 5223 ], 
      [ 7, 11, 15, 24, 25, 32, 35, 36, 39, 40, 41, 42, 43, 46, 48, 51, 53, 57, 58, 59, 
          62, 69, 70, 78, 81, 82, 85, 87, 88, 92, 93, 95, 96, 98, 99, 100, 118, 127, 
          135, 138, 139, 143, 144, 145, 149, 150, 156, 157, 160, 165, 168, 176, 179, 
          192, 194, 195, 196, 198, 200, 201, 205, 206, 207, 214, 218, 219, 220, 221, 
          223, 225, 227, 228, 230, 231, 232, 238, 239, 241, 252, 255, 259, 262, 263, 
          264, 265, 267, 268, 269, 273, 278, 279, 280, 282, 286, 288, 291, 293, 295, 
          297, 298, 299, 300, 305, 306, 307, 308, 309, 310, 311, 312, 314, 315, 316, 
          317, 318, 321, 322, 323, 324, 326, 327, 328, 338, 340, 341, 342, 345, 346, 
          348, 351, 353, 358, 360, 361, 362, 364, 368, 371, 372, 374, 378, 379, 380, 
          381, 386, 387, 388, 389, 393, 395, 396, 397, 400, 402, 403, 405, 512, 536, 
          929, 1039, 1962, 2575, 2749, 2850, 2909, 2949, 2987, 3207, 3826, 4006, 4021, 
          4051, 4268, 4552, 4815, 4867, 4999, 5062, 5224, 5225 ], 
      [ 4, 8, 16, 25, 31, 37, 39, 41, 42, 43, 44, 45, 47, 50, 53, 56, 57, 58, 60, 65, 
          70, 75, 76, 82, 83, 85, 86, 89, 90, 92, 93, 95, 97, 98, 99, 115, 117, 122, 
          138, 141, 143, 146, 147, 148, 149, 153, 155, 156, 157, 163, 171, 175, 176, 
          185, 191, 192, 194, 197, 199, 203, 204, 206, 208, 210, 217, 219, 222, 223, 
          224, 225, 226, 227, 229, 231, 232, 238, 244, 251, 252, 254, 256, 259, 260, 
          261, 266, 268, 269, 274, 275, 278, 279, 283, 286, 287, 289, 294, 295, 296, 
          297, 298, 299, 301, 302, 303, 306, 307, 309, 310, 311, 312, 313, 314, 315, 
          316, 317, 319, 320, 322, 323, 325, 326, 327, 329, 337, 339, 340, 341, 344, 
          347, 349, 351, 352, 353, 358, 359, 361, 362, 365, 371, 372, 373, 377, 379, 
          380, 382, 386, 387, 388, 392, 395, 396, 397, 401, 402, 403, 405, 537, 680, 
          856, 1064, 1983, 2729, 2810, 2831, 2869, 2966, 2988, 3270, 3436, 3962, 3976, 
          4139, 4255, 4283, 4601, 4855, 4987, 5127, 5226, 5227 ], 
      [ 3, 9, 17, 25, 31, 34, 39, 40, 44, 46, 49, 50, 51, 52, 53, 56, 57, 59, 60, 64, 
          69, 72, 79, 83, 86, 87, 88, 89, 91, 92, 93, 96, 97, 98, 100, 116, 120, 121, 
          136, 141, 143, 144, 148, 149, 150, 151, 152, 154, 156, 162, 169, 175, 182, 
          190, 193, 194, 195, 199, 202, 209, 210, 211, 212, 216, 217, 219, 220, 221, 
          222, 224, 225, 227, 228, 230, 232, 239, 243, 251, 253, 254, 257, 261, 263, 
          264, 265, 266, 269, 270, 280, 281, 282, 288, 289, 290, 292, 293, 294, 296, 
          297, 298, 300, 301, 302, 304, 306, 307, 308, 309, 310, 312, 313, 314, 316, 
          317, 318, 319, 320, 321, 323, 325, 326, 327, 331, 337, 340, 343, 344, 346, 
          347, 348, 351, 352, 354, 358, 359, 360, 362, 367, 369, 371, 374, 375, 378, 
          381, 383, 386, 388, 389, 391, 395, 396, 397, 401, 402, 403, 405, 513, 681, 
          880, 1304, 2005, 2750, 2769, 2811, 2890, 2928, 2967, 3291, 3346, 3886, 3901, 
          3992, 4212, 4240, 4478, 4843, 4975, 5115, 5228, 5229 ], 
      [ 2, 21, 23, 24, 33, 34, 36, 39, 45, 47, 48, 50, 52, 53, 57, 58, 59, 60, 62, 64, 
          65, 73, 75, 79, 84, 85, 88, 90, 91, 92, 93, 97, 98, 99, 100, 123, 126, 134, 
          135, 142, 143, 145, 147, 151, 152, 153, 154, 155, 156, 162, 174, 178, 187, 
          189, 196, 197, 198, 199, 200, 201, 202, 213, 214, 215, 216, 218, 219, 222, 
          223, 225, 226, 228, 229, 230, 231, 241, 243, 244, 253, 258, 259, 260, 262, 
          263, 264, 267, 268, 269, 272, 277, 279, 281, 282, 283, 287, 289, 290, 293, 
          294, 295, 296, 299, 300, 301, 302, 305, 307, 308, 309, 311, 312, 313, 314, 
          315, 316, 317, 318, 319, 320, 321, 322, 325, 326, 327, 333, 338, 339, 341, 
          345, 347, 348, 350, 352, 354, 356, 360, 361, 362, 366, 373, 375, 376, 380, 
          381, 382, 383, 387, 389, 393, 394, 395, 397, 401, 402, 403, 405, 857, 881, 
          930, 1849, 1896, 2730, 2770, 2790, 2851, 2910, 3187, 3312, 3328, 3812, 3917, 
          4126, 4155, 4170, 4452, 4896, 4921, 5051, 5111, 5123 ], 
      [ 2, 11, 18, 24, 25, 28, 29, 30, 32, 35, 38, 40, 41, 54, 55, 56, 58, 59, 60, 63, 
          67, 68, 69, 74, 77, 78, 81, 82, 94, 95, 96, 98, 99, 100, 105, 128, 129, 131, 
          158, 159, 160, 161, 163, 164, 165, 166, 168, 169, 170, 172, 176, 177, 179, 
          180, 181, 182, 183, 184, 186, 187, 188, 192, 193, 195, 196, 198, 200, 203, 
          204, 205, 207, 214, 215, 221, 230, 231, 242, 255, 270, 271, 272, 273, 274, 
          275, 276, 277, 278, 279, 280, 281, 284, 285, 286, 287, 288, 291, 292, 293, 
          297, 298, 299, 300, 301, 303, 304, 305, 306, 307, 308, 309, 310, 311, 313, 
          315, 316, 317, 318, 320, 325, 326, 327, 328, 329, 330, 331, 335, 342, 345, 
          355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 366, 368, 372, 378, 384, 
          390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 402, 403, 406, 906, 
          1591, 2551, 2950, 3029, 3049, 3127, 3147, 3168, 3208, 3229, 3509, 3545, 3635, 
          3707, 3725, 3743, 3761, 3779, 4816, 4960, 5074, 5230 ], 
      [ 2, 3, 4, 22, 23, 26, 27, 31, 33, 34, 44, 45, 54, 55, 56, 57, 58, 59, 60, 63, 
          64, 65, 66, 72, 73, 76, 83, 84, 92, 94, 95, 96, 97, 98, 99, 100, 159, 160, 
          161, 162, 163, 164, 166, 167, 169, 171, 172, 173, 174, 175, 178, 180, 189, 
          191, 193, 197, 199, 204, 206, 207, 208, 209, 210, 211, 212, 213, 216, 219, 
          220, 222, 225, 226, 242, 243, 244, 253, 260, 261, 270, 271, 272, 275, 276, 
          277, 278, 279, 280, 281, 282, 283, 284, 285, 287, 289, 290, 293, 294, 295, 
          296, 297, 298, 299, 300, 301, 302, 303, 304, 306, 307, 308, 310, 311, 312, 
          313, 314, 317, 319, 321, 322, 323, 324, 326, 327, 334, 337, 338, 339, 344, 
          354, 355, 356, 357, 358, 359, 360, 361, 362, 365, 369, 371, 373, 375, 376, 
          390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 401, 402, 403, 407, 858, 
          882, 907, 1850, 1873, 2870, 2929, 2968, 3067, 3086, 3247, 3364, 3472, 3490, 
          3652, 3670, 3796, 4897, 4909, 5052, 5088, 5104, 5231 ], 
      [ 3, 11, 18, 24, 25, 29, 36, 37, 39, 43, 50, 51, 52, 54, 55, 56, 58, 59, 60, 65, 
          70, 75, 78, 79, 80, 88, 89, 93, 94, 95, 96, 98, 99, 100, 123, 128, 130, 141, 
          158, 162, 168, 171, 173, 176, 178, 179, 182, 184, 185, 186, 187, 188, 189, 
          190, 192, 194, 199, 200, 201, 202, 206, 208, 210, 212, 214, 216, 217, 218, 
          223, 224, 225, 227, 228, 229, 230, 232, 244, 268, 271, 273, 274, 275, 276, 
          277, 279, 280, 282, 283, 286, 287, 288, 289, 290, 291, 292, 294, 295, 296, 
          297, 298, 299, 301, 302, 304, 305, 309, 311, 312, 314, 315, 316, 317, 318, 
          319, 320, 321, 322, 323, 324, 325, 327, 333, 336, 340, 346, 347, 348, 349, 
          355, 356, 357, 358, 359, 360, 361, 362, 367, 370, 379, 380, 381, 383, 388, 
          390, 391, 392, 393, 394, 395, 396, 397, 398, 400, 401, 402, 403, 408, 859, 
          1111, 2288, 2771, 2812, 2832, 2852, 2989, 3009, 3188, 3230, 3329, 3383, 3437, 
          3455, 3581, 3599, 3636, 3689, 4817, 4961, 5070, 5232 ], 
      [ 4, 11, 18, 24, 25, 30, 42, 46, 47, 48, 49, 50, 53, 54, 55, 56, 58, 59, 60, 64, 
          71, 81, 85, 86, 87, 90, 91, 93, 94, 95, 96, 98, 99, 100, 126, 129, 130, 148, 
          165, 167, 170, 174, 175, 177, 181, 183, 185, 190, 191, 194, 195, 196, 197, 
          198, 201, 202, 203, 205, 209, 211, 213, 215, 217, 218, 219, 220, 221, 222, 
          223, 224, 226, 227, 228, 229, 231, 232, 243, 264, 270, 272, 273, 274, 278, 
          281, 282, 283, 284, 285, 286, 288, 289, 290, 291, 292, 293, 294, 295, 296, 
          300, 302, 303, 305, 306, 307, 308, 309, 310, 312, 313, 314, 315, 316, 318, 
          319, 320, 321, 322, 323, 324, 325, 326, 332, 341, 343, 350, 351, 352, 353, 
          355, 356, 357, 358, 359, 360, 361, 362, 374, 377, 382, 385, 386, 387, 389, 
          390, 391, 392, 393, 394, 395, 396, 397, 399, 400, 401, 402, 403, 409, 883, 
          1087, 2223, 2731, 2751, 2791, 2813, 2891, 2911, 3107, 3169, 3330, 3347, 3401, 
          3419, 3510, 3527, 3563, 3617, 4818, 4962, 5042, 5233 ], 
      [ 7, 10, 19, 28, 29, 30, 31, 35, 36, 40, 41, 42, 45, 46, 55, 58, 61, 62, 63, 64, 
          69, 77, 85, 101, 104, 105, 106, 109, 111, 112, 115, 118, 119, 124, 128, 131, 
          132, 133, 135, 138, 143, 144, 145, 149, 151, 157, 159, 160, 161, 163, 165, 
          166, 167, 168, 169, 176, 177, 179, 180, 182, 183, 187, 192, 194, 196, 198, 
          199, 205, 206, 228, 230, 233, 235, 236, 238, 239, 246, 250, 252, 253, 255, 
          256, 257, 259, 263, 264, 267, 270, 271, 272, 273, 274, 276, 278, 279, 282, 
          291, 293, 297, 298, 300, 303, 305, 307, 308, 314, 316, 317, 320, 324, 329, 
          330, 331, 332, 333, 334, 335, 338, 339, 340, 341, 342, 343, 344, 345, 346, 
          347, 348, 349, 350, 351, 355, 356, 358, 359, 361, 362, 363, 364, 366, 367, 
          368, 371, 376, 378, 380, 381, 386, 392, 395, 398, 399, 400, 402, 404, 405, 
          482, 706, 802, 1569, 2093, 2355, 2466, 2488, 2510, 2552, 2576, 2663, 3209, 
          3780, 4022, 4515, 4565, 4577, 4626, 4770, 4946, 5146, 5222, 5234 ], 
      [ 5, 8, 20, 27, 29, 30, 32, 35, 37, 38, 41, 43, 45, 47, 56, 58, 61, 62, 63, 65, 
          68, 75, 82, 102, 103, 105, 107, 109, 110, 111, 113, 115, 117, 119, 129, 131, 
          132, 133, 134, 138, 140, 142, 146, 147, 153, 157, 158, 159, 161, 163, 164, 
          166, 170, 171, 172, 176, 177, 181, 184, 185, 187, 191, 192, 196, 197, 200, 
          203, 204, 205, 229, 231, 233, 234, 235, 237, 238, 246, 251, 252, 254, 255, 
          256, 258, 259, 260, 268, 269, 271, 272, 273, 274, 275, 278, 279, 283, 284, 
          286, 287, 297, 299, 301, 303, 306, 309, 311, 313, 315, 316, 321, 324, 328, 
          330, 331, 332, 333, 335, 336, 337, 338, 339, 340, 341, 342, 344, 345, 347, 
          349, 350, 351, 352, 353, 355, 356, 357, 359, 361, 362, 363, 365, 366, 368, 
          372, 373, 377, 379, 382, 384, 387, 392, 394, 398, 399, 400, 402, 404, 405, 
          458, 682, 803, 1617, 2094, 2247, 2422, 2444, 2531, 2553, 2620, 2707, 3128, 
          3744, 3977, 4284, 4527, 4613, 4661, 4758, 4934, 5143, 5228, 5235 ], 
      [ 5, 8, 19, 28, 29, 30, 33, 35, 38, 39, 40, 42, 44, 49, 54, 60, 61, 62, 63, 64, 
          67, 77, 90, 102, 103, 104, 105, 108, 110, 111, 114, 115, 121, 127, 128, 131, 
          132, 134, 136, 139, 140, 145, 146, 147, 149, 154, 158, 159, 160, 161, 163, 
          169, 170, 172, 175, 179, 183, 186, 188, 189, 192, 193, 195, 198, 201, 203, 
          208, 214, 215, 224, 230, 233, 234, 235, 237, 238, 248, 249, 253, 254, 255, 
          256, 258, 259, 262, 264, 266, 270, 272, 274, 276, 280, 281, 285, 286, 287, 
          292, 294, 298, 299, 302, 304, 305, 307, 308, 309, 310, 313, 315, 324, 328, 
          329, 331, 332, 333, 334, 335, 336, 337, 339, 341, 342, 343, 345, 346, 347, 
          348, 349, 351, 352, 354, 356, 357, 358, 359, 360, 361, 363, 364, 365, 366, 
          367, 372, 373, 378, 380, 383, 385, 390, 397, 398, 399, 400, 402, 404, 405, 
          483, 730, 754, 1497, 2115, 2269, 2333, 2378, 2511, 2554, 2621, 2708, 3050, 
          3726, 3932, 4491, 4566, 4638, 4649, 4746, 4947, 5180, 5208, 5236 ], 
      [ 6, 9, 19, 27, 28, 29, 30, 32, 34, 35, 40, 46, 49, 52, 56, 59, 61, 62, 63, 64, 
          67, 69, 91, 101, 105, 106, 107, 108, 110, 113, 114, 116, 119, 120, 128, 131, 
          133, 134, 136, 137, 140, 142, 144, 150, 151, 152, 158, 159, 161, 162, 166, 
          168, 169, 172, 177, 180, 181, 182, 184, 188, 190, 193, 195, 196, 200, 202, 
          211, 212, 215, 221, 230, 233, 234, 236, 237, 239, 247, 251, 253, 254, 255, 
          257, 258, 263, 264, 265, 269, 270, 271, 273, 277, 280, 281, 284, 288, 290, 
          292, 293, 297, 300, 301, 304, 306, 308, 309, 313, 316, 318, 322, 324, 328, 
          329, 330, 332, 333, 335, 336, 337, 338, 340, 342, 343, 344, 345, 346, 347, 
          348, 350, 351, 352, 354, 355, 356, 357, 359, 360, 362, 363, 364, 366, 367, 
          369, 374, 375, 378, 381, 383, 384, 391, 394, 398, 399, 400, 402, 404, 405, 
          484, 683, 778, 1401, 2050, 2181, 2379, 2489, 2532, 2555, 2598, 2685, 3148, 
          3762, 3887, 4213, 4492, 4516, 4698, 4733, 4948, 5177, 5226, 5237 ], 
      [ 5, 9, 19, 27, 28, 30, 33, 35, 37, 42, 46, 48, 49, 50, 55, 58, 61, 62, 63, 64, 
          68, 71, 87, 101, 103, 107, 108, 111, 112, 113, 114, 116, 122, 126, 130, 132, 
          133, 134, 137, 139, 140, 143, 146, 148, 153, 154, 158, 159, 165, 167, 170, 
          173, 174, 175, 177, 178, 181, 185, 188, 190, 191, 197, 198, 201, 202, 205, 
          209, 211, 218, 224, 232, 233, 234, 236, 237, 238, 246, 250, 252, 254, 255, 
          257, 258, 259, 261, 264, 267, 270, 271, 272, 273, 274, 278, 282, 283, 285, 
          288, 290, 298, 300, 302, 303, 305, 306, 308, 314, 315, 316, 319, 327, 328, 
          329, 330, 331, 333, 334, 335, 336, 338, 339, 340, 341, 343, 344, 346, 348, 
          349, 350, 351, 352, 353, 355, 356, 357, 359, 360, 361, 364, 365, 367, 370, 
          374, 375, 377, 379, 382, 385, 386, 390, 394, 399, 400, 401, 402, 404, 405, 
          434, 707, 804, 1353, 2138, 2224, 2312, 2334, 2445, 2533, 2622, 2686, 3108, 
          3618, 4199, 4464, 4590, 4614, 4685, 4721, 4949, 5134, 5218, 5238 ], 
      [ 5, 10, 21, 27, 28, 29, 34, 36, 39, 43, 47, 48, 50, 52, 54, 58, 61, 62, 64, 65, 
          71, 75, 88, 102, 104, 106, 108, 109, 112, 113, 116, 119, 123, 125, 128, 132, 
          133, 134, 135, 140, 141, 147, 150, 152, 153, 154, 158, 161, 162, 164, 168, 
          171, 173, 174, 177, 178, 184, 185, 186, 187, 189, 190, 194, 199, 200, 201, 
          202, 215, 216, 223, 230, 233, 235, 236, 237, 238, 246, 249, 252, 253, 256, 
          257, 258, 259, 262, 264, 268, 271, 272, 273, 274, 277, 279, 282, 283, 289, 
          291, 294, 299, 301, 302, 304, 305, 307, 309, 312, 314, 315, 323, 326, 328, 
          329, 330, 331, 332, 334, 336, 337, 338, 339, 340, 341, 342, 343, 345, 346, 
          347, 348, 349, 350, 352, 355, 356, 357, 359, 360, 362, 363, 364, 365, 366, 
          367, 370, 376, 380, 381, 383, 387, 391, 394, 398, 400, 401, 402, 404, 405, 
          485, 731, 805, 1665, 2182, 2289, 2313, 2400, 2423, 2534, 2623, 2664, 3189, 
          3600, 4156, 4465, 4503, 4528, 4540, 4674, 4922, 5131, 5206, 5239 ], 
      [ 10, 12, 22, 26, 27, 28, 31, 33, 36, 38, 42, 44, 48, 51, 54, 55, 57, 61, 63, 64, 
          65, 72, 76, 101, 102, 103, 104, 106, 109, 112, 114, 121, 122, 124, 125, 131, 
          132, 135, 137, 139, 141, 145, 148, 154, 155, 160, 163, 164, 165, 167, 169, 
          173, 174, 178, 179, 180, 183, 185, 186, 189, 190, 206, 207, 208, 209, 213, 
          216, 220, 226, 233, 235, 236, 237, 238, 239, 245, 249, 250, 252, 253, 256, 
          257, 260, 261, 262, 265, 266, 267, 270, 272, 275, 276, 277, 282, 285, 289, 
          291, 295, 298, 299, 300, 302, 303, 304, 305, 307, 310, 312, 314, 317, 319, 
          325, 328, 330, 332, 333, 335, 336, 337, 338, 339, 341, 342, 343, 344, 345, 
          346, 348, 349, 350, 353, 354, 355, 357, 358, 359, 360, 361, 364, 365, 368, 
          369, 370, 371, 376, 380, 385, 389, 390, 396, 398, 399, 401, 402, 404, 405, 
          708, 732, 826, 969, 1735, 2028, 2160, 2314, 2401, 2467, 2512, 2665, 3087, 
          4310, 4362, 4414, 4440, 4675, 4771, 4910, 5036, 5107, 5204, 5216 ], 
      [ 6, 9, 20, 28, 29, 30, 31, 32, 33, 37, 38, 41, 51, 53, 55, 60, 61, 62, 63, 65, 
          68, 74, 79, 101, 102, 105, 107, 108, 111, 114, 118, 120, 122, 124, 129, 131, 
          133, 135, 136, 137, 139, 142, 146, 149, 151, 155, 159, 163, 165, 166, 169, 
          170, 172, 174, 176, 181, 182, 183, 186, 187, 188, 198, 204, 207, 209, 210, 
          214, 217, 218, 221, 231, 233, 234, 236, 237, 239, 248, 250, 254, 255, 257, 
          258, 260, 263, 266, 267, 268, 274, 275, 276, 277, 278, 281, 285, 287, 288, 
          292, 296, 298, 300, 301, 303, 305, 310, 311, 316, 317, 318, 319, 324, 328, 
          329, 330, 331, 332, 334, 336, 339, 340, 341, 342, 343, 344, 345, 347, 348, 
          349, 350, 352, 353, 354, 355, 356, 358, 359, 360, 361, 366, 368, 369, 370, 
          372, 375, 377, 378, 382, 384, 389, 390, 395, 398, 399, 400, 402, 404, 405, 
          459, 709, 755, 1425, 2072, 2161, 2335, 2356, 2446, 2556, 2599, 2687, 3030, 
          3708, 3857, 4296, 4336, 4427, 4662, 4722, 4935, 5174, 5212, 5240 ], 
      [ 6, 8, 20, 27, 29, 32, 33, 36, 37, 38, 43, 49, 50, 51, 54, 59, 61, 62, 63, 65, 
          67, 70, 80, 101, 102, 103, 108, 110, 111, 113, 117, 121, 123, 125, 130, 132, 
          133, 136, 137, 139, 140, 141, 142, 152, 155, 156, 158, 162, 167, 168, 170, 
          171, 172, 173, 179, 181, 184, 185, 188, 189, 190, 201, 208, 210, 212, 213, 
          214, 217, 218, 229, 232, 233, 234, 235, 237, 239, 247, 249, 254, 255, 256, 
          258, 261, 262, 263, 265, 268, 273, 275, 276, 277, 280, 283, 284, 286, 290, 
          292, 295, 297, 299, 302, 304, 305, 309, 310, 311, 312, 318, 319, 326, 329, 
          330, 331, 332, 333, 334, 335, 337, 338, 340, 341, 342, 343, 346, 347, 348, 
          349, 350, 351, 353, 354, 355, 356, 357, 359, 360, 361, 367, 368, 369, 370, 
          373, 374, 377, 379, 383, 385, 388, 390, 394, 398, 400, 401, 402, 404, 405, 
          435, 733, 779, 1377, 2029, 2204, 2290, 2336, 2380, 2535, 2600, 2709, 3010, 
          3690, 4098, 4322, 4388, 4400, 4650, 4734, 4936, 5171, 5202, 5241 ], 
      [ 8, 13, 22, 26, 27, 31, 32, 34, 39, 40, 43, 44, 47, 49, 54, 56, 57, 61, 63, 64, 
          65, 72, 83, 102, 103, 104, 106, 107, 110, 115, 116, 117, 120, 121, 125, 131, 
          134, 136, 138, 141, 147, 148, 150, 152, 156, 158, 160, 161, 162, 164, 171, 
          172, 175, 184, 191, 193, 194, 195, 203, 204, 208, 212, 213, 216, 217, 219, 
          220, 222, 225, 233, 234, 235, 237, 238, 239, 245, 249, 251, 252, 253, 254, 
          256, 260, 261, 262, 265, 266, 269, 270, 275, 279, 280, 281, 283, 284, 286, 
          289, 294, 297, 299, 301, 302, 304, 306, 307, 309, 310, 312, 313, 321, 322, 
          325, 329, 330, 331, 333, 334, 336, 338, 339, 340, 341, 342, 343, 344, 345, 
          346, 347, 351, 352, 353, 354, 355, 357, 358, 359, 360, 362, 363, 365, 369, 
          371, 372, 373, 374, 383, 387, 388, 391, 396, 398, 399, 401, 402, 404, 405, 
          684, 734, 827, 970, 1712, 2006, 2205, 2248, 2270, 2381, 2424, 2710, 2930, 
          4241, 4256, 4389, 4479, 4639, 4759, 4911, 5024, 5099, 5198, 5217 ], 
      [ 7, 15, 23, 26, 27, 32, 33, 34, 35, 36, 43, 45, 46, 48, 57, 58, 59, 62, 63, 64, 
          65, 73, 84, 101, 103, 105, 106, 109, 113, 116, 117, 123, 126, 132, 134, 135, 
          137, 138, 142, 143, 144, 145, 152, 153, 156, 160, 161, 162, 164, 166, 167, 
          168, 173, 178, 180, 191, 196, 197, 200, 201, 205, 206, 207, 212, 213, 218, 
          219, 220, 225, 233, 234, 235, 236, 238, 239, 245, 246, 247, 252, 253, 259, 
          260, 261, 262, 263, 265, 267, 269, 271, 272, 273, 277, 278, 279, 280, 282, 
          283, 284, 290, 293, 295, 297, 299, 300, 306, 308, 311, 312, 314, 320, 323, 
          325, 328, 329, 331, 332, 333, 334, 336, 337, 339, 340, 341, 342, 344, 345, 
          346, 348, 350, 351, 353, 354, 355, 356, 357, 360, 361, 362, 364, 368, 371, 
          373, 374, 375, 376, 379, 381, 387, 393, 394, 398, 399, 401, 402, 404, 405, 
          780, 806, 828, 992, 1827, 2139, 2206, 2249, 2402, 2468, 2490, 2577, 3653, 
          4171, 4185, 4227, 4453, 4627, 4710, 4898, 5000, 5095, 5120, 5168 ], 
      [ 5, 16, 23, 26, 28, 31, 33, 34, 37, 39, 41, 42, 45, 47, 57, 58, 60, 62, 63, 64, 
          65, 73, 92, 102, 104, 105, 107, 112, 115, 118, 122, 123, 126, 132, 134, 135, 
          136, 138, 143, 146, 147, 151, 153, 154, 155, 159, 160, 163, 164, 170, 171, 
          174, 175, 178, 187, 191, 192, 193, 198, 199, 202, 204, 206, 208, 209, 216, 
          219, 223, 226, 233, 234, 235, 236, 237, 238, 245, 246, 248, 252, 253, 258, 
          259, 260, 261, 262, 266, 267, 269, 271, 272, 274, 276, 278, 279, 281, 282, 
          283, 285, 287, 294, 296, 298, 301, 302, 303, 307, 308, 311, 315, 321, 323, 
          325, 328, 329, 330, 332, 333, 334, 335, 337, 338, 340, 341, 343, 344, 345, 
          346, 347, 349, 352, 353, 354, 355, 356, 358, 360, 361, 362, 363, 365, 370, 
          372, 373, 375, 376, 380, 382, 386, 393, 395, 398, 399, 401, 402, 404, 405, 
          756, 807, 829, 993, 1804, 1984, 2271, 2315, 2425, 2447, 2513, 2624, 3491, 
          4127, 4157, 4200, 4285, 4349, 4747, 4899, 4988, 5091, 5118, 5169 ], 
      [ 7, 9, 20, 29, 31, 32, 34, 37, 39, 41, 43, 46, 50, 51, 56, 58, 61, 62, 63, 65, 
          69, 70, 89, 101, 104, 107, 108, 116, 117, 118, 119, 120, 122, 123, 130, 133, 
          135, 136, 138, 141, 143, 144, 149, 150, 153, 156, 158, 162, 165, 166, 168, 
          171, 173, 175, 176, 182, 192, 194, 199, 200, 202, 206, 210, 212, 217, 218, 
          219, 221, 223, 227, 232, 233, 234, 236, 238, 239, 246, 251, 252, 254, 255, 
          257, 259, 261, 263, 268, 269, 271, 273, 274, 275, 278, 279, 280, 282, 283, 
          288, 296, 297, 298, 301, 306, 309, 311, 312, 316, 320, 321, 322, 326, 328, 
          329, 331, 332, 333, 335, 336, 337, 338, 339, 341, 342, 343, 344, 346, 347, 
          348, 349, 351, 352, 353, 355, 356, 358, 359, 360, 362, 367, 370, 371, 372, 
          374, 375, 377, 379, 381, 386, 388, 391, 395, 398, 400, 401, 402, 404, 405, 
          436, 685, 808, 1305, 1985, 2183, 2207, 2291, 2357, 2491, 2578, 2688, 2990, 
          3582, 4140, 4186, 4269, 4578, 4602, 4735, 4937, 5116, 5210, 5242 ], 
      [ 7, 8, 21, 30, 31, 32, 33, 36, 39, 42, 47, 48, 50, 53, 54, 58, 61, 62, 64, 65, 
          70, 85, 90, 102, 103, 106, 108, 111, 115, 117, 118, 121, 122, 126, 129, 133, 
          134, 135, 138, 139, 143, 145, 148, 149, 155, 156, 160, 162, 163, 165, 167, 
          170, 174, 175, 176, 183, 185, 194, 195, 196, 197, 198, 201, 213, 214, 217, 
          218, 219, 222, 223, 231, 233, 234, 235, 238, 239, 246, 249, 252, 254, 256, 
          259, 260, 262, 263, 264, 268, 272, 273, 274, 278, 279, 281, 282, 283, 286, 
          289, 295, 299, 300, 302, 305, 307, 309, 310, 312, 320, 321, 323, 327, 328, 
          329, 330, 332, 333, 334, 335, 336, 337, 338, 339, 340, 342, 343, 345, 347, 
          348, 350, 351, 352, 353, 355, 356, 358, 359, 360, 361, 366, 368, 371, 372, 
          373, 374, 377, 380, 382, 387, 389, 390, 395, 399, 400, 401, 402, 404, 405, 
          460, 735, 809, 1641, 2208, 2225, 2272, 2337, 2358, 2469, 2579, 2711, 2912, 
          3564, 4141, 4172, 4257, 4323, 4553, 4567, 4923, 5113, 5196, 5243 ], 
      [ 7, 10, 20, 29, 30, 32, 34, 38, 40, 41, 43, 44, 48, 51, 54, 59, 61, 62, 63, 65, 
          74, 82, 88, 103, 104, 105, 106, 108, 109, 119, 120, 124, 125, 127, 129, 131, 
          135, 137, 138, 140, 144, 145, 147, 149, 150, 156, 161, 163, 164, 165, 166, 
          168, 169, 172, 173, 179, 184, 186, 195, 200, 203, 205, 207, 214, 215, 220, 
          221, 222, 223, 227, 231, 233, 235, 236, 238, 239, 247, 249, 255, 256, 257, 
          259, 260, 262, 263, 265, 268, 273, 275, 277, 279, 280, 284, 285, 291, 292, 
          293, 295, 299, 304, 305, 306, 307, 309, 310, 311, 312, 317, 320, 324, 328, 
          329, 330, 331, 333, 334, 335, 336, 337, 338, 340, 341, 343, 345, 348, 349, 
          350, 351, 352, 353, 354, 356, 357, 358, 359, 360, 362, 364, 366, 368, 371, 
          372, 376, 377, 384, 387, 388, 389, 391, 397, 398, 399, 400, 402, 404, 405, 
          461, 736, 781, 1281, 2116, 2162, 2184, 2250, 2403, 2557, 2580, 2666, 2951, 
          3546, 3827, 4112, 4297, 4441, 4529, 4711, 4938, 5164, 5192, 5244 ], 
      [ 6, 10, 19, 28, 30, 31, 34, 40, 42, 46, 47, 49, 50, 51, 54, 60, 61, 62, 63, 64, 
          71, 74, 86, 104, 106, 107, 108, 112, 118, 119, 121, 124, 125, 126, 130, 133, 
          136, 137, 138, 148, 149, 150, 151, 152, 154, 155, 165, 167, 168, 169, 170, 
          171, 174, 175, 182, 183, 190, 194, 202, 203, 209, 211, 215, 216, 217, 220, 
          221, 222, 223, 228, 232, 233, 235, 236, 237, 239, 248, 249, 255, 256, 257, 
          258, 261, 262, 263, 264, 266, 270, 274, 276, 281, 282, 284, 285, 291, 292, 
          294, 296, 302, 303, 304, 305, 307, 308, 309, 310, 312, 318, 322, 327, 328, 
          330, 331, 332, 333, 334, 335, 336, 337, 339, 340, 341, 342, 346, 347, 349, 
          350, 351, 352, 353, 354, 355, 356, 358, 359, 360, 362, 363, 367, 369, 370, 
          374, 376, 377, 385, 386, 388, 389, 391, 395, 399, 400, 401, 402, 404, 405, 
          437, 737, 757, 1233, 2007, 2163, 2185, 2226, 2316, 2359, 2601, 2667, 2892, 
          3528, 4083, 4113, 4374, 4415, 4504, 4723, 4950, 5157, 5186, 5245 ], 
      [ 9, 14, 22, 26, 27, 31, 35, 37, 41, 44, 45, 46, 52, 53, 55, 56, 57, 61, 63, 64, 
          65, 76, 83, 101, 107, 109, 110, 112, 114, 115, 116, 117, 120, 122, 124, 131, 
          141, 142, 143, 144, 146, 148, 151, 153, 157, 159, 166, 176, 177, 178, 180, 
          181, 182, 191, 193, 197, 199, 204, 206, 207, 209, 210, 211, 212, 219, 224, 
          225, 226, 227, 233, 234, 236, 237, 238, 239, 245, 250, 251, 252, 253, 254, 
          257, 260, 261, 265, 266, 267, 269, 270, 271, 275, 278, 287, 288, 289, 290, 
          293, 296, 297, 298, 300, 301, 303, 306, 313, 314, 316, 317, 319, 321, 322, 
          325, 328, 329, 331, 332, 334, 335, 337, 338, 339, 340, 345, 346, 347, 348, 
          349, 350, 351, 352, 353, 354, 355, 357, 358, 359, 361, 362, 365, 369, 371, 
          375, 378, 379, 381, 382, 384, 386, 392, 396, 398, 399, 401, 402, 404, 405, 
          686, 710, 830, 971, 1689, 1986, 2051, 2073, 2140, 2448, 2492, 2689, 2871, 
          3963, 3993, 4428, 4591, 4603, 4699, 4912, 5012, 5079, 5199, 5205 ], 
      [ 2, 11, 21, 26, 28, 32, 35, 36, 38, 39, 40, 41, 47, 48, 52, 53, 57, 61, 62, 64, 
          65, 78, 81, 102, 105, 106, 109, 113, 114, 115, 118, 120, 127, 128, 129, 131, 
          134, 135, 139, 142, 145, 147, 150, 151, 157, 160, 164, 176, 177, 178, 180, 
          183, 184, 186, 187, 193, 195, 196, 198, 200, 204, 207, 213, 214, 215, 216, 
          219, 225, 226, 230, 231, 234, 235, 236, 237, 238, 239, 245, 252, 253, 260, 
          262, 264, 265, 266, 267, 268, 269, 272, 277, 279, 281, 286, 287, 288, 289, 
          291, 293, 299, 300, 301, 307, 313, 315, 317, 318, 320, 323, 324, 328, 329, 
          330, 331, 333, 334, 335, 337, 338, 339, 341, 342, 344, 346, 347, 348, 350, 
          352, 353, 354, 355, 357, 358, 360, 361, 362, 363, 364, 366, 368, 372, 378, 
          380, 381, 382, 383, 384, 387, 389, 393, 396, 398, 399, 400, 402, 404, 405, 
          462, 486, 831, 1592, 1963, 2052, 2074, 2273, 2404, 2426, 2470, 2641, 3313, 
          3947, 4007, 4037, 4067, 4541, 4554, 4807, 4924, 5075, 5246, 5247 ], 
      [ 3, 11, 19, 26, 28, 35, 36, 37, 39, 40, 42, 43, 46, 49, 51, 52, 57, 61, 62, 63, 
          64, 78, 93, 101, 104, 110, 112, 113, 116, 118, 121, 123, 127, 128, 130, 132, 
          136, 139, 141, 143, 144, 150, 152, 154, 157, 158, 160, 168, 178, 179, 180, 
          182, 188, 190, 191, 192, 193, 194, 201, 202, 206, 208, 209, 212, 216, 220, 
          224, 225, 228, 230, 232, 234, 235, 236, 237, 238, 239, 245, 252, 253, 255, 
          261, 262, 264, 265, 266, 267, 269, 270, 271, 276, 280, 282, 286, 288, 290, 
          291, 294, 297, 298, 302, 304, 308, 314, 315, 318, 320, 322, 326, 328, 330, 
          331, 332, 333, 334, 336, 337, 338, 339, 340, 343, 344, 345, 347, 348, 349, 
          351, 353, 354, 355, 357, 358, 360, 361, 362, 363, 364, 367, 370, 374, 378, 
          379, 380, 381, 383, 385, 386, 388, 393, 396, 398, 400, 401, 402, 404, 405, 
          438, 487, 832, 1112, 1964, 2008, 2141, 2317, 2382, 2493, 2514, 2642, 3292, 
          3888, 3933, 4023, 4052, 4375, 4686, 4795, 4951, 5071, 5248, 5249 ], 
      [ 6, 8, 21, 29, 31, 36, 37, 39, 40, 45, 47, 50, 52, 53, 56, 60, 61, 62, 64, 65, 
          75, 79, 86, 102, 110, 111, 112, 115, 117, 118, 119, 120, 121, 123, 128, 133, 
          136, 141, 142, 143, 147, 149, 151, 152, 155, 157, 159, 162, 171, 176, 182, 
          183, 184, 187, 189, 192, 194, 196, 199, 202, 204, 210, 214, 216, 217, 222, 
          224, 225, 228, 229, 230, 233, 234, 235, 237, 239, 248, 251, 253, 254, 256, 
          258, 263, 264, 266, 268, 269, 274, 276, 279, 281, 286, 287, 289, 290, 292, 
          294, 296, 297, 301, 302, 309, 313, 316, 317, 318, 321, 322, 323, 326, 328, 
          329, 330, 331, 333, 335, 336, 337, 339, 340, 341, 343, 344, 345, 346, 348, 
          349, 350, 351, 352, 354, 355, 356, 358, 359, 361, 362, 363, 366, 367, 369, 
          373, 378, 380, 381, 382, 383, 388, 392, 395, 398, 400, 401, 402, 404, 405, 
          488, 687, 758, 1545, 2009, 2075, 2095, 2292, 2360, 2427, 2602, 2712, 2772, 
          3438, 3902, 3918, 4038, 4480, 4505, 4663, 4925, 5152, 5200, 5250 ], 
      [ 7, 9, 21, 29, 33, 35, 36, 39, 44, 48, 50, 51, 52, 53, 55, 59, 61, 62, 64, 65, 
          79, 87, 88, 101, 108, 109, 111, 114, 116, 120, 121, 122, 123, 127, 128, 135, 
          139, 140, 141, 142, 143, 144, 145, 149, 154, 156, 162, 169, 173, 176, 178, 
          179, 186, 188, 189, 190, 195, 197, 198, 199, 200, 201, 207, 210, 214, 218, 
          224, 225, 227, 228, 230, 233, 234, 236, 238, 239, 247, 250, 253, 254, 257, 
          259, 263, 264, 265, 267, 268, 273, 277, 280, 282, 287, 288, 289, 290, 292, 
          293, 295, 298, 299, 300, 305, 314, 316, 317, 319, 320, 322, 323, 326, 328, 
          330, 331, 332, 333, 334, 335, 336, 338, 340, 341, 342, 344, 345, 346, 347, 
          349, 350, 351, 352, 354, 356, 357, 358, 359, 360, 361, 364, 366, 367, 371, 
          375, 378, 379, 380, 381, 383, 389, 390, 397, 398, 400, 401, 402, 404, 405, 
          489, 711, 782, 1521, 2076, 2117, 2142, 2293, 2338, 2405, 2581, 2690, 2853, 
          3456, 3903, 3994, 4008, 4298, 4454, 4466, 4926, 5149, 5194, 5251 ], 
      [ 5, 10, 20, 29, 37, 38, 41, 42, 43, 44, 45, 50, 51, 52, 55, 60, 61, 62, 63, 65, 
          77, 80, 89, 104, 109, 110, 111, 112, 119, 122, 123, 124, 125, 127, 130, 132, 
          140, 141, 144, 146, 147, 149, 153, 154, 155, 157, 163, 171, 173, 179, 182, 
          185, 186, 187, 188, 189, 192, 199, 203, 205, 206, 208, 210, 211, 223, 224, 
          226, 227, 228, 229, 232, 233, 235, 236, 237, 238, 248, 250, 255, 256, 257, 
          258, 259, 261, 266, 267, 268, 271, 274, 275, 276, 285, 287, 291, 292, 294, 
          295, 296, 298, 303, 304, 305, 311, 314, 315, 316, 317, 319, 321, 326, 328, 
          329, 330, 332, 333, 334, 335, 336, 339, 340, 342, 343, 344, 346, 347, 348, 
          350, 351, 352, 353, 354, 356, 357, 358, 359, 361, 362, 365, 367, 370, 376, 
          377, 379, 380, 384, 385, 386, 388, 392, 397, 398, 400, 401, 402, 404, 405, 
          439, 712, 759, 1161, 1987, 2030, 2096, 2118, 2294, 2515, 2625, 2668, 2833, 
          3384, 3842, 3872, 4350, 4363, 4579, 4651, 4939, 5140, 5188, 5252 ], 
      [ 6, 10, 21, 27, 30, 36, 38, 45, 46, 47, 48, 50, 52, 53, 55, 59, 61, 62, 64, 65, 
          80, 85, 91, 106, 109, 111, 112, 113, 114, 117, 119, 124, 125, 126, 129, 133, 
          137, 140, 142, 145, 148, 151, 152, 153, 155, 157, 166, 167, 174, 177, 180, 
          181, 183, 184, 185, 187, 189, 190, 196, 197, 205, 211, 213, 215, 218, 222, 
          226, 227, 228, 229, 231, 233, 235, 236, 237, 239, 247, 250, 256, 257, 258, 
          260, 263, 264, 265, 267, 268, 272, 273, 277, 284, 289, 290, 291, 292, 293, 
          295, 296, 300, 303, 305, 312, 313, 314, 316, 317, 318, 319, 323, 327, 328, 
          329, 331, 332, 333, 334, 335, 336, 338, 341, 342, 343, 344, 345, 347, 348, 
          349, 351, 352, 353, 354, 355, 356, 357, 359, 361, 362, 366, 368, 369, 376, 
          377, 381, 382, 384, 385, 387, 389, 392, 394, 399, 400, 401, 402, 404, 405, 
          463, 713, 783, 1329, 2031, 2053, 2097, 2227, 2471, 2536, 2603, 2669, 2792, 
          3420, 3813, 3843, 4068, 4311, 4324, 4517, 4927, 5137, 5184, 5253 ], 
      [ 7, 8, 19, 30, 35, 40, 42, 43, 44, 45, 46, 49, 50, 53, 56, 59, 61, 62, 63, 64, 
          82, 86, 87, 103, 110, 111, 115, 116, 117, 119, 121, 124, 126, 127, 130, 138, 
          140, 143, 144, 145, 146, 148, 149, 152, 156, 157, 161, 167, 175, 179, 181, 
          191, 192, 194, 195, 196, 197, 201, 203, 205, 210, 211, 220, 221, 222, 224, 
          225, 227, 228, 229, 232, 233, 234, 235, 238, 239, 247, 251, 254, 255, 256, 
          259, 261, 263, 264, 265, 269, 270, 273, 278, 280, 284, 286, 290, 292, 293, 
          294, 295, 297, 306, 308, 309, 310, 313, 314, 316, 320, 321, 322, 327, 328, 
          329, 330, 331, 332, 336, 337, 338, 340, 341, 342, 343, 344, 346, 347, 348, 
          349, 350, 352, 353, 354, 356, 357, 358, 359, 361, 362, 367, 371, 373, 374, 
          377, 378, 379, 385, 386, 387, 388, 392, 397, 399, 400, 401, 402, 404, 405, 
          440, 688, 784, 1065, 2010, 2098, 2119, 2143, 2228, 2251, 2582, 2713, 2752, 
          3402, 3904, 4053, 4114, 4228, 4242, 4615, 4952, 5128, 5190, 5254 ], 
      [ 5, 9, 21, 30, 34, 39, 41, 44, 47, 48, 49, 50, 52, 53, 56, 60, 61, 62, 64, 65, 
          89, 90, 91, 107, 108, 114, 115, 116, 119, 120, 122, 125, 126, 127, 129, 134, 
          140, 146, 147, 148, 149, 150, 151, 153, 154, 156, 172, 174, 175, 177, 186, 
          193, 195, 197, 198, 199, 200, 202, 203, 211, 215, 217, 219, 221, 222, 223, 
          224, 226, 227, 229, 231, 233, 234, 236, 237, 238, 248, 251, 254, 257, 258, 
          259, 260, 264, 266, 268, 269, 274, 281, 283, 285, 287, 288, 289, 292, 293, 
          294, 296, 301, 306, 307, 309, 313, 315, 316, 319, 321, 322, 323, 327, 329, 
          330, 331, 332, 333, 335, 337, 339, 340, 341, 342, 343, 344, 345, 347, 348, 
          349, 350, 351, 353, 354, 356, 357, 358, 359, 360, 362, 365, 366, 372, 375, 
          377, 382, 383, 384, 386, 387, 389, 391, 397, 399, 400, 401, 402, 404, 405, 
          464, 689, 760, 1257, 1988, 2054, 2120, 2186, 2229, 2274, 2626, 2691, 2732, 
          3348, 3844, 3948, 3964, 4128, 4142, 4493, 4928, 5125, 5182, 5255 ], 
      [ 4, 11, 20, 26, 32, 37, 38, 41, 42, 43, 46, 47, 48, 49, 51, 53, 57, 61, 62, 63, 
          65, 81, 93, 103, 107, 113, 117, 118, 122, 124, 125, 126, 127, 129, 130, 137, 
          138, 139, 146, 148, 150, 153, 155, 156, 157, 164, 165, 170, 181, 185, 191, 
          203, 204, 205, 206, 207, 208, 209, 212, 213, 217, 218, 219, 220, 221, 223, 
          226, 227, 229, 231, 232, 234, 235, 236, 237, 238, 239, 245, 252, 255, 260, 
          261, 262, 265, 266, 267, 268, 269, 275, 278, 283, 284, 285, 286, 288, 291, 
          295, 296, 303, 306, 310, 311, 312, 315, 318, 319, 320, 321, 327, 329, 332, 
          334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 349, 350, 
          351, 352, 354, 355, 357, 358, 360, 361, 362, 368, 370, 372, 374, 377, 379, 
          382, 384, 385, 386, 387, 388, 389, 393, 396, 399, 400, 401, 402, 404, 405, 
          441, 465, 833, 1088, 1965, 1989, 2032, 2164, 2209, 2252, 2449, 2643, 3271, 
          3828, 3858, 3873, 3978, 4270, 4401, 4783, 4940, 5043, 5256, 5257 ], 
      [ 6, 17, 23, 26, 33, 34, 38, 40, 44, 45, 49, 51, 52, 53, 57, 59, 60, 62, 63, 64, 
          65, 84, 92, 105, 110, 114, 120, 121, 123, 124, 125, 126, 127, 136, 137, 142, 
          144, 145, 146, 147, 151, 152, 154, 155, 156, 169, 172, 180, 188, 189, 193, 
          204, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 220, 221, 222, 225, 
          226, 228, 229, 233, 234, 235, 236, 237, 239, 245, 247, 248, 253, 258, 260, 
          261, 262, 263, 265, 266, 267, 269, 276, 277, 280, 281, 284, 285, 287, 290, 
          292, 293, 294, 295, 296, 304, 308, 310, 311, 313, 317, 318, 319, 322, 323, 
          325, 330, 331, 334, 335, 336, 337, 338, 339, 342, 343, 344, 345, 346, 347, 
          348, 349, 350, 351, 352, 353, 356, 357, 358, 360, 361, 362, 369, 373, 375, 
          376, 378, 383, 384, 385, 388, 389, 393, 397, 398, 399, 401, 402, 404, 405, 
          761, 785, 834, 994, 1781, 2011, 2033, 2055, 2077, 2165, 2383, 2604, 3365, 
          3814, 3919, 4084, 4099, 4214, 4337, 4900, 4976, 5039, 5119, 5121 ], 
      [ 6, 11, 22, 26, 27, 28, 31, 32, 36, 37, 46, 47, 54, 55, 56, 58, 61, 63, 64, 65, 
          73, 94, 96, 101, 102, 106, 107, 112, 113, 117, 118, 128, 129, 130, 133, 158, 
          159, 160, 162, 164, 165, 166, 167, 168, 170, 171, 174, 176, 177, 178, 180, 
          181, 182, 183, 184, 185, 187, 190, 191, 194, 196, 202, 204, 206, 209, 212, 
          213, 216, 217, 218, 219, 234, 235, 236, 237, 239, 246, 252, 270, 271, 272, 
          273, 274, 275, 276, 277, 278, 279, 281, 282, 283, 284, 286, 288, 289, 290, 
          291, 296, 297, 300, 301, 302, 303, 312, 318, 324, 325, 326, 327, 328, 329, 
          331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 343, 344, 345, 346, 
          347, 350, 353, 356, 357, 358, 359, 360, 361, 362, 363, 368, 369, 370, 374, 
          381, 382, 390, 391, 392, 393, 394, 395, 396, 398, 399, 400, 401, 402, 404, 
          410, 810, 1448, 2210, 2318, 2361, 2428, 2450, 2472, 2494, 2537, 2644, 3248, 
          3492, 3565, 3583, 3601, 3619, 3654, 3745, 3781, 4913, 5067, 5258 ], 
      [ 5, 6, 7, 18, 23, 24, 29, 30, 33, 34, 45, 50, 54, 55, 56, 58, 59, 60, 62, 63, 
          64, 65, 66, 105, 108, 111, 119, 123, 126, 128, 129, 130, 159, 161, 162, 163, 
          166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 187, 188, 189, 192, 196, 
          197, 198, 199, 200, 201, 202, 205, 210, 211, 214, 215, 218, 221, 222, 223, 
          228, 229, 233, 234, 235, 236, 246, 247, 248, 258, 259, 263, 271, 272, 273, 
          274, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 287, 290, 292, 293, 
          294, 295, 296, 305, 308, 309, 311, 316, 323, 324, 325, 326, 327, 328, 329, 
          330, 331, 332, 333, 335, 336, 338, 339, 340, 341, 342, 343, 347, 348, 349, 
          350, 351, 352, 354, 355, 357, 358, 359, 360, 361, 362, 366, 367, 373, 375, 
          376, 377, 390, 391, 392, 393, 394, 395, 397, 398, 399, 400, 401, 402, 404, 
          411, 762, 786, 811, 995, 1758, 2099, 2187, 2230, 2295, 2339, 2558, 3331, 
          3473, 3511, 3637, 3671, 3797, 4901, 4963, 5040, 5092, 5096, 5259 ], 
      [ 5, 11, 22, 26, 27, 35, 38, 43, 44, 48, 49, 52, 54, 55, 56, 59, 61, 63, 64, 65, 
          84, 94, 95, 103, 109, 110, 113, 114, 116, 125, 127, 128, 129, 130, 140, 158, 
          161, 164, 172, 173, 177, 178, 179, 180, 181, 184, 185, 186, 188, 189, 190, 
          191, 193, 195, 197, 200, 201, 203, 205, 207, 208, 211, 212, 213, 215, 220, 
          224, 225, 226, 227, 229, 234, 235, 236, 237, 238, 247, 265, 270, 271, 272, 
          273, 275, 277, 280, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 
          294, 295, 299, 304, 306, 313, 314, 315, 319, 324, 325, 326, 327, 329, 330, 
          331, 332, 333, 334, 336, 337, 338, 342, 344, 345, 346, 348, 349, 350, 351, 
          352, 353, 354, 355, 356, 358, 359, 360, 361, 362, 364, 365, 379, 383, 384, 
          385, 387, 390, 391, 392, 393, 394, 396, 397, 398, 399, 400, 401, 402, 404, 
          412, 787, 1136, 2034, 2056, 2121, 2144, 2253, 2384, 2406, 2538, 2645, 3068, 
          3366, 3403, 3421, 3457, 3547, 3655, 3691, 3763, 4914, 5083, 5260 ], 
      [ 7, 11, 22, 26, 31, 39, 40, 41, 42, 44, 51, 53, 54, 55, 56, 60, 61, 63, 64, 65, 
          92, 95, 96, 104, 115, 118, 120, 121, 122, 124, 127, 128, 129, 130, 149, 160, 
          163, 165, 169, 175, 176, 179, 182, 183, 186, 192, 193, 194, 195, 198, 199, 
          203, 204, 206, 207, 208, 209, 210, 214, 216, 217, 219, 220, 221, 222, 223, 
          224, 225, 226, 227, 228, 234, 235, 236, 238, 239, 248, 266, 270, 274, 275, 
          276, 278, 279, 280, 281, 282, 285, 286, 287, 288, 289, 291, 292, 293, 294, 
          295, 296, 298, 307, 310, 317, 320, 321, 322, 324, 325, 326, 327, 328, 330, 
          334, 335, 337, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 351, 
          352, 353, 354, 355, 356, 357, 359, 360, 361, 362, 371, 372, 378, 380, 386, 
          388, 389, 390, 391, 392, 393, 395, 396, 397, 398, 399, 400, 401, 402, 404, 
          413, 763, 1040, 1990, 2012, 2078, 2122, 2166, 2275, 2362, 2516, 2646, 2969, 
          3349, 3367, 3385, 3439, 3493, 3529, 3709, 3727, 4915, 5063, 5261 ], 
      [ 8, 9, 10, 18, 22, 25, 27, 29, 30, 31, 44, 50, 54, 55, 56, 58, 59, 60, 61, 63, 
          64, 65, 97, 131, 133, 140, 141, 148, 149, 158, 159, 161, 162, 163, 165, 166, 
          167, 169, 171, 172, 173, 174, 175, 176, 177, 179, 181, 182, 183, 184, 185, 
          186, 189, 190, 194, 195, 197, 199, 203, 210, 211, 217, 222, 224, 227, 230, 
          231, 232, 233, 237, 238, 239, 249, 250, 251, 254, 256, 257, 270, 273, 274, 
          275, 289, 292, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 309, 
          310, 312, 313, 314, 316, 317, 319, 321, 322, 324, 325, 326, 327, 328, 329, 
          330, 331, 332, 333, 334, 335, 336, 337, 340, 341, 342, 343, 344, 347, 348, 
          349, 350, 351, 352, 355, 356, 357, 358, 360, 361, 362, 365, 366, 367, 369, 
          371, 377, 390, 391, 392, 394, 395, 396, 397, 398, 399, 400, 401, 402, 405, 
          414, 690, 714, 738, 972, 1018, 2123, 2231, 2296, 2363, 2539, 2559, 2814, 
          2970, 3069, 3170, 3231, 3249, 4916, 4964, 5080, 5100, 5108, 5262 ], 
      [ 9, 11, 23, 28, 32, 33, 34, 39, 48, 49, 51, 54, 57, 58, 59, 60, 62, 63, 64, 65, 
          72, 98, 100, 108, 134, 135, 136, 137, 139, 150, 154, 156, 158, 160, 162, 164, 
          165, 168, 169, 170, 172, 173, 174, 175, 178, 186, 188, 190, 193, 195, 198, 
          200, 201, 202, 207, 208, 209, 212, 213, 214, 215, 216, 217, 218, 219, 220, 
          221, 223, 230, 231, 232, 234, 236, 237, 238, 239, 249, 262, 277, 280, 281, 
          282, 283, 285, 288, 298, 299, 300, 301, 302, 304, 305, 306, 307, 308, 309, 
          310, 311, 312, 315, 318, 319, 320, 322, 323, 324, 325, 326, 327, 330, 331, 
          332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 345, 346, 348, 
          352, 353, 354, 355, 356, 357, 358, 359, 361, 362, 364, 370, 372, 374, 375, 
          383, 389, 390, 391, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 405, 
          415, 739, 1472, 1966, 2167, 2188, 2211, 2276, 2319, 2340, 2385, 2407, 2893, 
          2913, 2931, 2952, 3011, 3051, 3088, 3190, 3798, 4902, 5055, 5263 ], 
      [ 8, 11, 23, 33, 35, 36, 37, 38, 42, 45, 53, 55, 57, 58, 59, 60, 62, 63, 64, 65, 
          76, 98, 99, 111, 132, 139, 142, 143, 145, 146, 155, 157, 159, 160, 163, 167, 
          170, 176, 178, 179, 180, 181, 183, 185, 187, 188, 189, 191, 192, 196, 197, 
          198, 201, 204, 205, 206, 207, 208, 209, 210, 213, 214, 218, 224, 225, 226, 
          228, 229, 230, 231, 232, 234, 235, 237, 238, 239, 250, 267, 272, 276, 278, 
          286, 287, 290, 295, 297, 298, 299, 300, 302, 303, 305, 308, 310, 311, 313, 
          314, 315, 316, 317, 318, 319, 320, 321, 323, 324, 325, 326, 327, 328, 329, 
          330, 332, 334, 335, 336, 338, 339, 341, 344, 345, 346, 347, 348, 349, 350, 
          351, 353, 354, 355, 356, 357, 358, 359, 360, 362, 368, 373, 378, 379, 380, 
          382, 385, 390, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 405, 
          416, 715, 1208, 1967, 2035, 2079, 2100, 2145, 2341, 2451, 2473, 2517, 2793, 
          2834, 2854, 2872, 3031, 3089, 3109, 3210, 3672, 4903, 5059, 5264 ], 
      [ 10, 11, 23, 34, 40, 41, 43, 45, 46, 47, 52, 56, 57, 58, 59, 60, 62, 63, 64, 65, 
          83, 99, 100, 119, 138, 144, 147, 150, 151, 152, 153, 157, 161, 164, 166, 168, 
          171, 177, 180, 182, 184, 187, 191, 192, 193, 194, 196, 199, 200, 202, 203, 
          204, 205, 206, 211, 212, 215, 216, 219, 220, 221, 222, 223, 225, 226, 227, 
          228, 229, 230, 231, 232, 235, 236, 237, 238, 239, 251, 269, 271, 279, 284, 
          291, 293, 294, 296, 297, 301, 303, 304, 306, 307, 308, 309, 311, 312, 313, 
          314, 315, 316, 317, 318, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 
          331, 333, 337, 338, 339, 340, 342, 343, 344, 345, 346, 347, 349, 350, 351, 
          352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 363, 376, 381, 384, 386, 
          387, 388, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 405, 
          417, 691, 1184, 1968, 1991, 2013, 2057, 2101, 2189, 2254, 2429, 2495, 2733, 
          2753, 2773, 2873, 2932, 2991, 3129, 3149, 3474, 4904, 5047, 5265 ], 
      [ 13, 16, 19, 28, 40, 47, 67, 69, 71, 73, 74, 75, 77, 78, 81, 83, 86, 94, 99, 
          102, 104, 105, 106, 107, 110, 112, 113, 115, 118, 119, 128, 131, 132, 133, 
          134, 136, 138, 147, 150, 151, 152, 157, 158, 159, 160, 161, 164, 168, 170, 
          171, 177, 180, 182, 183, 184, 187, 191, 192, 193, 194, 196, 202, 203, 204, 
          215, 216, 230, 235, 237, 240, 241, 242, 243, 245, 246, 248, 249, 251, 252, 
          253, 255, 256, 258, 262, 264, 266, 269, 270, 271, 272, 274, 276, 279, 281, 
          284, 286, 291, 294, 297, 301, 302, 303, 304, 307, 308, 309, 313, 315, 318, 
          324, 328, 329, 330, 331, 333, 337, 339, 343, 345, 346, 347, 355, 362, 364, 
          365, 366, 367, 368, 369, 370, 372, 373, 374, 376, 378, 380, 381, 382, 383, 
          384, 385, 386, 387, 388, 391, 392, 393, 394, 395, 396, 398, 399, 400, 403, 
          404, 405, 490, 562, 610, 1185, 1449, 1546, 1593, 1618, 1666, 1713, 1805, 
          1943, 2430, 3150, 3782, 4039, 4376, 4506, 4542, 4640, 4748, 5178, 5223, 5251 ]
        , [ 12, 15, 19, 28, 35, 48, 67, 68, 69, 71, 72, 77, 78, 81, 84, 87, 88, 95, 
          100, 101, 103, 104, 105, 106, 108, 109, 113, 114, 116, 127, 128, 131, 132, 
          134, 135, 137, 139, 140, 144, 145, 150, 154, 158, 160, 161, 164, 165, 168, 
          169, 173, 177, 178, 179, 180, 186, 188, 190, 193, 195, 198, 200, 201, 205, 
          207, 215, 220, 230, 236, 238, 240, 241, 242, 243, 245, 246, 247, 249, 250, 
          252, 253, 255, 257, 259, 262, 264, 265, 267, 270, 271, 272, 273, 277, 280, 
          282, 285, 288, 291, 293, 298, 299, 300, 304, 305, 306, 307, 308, 314, 315, 
          320, 324, 328, 330, 331, 332, 333, 334, 338, 342, 345, 346, 348, 357, 360, 
          363, 365, 366, 367, 368, 370, 371, 372, 374, 375, 376, 378, 379, 380, 381, 
          383, 384, 385, 386, 387, 389, 390, 391, 393, 394, 396, 397, 398, 399, 400, 
          403, 404, 405, 491, 538, 586, 1137, 1282, 1473, 1522, 1594, 1667, 1736, 1828, 
          1944, 2408, 3052, 3764, 4009, 4467, 4543, 4628, 4687, 4772, 5181, 5227, 5250 ]
        , [ 5, 16, 22, 27, 44, 66, 68, 71, 72, 75, 76, 77, 83, 84, 89, 90, 94, 95, 97, 
          102, 103, 104, 107, 109, 110, 112, 114, 115, 116, 122, 125, 131, 132, 134, 
          140, 141, 146, 147, 148, 153, 154, 158, 159, 161, 163, 164, 171, 172, 173, 
          174, 175, 177, 178, 185, 186, 189, 191, 193, 197, 199, 203, 208, 211, 224, 
          226, 233, 237, 238, 240, 242, 243, 244, 245, 246, 248, 249, 250, 251, 252, 
          253, 254, 256, 257, 258, 259, 260, 261, 266, 270, 271, 272, 274, 275, 283, 
          285, 287, 289, 294, 298, 299, 301, 302, 303, 304, 306, 307, 313, 314, 315, 
          319, 321, 325, 329, 330, 332, 333, 334, 337, 339, 344, 349, 352, 357, 359, 
          363, 364, 366, 367, 369, 370, 371, 372, 373, 375, 376, 377, 379, 380, 382, 
          383, 384, 385, 386, 387, 390, 391, 392, 394, 396, 397, 398, 399, 401, 403, 
          404, 405, 539, 563, 658, 973, 1162, 1258, 1354, 1498, 1619, 1668, 1806, 1874, 
          2627, 3070, 3965, 4364, 4592, 4641, 4676, 4760, 4892, 5084, 5220, 5224 ], 
      [ 2, 18, 21, 29, 30, 66, 67, 68, 69, 74, 75, 77, 79, 82, 85, 88, 90, 91, 97, 102, 
          105, 106, 108, 109, 111, 114, 115, 119, 120, 128, 129, 131, 133, 134, 135, 
          140, 142, 145, 147, 149, 151, 159, 161, 162, 163, 166, 169, 172, 174, 176, 
          177, 183, 184, 186, 187, 189, 195, 196, 197, 198, 199, 200, 214, 215, 222, 
          230, 231, 233, 240, 241, 243, 244, 246, 247, 248, 249, 250, 251, 253, 254, 
          256, 257, 258, 259, 260, 263, 264, 268, 272, 273, 274, 277, 279, 281, 287, 
          289, 292, 293, 299, 300, 301, 305, 307, 309, 313, 316, 317, 323, 324, 328, 
          329, 330, 331, 333, 335, 341, 342, 345, 347, 348, 350, 352, 356, 359, 363, 
          364, 365, 367, 368, 369, 371, 372, 373, 375, 376, 377, 378, 380, 381, 382, 
          383, 384, 387, 389, 390, 391, 392, 394, 395, 397, 398, 399, 400, 403, 404, 
          405, 466, 492, 659, 1019, 1283, 1402, 1426, 1499, 1570, 1620, 1759, 1897, 
          2560, 3314, 4299, 4494, 4518, 4530, 4568, 4664, 4808, 5076, 5248, 5256 ], 
      [ 3, 18, 19, 29, 50, 66, 67, 69, 70, 71, 75, 77, 79, 80, 86, 87, 88, 89, 97, 101, 
          104, 108, 110, 111, 112, 116, 119, 121, 123, 128, 130, 132, 133, 136, 140, 
          141, 143, 144, 149, 152, 154, 158, 159, 161, 162, 167, 168, 169, 171, 173, 
          175, 179, 182, 188, 189, 190, 192, 194, 199, 201, 202, 210, 211, 224, 228, 
          230, 232, 233, 240, 241, 242, 243, 246, 247, 248, 249, 250, 251, 253, 254, 
          255, 256, 257, 258, 259, 261, 263, 264, 270, 271, 273, 274, 276, 280, 282, 
          290, 292, 294, 297, 298, 302, 304, 305, 308, 309, 314, 316, 322, 326, 328, 
          330, 331, 332, 333, 336, 340, 343, 346, 347, 348, 349, 351, 356, 359, 363, 
          364, 365, 366, 369, 370, 371, 373, 374, 375, 376, 377, 378, 379, 380, 381, 
          383, 385, 386, 388, 390, 391, 392, 394, 395, 397, 398, 400, 401, 403, 404, 
          405, 442, 493, 660, 1020, 1163, 1306, 1378, 1523, 1547, 1669, 1760, 1945, 
          2297, 3293, 3905, 4468, 4507, 4580, 4652, 4736, 4796, 5072, 5246, 5257 ], 
      [ 12, 15, 20, 32, 36, 38, 67, 68, 70, 73, 74, 76, 78, 80, 81, 82, 85, 96, 99, 
          101, 102, 103, 105, 106, 109, 111, 113, 117, 118, 124, 129, 131, 132, 133, 
          135, 137, 138, 139, 142, 145, 155, 157, 160, 163, 164, 165, 166, 167, 168, 
          170, 176, 179, 180, 181, 183, 184, 185, 187, 196, 204, 205, 206, 207, 213, 
          214, 218, 231, 235, 239, 240, 241, 242, 244, 245, 246, 247, 249, 250, 252, 
          255, 256, 260, 262, 263, 265, 267, 268, 272, 273, 275, 276, 277, 278, 279, 
          284, 286, 291, 295, 297, 299, 300, 303, 305, 310, 311, 312, 317, 318, 320, 
          324, 328, 329, 334, 335, 336, 338, 341, 342, 345, 350, 353, 355, 361, 363, 
          364, 366, 369, 370, 371, 372, 373, 374, 376, 377, 378, 379, 380, 381, 382, 
          384, 385, 387, 388, 389, 390, 392, 393, 394, 395, 396, 398, 399, 400, 403, 
          404, 405, 467, 514, 611, 1209, 1330, 1450, 1571, 1595, 1642, 1737, 1829, 
          1920, 2474, 3032, 3746, 4069, 4325, 4402, 4442, 4555, 4712, 5175, 5229, 5255 ]
        , [ 6, 17, 22, 27, 31, 66, 67, 72, 73, 74, 76, 79, 80, 83, 86, 91, 94, 96, 97, 
          101, 102, 106, 107, 110, 112, 114, 117, 120, 121, 124, 125, 131, 133, 136, 
          137, 141, 142, 148, 151, 152, 155, 159, 162, 166, 167, 169, 171, 172, 174, 
          180, 181, 182, 183, 184, 189, 190, 204, 209, 210, 211, 212, 213, 216, 217, 
          222, 233, 237, 239, 240, 242, 243, 244, 245, 247, 248, 249, 250, 251, 253, 
          254, 256, 257, 258, 260, 261, 263, 265, 266, 270, 275, 276, 277, 281, 284, 
          289, 290, 292, 296, 297, 300, 301, 302, 303, 304, 310, 312, 313, 317, 318, 
          319, 322, 325, 331, 334, 335, 336, 337, 343, 344, 347, 350, 354, 355, 359, 
          363, 365, 366, 367, 368, 370, 371, 373, 374, 375, 376, 377, 378, 381, 382, 
          383, 384, 385, 388, 389, 390, 391, 392, 394, 395, 396, 398, 399, 401, 403, 
          404, 405, 515, 564, 661, 974, 1234, 1331, 1379, 1403, 1427, 1548, 1782, 1875, 
          2605, 3250, 4312, 4390, 4416, 4429, 4481, 4700, 4880, 5068, 5214, 5225 ], 
      [ 12, 16, 20, 28, 37, 51, 68, 70, 71, 72, 73, 74, 78, 79, 80, 89, 93, 94, 100, 
          101, 102, 104, 107, 108, 112, 113, 118, 122, 123, 125, 130, 132, 133, 135, 
          136, 137, 139, 141, 150, 153, 154, 155, 158, 164, 165, 168, 170, 171, 173, 
          174, 178, 182, 185, 186, 187, 188, 190, 202, 206, 208, 209, 212, 216, 217, 
          218, 223, 232, 236, 237, 240, 241, 242, 244, 245, 246, 248, 249, 250, 252, 
          255, 257, 258, 261, 262, 266, 267, 268, 271, 274, 275, 276, 277, 282, 283, 
          285, 288, 291, 296, 298, 301, 302, 303, 304, 305, 311, 312, 315, 318, 319, 
          326, 332, 333, 334, 335, 336, 339, 340, 343, 346, 349, 353, 355, 360, 363, 
          364, 365, 367, 368, 369, 372, 374, 375, 376, 377, 379, 380, 381, 382, 383, 
          384, 385, 386, 388, 389, 390, 391, 393, 394, 395, 396, 398, 400, 401, 403, 
          404, 405, 443, 565, 587, 1113, 1235, 1355, 1451, 1474, 1670, 1738, 1807, 
          1921, 2320, 3012, 3584, 3859, 4351, 4365, 4377, 4688, 4724, 5172, 5211, 5254 ]
        , [ 7, 15, 22, 31, 44, 66, 69, 70, 72, 76, 82, 83, 85, 87, 88, 92, 95, 96, 97, 
          101, 103, 104, 106, 109, 115, 116, 117, 120, 121, 122, 124, 131, 135, 138, 
          141, 143, 144, 145, 148, 149, 156, 160, 161, 162, 163, 165, 166, 167, 169, 
          173, 175, 176, 179, 194, 195, 197, 199, 206, 207, 210, 219, 220, 222, 225, 
          227, 233, 238, 239, 240, 242, 243, 244, 245, 246, 247, 249, 250, 251, 252, 
          253, 254, 256, 257, 259, 260, 261, 263, 265, 270, 273, 275, 278, 279, 280, 
          282, 289, 293, 295, 297, 298, 299, 300, 306, 307, 310, 312, 314, 317, 320, 
          321, 322, 325, 328, 334, 337, 338, 340, 341, 342, 344, 348, 351, 358, 359, 
          364, 365, 366, 367, 368, 369, 372, 373, 374, 375, 376, 377, 378, 379, 380, 
          381, 386, 387, 388, 389, 390, 391, 392, 395, 396, 397, 398, 399, 401, 403, 
          404, 405, 516, 540, 662, 975, 1066, 1284, 1307, 1524, 1572, 1643, 1830, 1876, 
          2583, 2971, 3995, 4243, 4258, 4443, 4604, 4773, 4868, 5064, 5215, 5221 ], 
      [ 13, 16, 20, 32, 39, 41, 68, 69, 70, 72, 74, 78, 81, 82, 89, 90, 92, 95, 98, 
          102, 103, 104, 105, 107, 108, 115, 118, 120, 122, 127, 129, 131, 134, 135, 
          136, 138, 139, 146, 147, 149, 150, 156, 158, 160, 163, 164, 165, 170, 172, 
          175, 176, 186, 192, 193, 195, 198, 200, 203, 204, 207, 208, 214, 217, 219, 
          221, 223, 231, 234, 238, 240, 241, 242, 244, 245, 246, 248, 249, 251, 252, 
          254, 255, 259, 260, 262, 266, 268, 269, 274, 275, 278, 279, 280, 281, 283, 
          285, 286, 287, 288, 298, 299, 301, 306, 307, 309, 310, 311, 315, 320, 321, 
          324, 329, 330, 335, 337, 339, 340, 341, 342, 345, 352, 353, 358, 360, 363, 
          364, 365, 366, 368, 370, 371, 373, 374, 375, 377, 378, 379, 380, 382, 383, 
          384, 386, 387, 388, 389, 390, 391, 393, 395, 396, 397, 398, 399, 400, 403, 
          404, 405, 468, 541, 634, 1041, 1259, 1475, 1500, 1596, 1644, 1714, 1808, 
          1922, 2277, 2953, 3710, 3949, 4143, 4271, 4286, 4556, 4761, 5165, 5213, 5253 ]
        , [ 8, 13, 23, 33, 45, 66, 67, 70, 73, 75, 76, 82, 84, 86, 90, 92, 97, 98, 99, 
          102, 103, 105, 110, 111, 115, 117, 121, 123, 126, 132, 134, 136, 138, 142, 
          143, 145, 146, 147, 152, 155, 156, 159, 160, 161, 162, 163, 167, 170, 171, 
          172, 175, 189, 191, 192, 196, 197, 201, 204, 208, 210, 213, 214, 222, 225, 
          229, 233, 234, 235, 241, 242, 243, 244, 245, 246, 247, 248, 249, 251, 253, 
          254, 256, 258, 259, 260, 261, 262, 263, 269, 272, 276, 278, 279, 280, 281, 
          283, 284, 286, 287, 290, 294, 295, 297, 299, 302, 308, 309, 310, 311, 313, 
          321, 323, 325, 329, 330, 336, 337, 338, 339, 341, 347, 351, 354, 356, 361, 
          363, 365, 366, 367, 368, 369, 371, 372, 374, 375, 376, 377, 378, 379, 380, 
          382, 383, 385, 387, 388, 390, 392, 393, 394, 395, 397, 398, 399, 401, 403, 
          404, 405, 612, 635, 663, 996, 1067, 1380, 1501, 1549, 1621, 1645, 1715, 1851, 
          2714, 3673, 3920, 4100, 4173, 4229, 4287, 4749, 4856, 5060, 5159, 5166 ], 
      [ 13, 15, 19, 32, 46, 49, 67, 69, 70, 71, 72, 73, 81, 86, 87, 91, 93, 96, 98, 
          101, 103, 106, 107, 108, 113, 116, 117, 118, 121, 126, 130, 133, 134, 136, 
          137, 138, 139, 143, 148, 150, 152, 156, 158, 160, 162, 165, 167, 168, 170, 
          175, 181, 190, 191, 194, 195, 196, 201, 202, 209, 212, 213, 217, 218, 219, 
          220, 221, 232, 234, 239, 240, 241, 242, 243, 245, 246, 247, 249, 251, 252, 
          254, 255, 261, 262, 263, 264, 265, 269, 270, 273, 278, 280, 281, 282, 283, 
          284, 286, 288, 290, 297, 300, 302, 306, 308, 309, 310, 312, 318, 320, 322, 
          327, 331, 332, 336, 337, 338, 340, 341, 343, 346, 351, 353, 355, 360, 363, 
          364, 367, 368, 369, 370, 371, 372, 373, 375, 377, 378, 379, 381, 382, 383, 
          385, 386, 387, 388, 389, 390, 391, 393, 394, 395, 396, 399, 400, 401, 403, 
          404, 405, 444, 517, 636, 1089, 1308, 1381, 1452, 1476, 1646, 1716, 1831, 
          1946, 2212, 2894, 3620, 3889, 4230, 4244, 4272, 4403, 4737, 5158, 5219, 5252 ]
        , [ 9, 14, 23, 33, 34, 66, 68, 69, 72, 73, 79, 84, 87, 89, 91, 92, 97, 98, 100, 
          101, 105, 107, 108, 114, 116, 120, 122, 123, 126, 134, 135, 136, 137, 142, 
          143, 144, 146, 151, 153, 154, 156, 159, 162, 166, 169, 172, 173, 174, 175, 
          178, 188, 193, 197, 198, 199, 200, 202, 207, 209, 210, 211, 212, 218, 219, 
          221, 233, 234, 236, 241, 242, 243, 244, 245, 246, 247, 248, 250, 251, 253, 
          254, 257, 258, 259, 260, 261, 263, 267, 269, 271, 277, 278, 280, 281, 282, 
          283, 285, 287, 288, 290, 293, 296, 298, 300, 301, 306, 308, 311, 316, 319, 
          322, 323, 325, 331, 332, 335, 338, 339, 340, 344, 348, 352, 354, 356, 360, 
          364, 365, 366, 367, 369, 370, 371, 372, 373, 374, 376, 377, 378, 379, 381, 
          382, 383, 384, 386, 389, 390, 391, 393, 394, 395, 397, 398, 399, 401, 403, 
          404, 405, 588, 637, 664, 997, 1260, 1309, 1356, 1404, 1428, 1525, 1690, 1852, 
          2692, 3799, 4129, 4187, 4201, 4215, 4338, 4455, 4844, 5056, 5154, 5167 ], 
      [ 10, 12, 23, 34, 45, 66, 71, 73, 74, 77, 80, 83, 84, 85, 88, 92, 97, 99, 100, 
          104, 105, 106, 109, 112, 119, 123, 124, 125, 126, 132, 135, 137, 138, 144, 
          145, 147, 151, 152, 153, 154, 155, 161, 163, 164, 166, 167, 168, 169, 171, 
          173, 174, 180, 187, 189, 199, 205, 206, 211, 215, 216, 220, 222, 223, 226, 
          228, 233, 235, 236, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 253, 
          256, 257, 258, 259, 260, 261, 262, 263, 267, 271, 272, 276, 277, 279, 282, 
          284, 285, 291, 293, 294, 295, 296, 303, 304, 305, 307, 308, 311, 312, 314, 
          317, 323, 325, 328, 333, 334, 338, 339, 342, 343, 349, 350, 354, 356, 362, 
          363, 364, 365, 366, 367, 368, 369, 370, 371, 373, 375, 377, 380, 381, 384, 
          385, 386, 387, 388, 389, 391, 392, 393, 394, 395, 397, 398, 399, 401, 403, 
          404, 405, 589, 613, 665, 998, 1164, 1236, 1285, 1332, 1573, 1671, 1739, 1853, 
          2670, 3475, 3815, 4085, 4158, 4352, 4629, 4713, 4832, 5048, 5155, 5160 ], 
      [ 4, 18, 20, 30, 50, 66, 68, 70, 71, 74, 80, 82, 85, 86, 87, 89, 90, 91, 97, 103, 
          107, 108, 111, 117, 119, 122, 124, 125, 126, 129, 130, 133, 137, 138, 140, 
          146, 148, 149, 153, 155, 156, 163, 165, 166, 167, 170, 171, 172, 173, 174, 
          175, 181, 185, 197, 203, 205, 210, 211, 217, 218, 221, 222, 223, 227, 229, 
          231, 232, 233, 240, 241, 242, 244, 246, 247, 248, 249, 250, 251, 254, 255, 
          256, 257, 258, 259, 260, 261, 263, 268, 273, 274, 275, 278, 283, 284, 285, 
          292, 295, 296, 303, 305, 306, 309, 310, 311, 312, 316, 319, 321, 327, 329, 
          332, 335, 336, 340, 341, 342, 343, 349, 350, 351, 352, 353, 356, 359, 365, 
          366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 379, 382, 384, 385, 
          386, 387, 388, 389, 390, 391, 392, 394, 395, 397, 399, 400, 401, 403, 404, 
          405, 445, 469, 666, 1021, 1068, 1237, 1261, 1333, 1357, 1647, 1761, 1923, 
          2232, 3272, 3845, 4115, 4144, 4326, 4616, 4725, 4784, 5044, 5247, 5249 ], 
      [ 14, 17, 19, 35, 40, 53, 67, 69, 76, 77, 78, 79, 81, 82, 86, 87, 92, 96, 98, 
          101, 105, 110, 111, 114, 115, 118, 120, 121, 124, 127, 128, 131, 136, 139, 
          142, 143, 144, 145, 146, 149, 151, 157, 159, 160, 169, 176, 179, 180, 181, 
          182, 183, 188, 192, 193, 195, 196, 198, 204, 207, 209, 210, 214, 221, 224, 
          225, 228, 230, 234, 239, 240, 241, 242, 243, 245, 247, 248, 250, 251, 253, 
          254, 255, 263, 264, 265, 266, 267, 269, 270, 276, 278, 280, 281, 286, 287, 
          288, 290, 292, 293, 297, 298, 300, 308, 310, 313, 316, 317, 318, 320, 322, 
          324, 328, 330, 331, 335, 344, 345, 346, 347, 348, 351, 354, 358, 361, 363, 
          364, 366, 367, 368, 369, 371, 372, 373, 374, 375, 379, 380, 381, 382, 383, 
          384, 385, 386, 388, 389, 390, 392, 393, 395, 396, 397, 398, 399, 400, 403, 
          404, 405, 494, 518, 638, 1042, 1210, 1429, 1526, 1550, 1597, 1691, 1783, 
          1947, 2080, 3211, 3728, 3906, 4010, 4040, 4054, 4216, 4701, 5147, 5209, 5239 ]
        , [ 14, 15, 20, 35, 37, 43, 68, 70, 75, 76, 78, 80, 82, 84, 87, 89, 93, 95, 98, 
          101, 103, 109, 110, 111, 113, 116, 117, 122, 123, 127, 130, 132, 139, 140, 
          141, 142, 143, 144, 146, 153, 156, 157, 158, 173, 176, 178, 179, 181, 185, 
          188, 191, 192, 197, 200, 201, 205, 206, 207, 208, 210, 212, 218, 224, 225, 
          227, 229, 232, 234, 238, 240, 241, 242, 244, 245, 246, 247, 250, 251, 252, 
          254, 255, 259, 261, 265, 267, 268, 269, 271, 273, 275, 278, 280, 283, 286, 
          287, 288, 290, 295, 297, 298, 299, 306, 311, 314, 315, 316, 319, 320, 321, 
          326, 329, 332, 336, 338, 340, 344, 346, 348, 349, 351, 353, 357, 361, 364, 
          365, 367, 368, 370, 371, 372, 373, 374, 375, 377, 378, 380, 381, 382, 383, 
          384, 385, 386, 387, 388, 390, 392, 393, 394, 396, 397, 398, 400, 401, 403, 
          404, 405, 446, 542, 639, 1069, 1114, 1138, 1211, 1358, 1527, 1692, 1832, 
          1924, 2146, 2835, 3692, 3979, 4055, 4188, 4605, 4617, 4689, 5141, 5203, 5245 ]
        , [ 12, 16, 21, 36, 39, 42, 70, 75, 76, 77, 78, 79, 85, 88, 90, 92, 93, 95, 99, 
          102, 104, 109, 111, 112, 115, 118, 121, 122, 123, 127, 128, 132, 135, 139, 
          141, 143, 145, 147, 149, 154, 155, 157, 160, 163, 176, 178, 179, 183, 185, 
          186, 187, 189, 192, 194, 198, 199, 201, 206, 208, 214, 216, 223, 224, 225, 
          226, 228, 230, 235, 238, 240, 241, 243, 244, 245, 246, 248, 249, 250, 252, 
          253, 256, 259, 262, 264, 266, 267, 268, 272, 274, 276, 279, 282, 286, 287, 
          289, 291, 294, 295, 298, 299, 302, 305, 307, 314, 315, 317, 320, 321, 323, 
          326, 328, 330, 333, 334, 339, 341, 345, 346, 347, 348, 349, 358, 361, 363, 
          364, 365, 366, 367, 368, 370, 371, 372, 373, 376, 378, 379, 381, 382, 383, 
          385, 386, 387, 388, 389, 390, 392, 393, 395, 396, 397, 398, 400, 401, 403, 
          404, 405, 495, 543, 614, 1043, 1115, 1165, 1212, 1502, 1574, 1740, 1809, 
          1898, 2518, 2855, 3440, 3934, 4024, 4159, 4557, 4569, 4677, 5150, 5201, 5237 ]
        , [ 14, 15, 21, 36, 46, 52, 69, 73, 75, 78, 79, 80, 83, 85, 88, 91, 93, 96, 
          100, 101, 106, 109, 112, 113, 116, 117, 118, 119, 120, 123, 128, 133, 135, 
          141, 142, 143, 144, 150, 151, 152, 153, 157, 162, 166, 168, 176, 177, 178, 
          180, 182, 184, 187, 190, 194, 196, 199, 200, 202, 206, 212, 216, 218, 219, 
          225, 227, 228, 230, 236, 239, 240, 241, 243, 244, 245, 246, 247, 250, 251, 
          252, 253, 257, 263, 264, 265, 267, 268, 269, 271, 273, 277, 279, 282, 288, 
          289, 290, 291, 293, 296, 297, 300, 301, 312, 314, 316, 317, 318, 320, 322, 
          323, 326, 328, 331, 333, 338, 340, 344, 345, 346, 347, 348, 350, 355, 362, 
          363, 364, 366, 367, 368, 369, 370, 371, 374, 375, 376, 378, 379, 380, 382, 
          383, 384, 386, 387, 388, 389, 391, 392, 393, 394, 395, 396, 398, 400, 401, 
          403, 404, 405, 496, 519, 590, 1116, 1186, 1310, 1405, 1453, 1575, 1693, 1833, 
          1899, 2496, 2774, 3602, 3890, 3996, 4025, 4070, 4456, 4519, 5153, 5207, 5236 ]
        , [ 14, 16, 21, 37, 47, 53, 68, 73, 75, 76, 79, 81, 85, 86, 90, 91, 93, 94, 98, 
          102, 107, 111, 112, 113, 114, 115, 117, 118, 122, 126, 129, 133, 134, 139, 
          142, 143, 146, 148, 151, 153, 155, 157, 159, 170, 174, 176, 177, 178, 181, 
          183, 185, 187, 191, 196, 197, 198, 202, 204, 209, 213, 217, 218, 219, 224, 
          226, 229, 231, 234, 237, 240, 241, 243, 244, 245, 246, 248, 250, 251, 252, 
          254, 258, 260, 264, 266, 267, 268, 269, 272, 274, 278, 281, 283, 286, 287, 
          288, 289, 290, 296, 300, 301, 302, 303, 313, 315, 316, 318, 319, 321, 323, 
          327, 329, 332, 335, 339, 341, 344, 345, 347, 350, 352, 353, 355, 361, 363, 
          365, 366, 368, 369, 370, 372, 373, 374, 375, 377, 378, 379, 380, 381, 383, 
          384, 385, 386, 387, 389, 390, 392, 393, 394, 395, 396, 399, 400, 401, 403, 
          404, 405, 470, 566, 640, 1090, 1213, 1359, 1430, 1454, 1622, 1694, 1810, 
          1900, 2452, 2794, 3566, 3860, 3966, 3980, 4041, 4130, 4665, 5138, 5197, 5244 ]
        , [ 13, 17, 21, 39, 49, 52, 67, 72, 75, 78, 79, 84, 88, 89, 90, 91, 93, 94, 98, 
          102, 108, 110, 113, 114, 116, 120, 121, 123, 125, 127, 128, 134, 136, 139, 
          140, 141, 142, 147, 150, 152, 154, 156, 158, 162, 172, 178, 184, 186, 188, 
          189, 190, 193, 195, 200, 201, 202, 208, 212, 213, 214, 215, 216, 217, 224, 
          225, 229, 230, 234, 237, 240, 241, 243, 244, 245, 247, 248, 249, 251, 253, 
          254, 258, 262, 264, 265, 266, 268, 269, 277, 280, 281, 283, 286, 287, 288, 
          289, 290, 292, 294, 299, 301, 302, 304, 309, 313, 315, 318, 319, 322, 323, 
          326, 330, 331, 333, 336, 337, 345, 346, 347, 348, 352, 354, 357, 360, 363, 
          364, 365, 366, 367, 369, 370, 372, 373, 374, 375, 378, 379, 380, 381, 382, 
          384, 385, 387, 388, 389, 390, 391, 393, 394, 396, 397, 398, 400, 401, 403, 
          404, 405, 497, 567, 641, 1117, 1139, 1382, 1406, 1477, 1503, 1717, 1784, 
          1901, 2386, 3191, 3458, 3891, 3921, 3935, 3950, 4482, 4495, 5132, 5195, 5234 ]
        , [ 14, 17, 20, 38, 41, 52, 68, 74, 77, 78, 80, 81, 82, 83, 84, 89, 91, 94, 
          100, 105, 107, 109, 110, 113, 114, 119, 120, 124, 125, 127, 129, 131, 137, 
          140, 142, 144, 146, 147, 150, 151, 153, 157, 164, 166, 172, 177, 180, 181, 
          182, 184, 186, 187, 188, 193, 200, 203, 204, 205, 207, 211, 212, 215, 221, 
          226, 227, 229, 231, 236, 237, 240, 241, 242, 244, 245, 247, 248, 250, 251, 
          255, 257, 258, 260, 265, 266, 267, 268, 269, 271, 275, 277, 284, 285, 287, 
          288, 291, 292, 293, 296, 301, 303, 304, 306, 311, 313, 315, 316, 317, 318, 
          319, 324, 329, 331, 335, 342, 344, 345, 349, 350, 352, 353, 354, 357, 362, 
          363, 364, 365, 366, 368, 369, 370, 372, 375, 376, 377, 378, 379, 381, 382, 
          383, 385, 386, 387, 388, 389, 391, 392, 393, 394, 396, 397, 398, 399, 400, 
          403, 404, 405, 471, 568, 591, 1140, 1187, 1262, 1334, 1407, 1598, 1695, 1785, 
          1925, 2058, 3130, 3548, 3846, 3874, 3951, 4071, 4339, 4430, 5144, 5193, 5243 ]
        , [ 12, 17, 19, 38, 42, 49, 67, 71, 76, 77, 80, 81, 84, 86, 87, 90, 93, 94, 99, 
          103, 110, 111, 112, 113, 114, 121, 124, 125, 126, 127, 130, 132, 137, 139, 
          140, 145, 146, 148, 152, 154, 155, 157, 167, 170, 179, 180, 181, 183, 185, 
          188, 189, 190, 191, 201, 203, 205, 208, 209, 211, 213, 215, 220, 224, 226, 
          228, 229, 232, 235, 237, 240, 241, 242, 243, 245, 247, 248, 249, 250, 255, 
          256, 258, 261, 262, 264, 265, 266, 267, 270, 272, 276, 284, 285, 286, 290, 
          291, 292, 294, 295, 302, 303, 304, 305, 308, 310, 313, 314, 315, 318, 319, 
          327, 330, 332, 334, 336, 343, 346, 349, 350, 351, 353, 354, 357, 361, 363, 
          364, 365, 367, 368, 369, 370, 373, 374, 376, 377, 378, 379, 380, 382, 383, 
          384, 386, 387, 388, 389, 390, 392, 393, 394, 396, 397, 399, 400, 401, 403, 
          404, 405, 447, 569, 615, 1091, 1141, 1166, 1214, 1335, 1383, 1741, 1786, 
          1948, 2036, 3110, 3404, 3875, 3936, 4086, 4404, 4417, 4653, 5135, 5191, 5242 ]
        , [ 14, 16, 19, 41, 42, 46, 69, 71, 77, 81, 83, 85, 86, 87, 89, 92, 93, 95, 
          100, 104, 107, 112, 115, 116, 118, 119, 122, 124, 126, 127, 130, 138, 143, 
          144, 146, 148, 149, 150, 151, 153, 154, 157, 165, 175, 177, 182, 191, 192, 
          193, 194, 198, 199, 202, 203, 205, 206, 209, 211, 219, 220, 221, 223, 224, 
          226, 227, 228, 232, 236, 238, 240, 241, 242, 243, 245, 246, 248, 250, 251, 
          252, 255, 257, 259, 261, 264, 266, 267, 269, 270, 271, 274, 278, 282, 285, 
          288, 291, 293, 294, 296, 298, 303, 306, 307, 308, 314, 315, 316, 320, 321, 
          322, 327, 328, 332, 339, 340, 343, 344, 346, 349, 351, 352, 353, 358, 362, 
          363, 364, 365, 367, 370, 371, 372, 374, 375, 376, 377, 378, 379, 380, 381, 
          382, 384, 385, 387, 388, 389, 391, 392, 393, 395, 396, 397, 399, 400, 401, 
          403, 404, 405, 448, 544, 592, 1044, 1092, 1167, 1188, 1263, 1311, 1696, 1811, 
          1949, 1992, 2754, 3530, 3876, 4026, 4202, 4273, 4581, 4593, 5129, 5187, 5241 ]
        , [ 13, 15, 21, 43, 47, 48, 71, 75, 81, 82, 83, 84, 85, 88, 90, 91, 93, 95, 99, 
          103, 106, 109, 113, 115, 116, 117, 119, 125, 126, 127, 129, 134, 138, 140, 
          145, 147, 148, 150, 152, 153, 156, 157, 161, 164, 177, 184, 185, 191, 194, 
          195, 196, 197, 200, 201, 203, 205, 213, 215, 219, 220, 222, 223, 225, 226, 
          227, 229, 231, 235, 238, 240, 241, 243, 244, 245, 246, 247, 249, 251, 252, 
          256, 259, 260, 262, 264, 265, 268, 269, 272, 273, 279, 283, 284, 286, 289, 
          291, 293, 294, 295, 299, 306, 307, 309, 312, 313, 314, 315, 320, 321, 323, 
          327, 329, 333, 337, 338, 341, 342, 345, 350, 351, 352, 353, 357, 362, 363, 
          364, 365, 366, 368, 371, 372, 373, 374, 376, 377, 379, 380, 381, 382, 383, 
          384, 385, 386, 388, 389, 391, 392, 393, 394, 396, 397, 399, 400, 401, 403, 
          404, 405, 472, 545, 616, 1070, 1093, 1142, 1189, 1286, 1623, 1718, 1834, 
          1902, 2255, 2734, 3422, 3829, 3981, 4174, 4259, 4531, 4544, 5126, 5185, 5240 ]
        , [ 13, 17, 20, 40, 43, 51, 70, 74, 78, 80, 82, 83, 86, 88, 89, 92, 93, 96, 99, 
          104, 110, 117, 118, 119, 120, 121, 123, 124, 125, 127, 130, 136, 138, 141, 
          144, 147, 149, 150, 152, 155, 156, 157, 168, 171, 179, 182, 184, 192, 194, 
          203, 204, 206, 208, 210, 212, 214, 216, 217, 220, 221, 222, 223, 225, 227, 
          228, 229, 232, 235, 239, 240, 241, 242, 244, 245, 247, 248, 249, 251, 255, 
          256, 261, 262, 263, 265, 266, 268, 269, 275, 276, 279, 280, 284, 286, 291, 
          292, 294, 295, 296, 297, 304, 309, 310, 311, 312, 317, 318, 320, 321, 322, 
          326, 336, 337, 340, 342, 343, 346, 347, 349, 351, 353, 354, 358, 362, 363, 
          367, 368, 369, 370, 371, 372, 373, 374, 376, 377, 378, 379, 380, 381, 383, 
          384, 385, 386, 387, 389, 391, 392, 393, 395, 396, 397, 398, 400, 401, 403, 
          404, 405, 449, 520, 617, 1045, 1071, 1118, 1190, 1238, 1551, 1719, 1787, 
          1926, 2014, 2992, 3386, 3830, 4056, 4101, 4116, 4378, 4391, 5117, 5189, 5238 ]
        , [ 12, 17, 21, 48, 51, 53, 72, 74, 79, 81, 85, 87, 88, 90, 91, 92, 93, 96, 
          100, 106, 108, 114, 118, 120, 121, 122, 124, 125, 126, 127, 129, 135, 137, 
          139, 145, 148, 149, 150, 151, 154, 155, 156, 165, 169, 174, 183, 186, 190, 
          195, 198, 207, 209, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 
          226, 227, 228, 231, 236, 239, 240, 241, 243, 244, 245, 247, 248, 249, 250, 
          257, 260, 262, 263, 264, 265, 266, 267, 268, 277, 281, 282, 285, 288, 289, 
          291, 292, 293, 295, 296, 300, 305, 307, 310, 312, 317, 318, 319, 320, 322, 
          323, 327, 334, 335, 341, 342, 343, 345, 348, 350, 352, 353, 354, 358, 360, 
          364, 366, 368, 369, 370, 371, 372, 374, 375, 376, 377, 378, 380, 381, 382, 
          383, 384, 385, 386, 387, 388, 390, 391, 393, 395, 396, 397, 399, 400, 401, 
          403, 404, 405, 473, 521, 593, 1046, 1094, 1239, 1287, 1431, 1478, 1742, 1788, 
          1903, 2168, 2914, 3350, 3816, 3831, 3861, 4011, 4300, 4313, 5114, 5183, 5235 ]
        , [ 12, 18, 22, 33, 54, 55, 66, 67, 68, 70, 72, 76, 79, 87, 90, 94, 95, 96, 98, 
          101, 102, 103, 108, 111, 114, 121, 122, 128, 129, 130, 139, 158, 159, 160, 
          162, 163, 165, 167, 169, 170, 172, 173, 174, 175, 176, 178, 179, 181, 183, 
          185, 186, 188, 189, 190, 195, 197, 198, 201, 207, 208, 209, 210, 213, 214, 
          217, 218, 224, 234, 240, 242, 243, 244, 246, 247, 248, 249, 250, 254, 270, 
          272, 273, 274, 275, 276, 277, 278, 280, 281, 282, 283, 285, 286, 287, 288, 
          289, 290, 292, 295, 298, 299, 300, 302, 305, 310, 319, 324, 325, 326, 327, 
          330, 332, 334, 335, 336, 341, 348, 355, 356, 357, 358, 359, 360, 361, 364, 
          365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 377, 378, 379, 380, 
          382, 383, 385, 389, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 
          403, 404, 418, 642, 1215, 1360, 1384, 1432, 1479, 1504, 1528, 1648, 1762, 
          1877, 2342, 3090, 3459, 3567, 3621, 3674, 3693, 3711, 3729, 3800, 5109, 5265 ]
        , [ 13, 18, 22, 34, 54, 56, 66, 69, 71, 72, 74, 83, 88, 89, 91, 94, 95, 96, 
          100, 104, 106, 107, 108, 116, 119, 120, 125, 128, 129, 130, 150, 158, 161, 
          162, 164, 165, 166, 168, 169, 171, 172, 173, 174, 175, 177, 182, 184, 186, 
          190, 193, 194, 195, 199, 200, 202, 203, 211, 212, 215, 216, 217, 219, 220, 
          221, 222, 223, 227, 236, 240, 242, 243, 244, 246, 247, 248, 249, 251, 257, 
          270, 271, 273, 274, 275, 277, 279, 280, 281, 282, 283, 284, 285, 288, 289, 
          291, 292, 293, 294, 296, 301, 304, 306, 307, 309, 312, 322, 324, 325, 326, 
          327, 331, 333, 337, 340, 342, 343, 352, 355, 356, 357, 358, 359, 360, 362, 
          363, 364, 365, 366, 367, 369, 370, 371, 372, 374, 375, 376, 377, 381, 383, 
          384, 386, 387, 388, 389, 390, 392, 393, 394, 395, 396, 397, 398, 399, 400, 
          401, 403, 404, 419, 594, 1191, 1240, 1264, 1288, 1312, 1408, 1480, 1672, 
          1763, 1878, 2190, 2933, 3351, 3476, 3531, 3549, 3585, 3603, 3765, 3801, 5101, 
          5264 ], [ 14, 18, 22, 45, 55, 56, 66, 75, 76, 77, 80, 82, 83, 85, 86, 94, 95, 
          96, 99, 109, 110, 111, 112, 115, 117, 119, 124, 128, 129, 130, 157, 159, 161, 
          163, 166, 167, 171, 176, 177, 179, 180, 181, 182, 183, 184, 185, 187, 189, 
          191, 192, 194, 196, 197, 199, 203, 204, 205, 206, 210, 211, 222, 224, 225, 
          226, 227, 228, 229, 235, 240, 242, 243, 244, 246, 247, 248, 250, 251, 256, 
          270, 271, 272, 273, 274, 275, 276, 278, 279, 284, 286, 287, 289, 290, 291, 
          292, 293, 294, 295, 296, 297, 303, 313, 314, 316, 317, 321, 324, 325, 326, 
          327, 328, 329, 344, 347, 349, 350, 351, 355, 356, 357, 358, 359, 361, 362, 
          363, 365, 366, 367, 368, 369, 371, 373, 376, 377, 378, 379, 380, 381, 382, 
          384, 385, 386, 387, 388, 390, 391, 393, 394, 395, 396, 397, 398, 399, 400, 
          401, 403, 404, 420, 618, 1072, 1168, 1192, 1216, 1336, 1552, 1576, 1624, 
          1764, 1879, 2102, 2874, 3387, 3405, 3423, 3441, 3477, 3675, 3747, 3783, 5081, 
          5263 ], [ 11, 12, 13, 14, 23, 24, 26, 73, 78, 81, 84, 92, 93, 94, 95, 96, 98, 
          99, 100, 105, 113, 118, 123, 126, 127, 128, 129, 130, 160, 164, 168, 170, 
          178, 180, 187, 188, 191, 192, 193, 196, 198, 200, 201, 202, 204, 205, 206, 
          207, 208, 209, 212, 213, 214, 215, 216, 218, 219, 220, 221, 223, 225, 226, 
          228, 229, 234, 235, 236, 241, 242, 243, 244, 245, 246, 247, 248, 262, 267, 
          269, 271, 272, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 
          288, 290, 291, 293, 294, 295, 296, 308, 311, 315, 318, 320, 323, 324, 325, 
          326, 327, 338, 339, 345, 346, 353, 354, 355, 356, 357, 358, 360, 361, 362, 
          363, 364, 368, 370, 372, 373, 374, 375, 376, 378, 379, 380, 381, 382, 383, 
          384, 385, 386, 387, 388, 389, 390, 391, 392, 394, 395, 396, 397, 398, 399, 
          400, 401, 403, 404, 421, 595, 619, 643, 999, 1047, 1095, 1119, 1143, 1455, 
          1599, 1854, 2647, 3332, 3368, 3494, 3512, 3638, 3656, 4819, 5049, 5057, 5061, 
          5262 ], [ 15, 18, 23, 27, 58, 59, 67, 68, 71, 73, 75, 80, 84, 91, 94, 97, 98, 
          99, 100, 113, 132, 133, 134, 137, 140, 142, 152, 153, 158, 159, 161, 162, 
          164, 166, 167, 168, 170, 171, 172, 173, 174, 177, 178, 180, 181, 184, 185, 
          187, 188, 189, 190, 191, 196, 197, 200, 201, 202, 205, 211, 212, 213, 215, 
          218, 229, 230, 231, 232, 237, 241, 242, 243, 244, 246, 247, 249, 250, 251, 
          258, 271, 272, 273, 277, 283, 284, 290, 297, 299, 300, 301, 302, 303, 304, 
          305, 306, 308, 309, 311, 312, 313, 314, 315, 316, 318, 319, 323, 324, 325, 
          326, 327, 329, 331, 332, 333, 336, 338, 350, 355, 356, 357, 359, 360, 361, 
          362, 363, 364, 365, 366, 367, 368, 369, 370, 373, 374, 375, 376, 377, 379, 
          381, 382, 383, 384, 385, 387, 390, 391, 392, 393, 395, 396, 397, 398, 399, 
          400, 401, 403, 405, 422, 570, 1022, 1144, 1337, 1361, 1385, 1409, 1456, 1625, 
          1673, 1855, 2540, 2795, 3013, 3071, 3111, 3131, 3151, 3192, 3251, 3657, 5097, 
          5261 ], [ 16, 18, 23, 31, 58, 60, 69, 70, 73, 74, 79, 85, 86, 92, 96, 97, 98, 
          99, 100, 118, 133, 135, 136, 138, 143, 149, 151, 155, 159, 160, 162, 163, 
          165, 166, 167, 168, 169, 170, 171, 174, 175, 176, 182, 183, 187, 192, 194, 
          196, 198, 199, 202, 204, 206, 209, 210, 214, 216, 217, 218, 219, 221, 222, 
          223, 228, 230, 231, 232, 239, 241, 242, 243, 244, 246, 248, 249, 250, 251, 
          263, 274, 276, 278, 279, 281, 282, 296, 297, 298, 300, 301, 302, 303, 305, 
          307, 308, 309, 310, 311, 312, 316, 317, 318, 320, 321, 322, 323, 324, 325, 
          326, 327, 328, 335, 339, 340, 341, 343, 347, 355, 356, 358, 359, 360, 361, 
          362, 363, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 
          380, 381, 382, 386, 388, 389, 390, 391, 392, 393, 394, 396, 397, 398, 399, 
          400, 401, 403, 405, 423, 522, 1023, 1048, 1241, 1313, 1433, 1457, 1553, 1577, 
          1649, 1856, 2364, 2775, 2895, 2915, 2972, 2993, 3033, 3212, 3252, 3495, 5093, 
          5260 ], [ 11, 15, 16, 17, 22, 25, 57, 72, 76, 78, 81, 83, 93, 94, 95, 96, 98, 
          99, 100, 131, 139, 141, 148, 150, 157, 158, 160, 164, 165, 176, 177, 178, 
          179, 180, 181, 182, 183, 184, 185, 186, 190, 191, 193, 194, 195, 203, 204, 
          206, 207, 208, 209, 212, 213, 216, 217, 219, 220, 224, 225, 226, 227, 230, 
          231, 232, 237, 238, 239, 240, 242, 243, 244, 245, 249, 250, 251, 252, 265, 
          266, 270, 275, 286, 288, 289, 291, 297, 298, 299, 300, 301, 302, 303, 304, 
          306, 307, 310, 312, 313, 314, 315, 317, 318, 319, 320, 321, 322, 324, 325, 
          326, 327, 334, 337, 344, 345, 346, 353, 355, 357, 358, 359, 360, 361, 362, 
          363, 364, 365, 368, 369, 370, 371, 372, 374, 378, 379, 380, 381, 382, 383, 
          384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 397, 398, 399, 
          400, 401, 403, 405, 424, 523, 546, 571, 976, 1096, 1120, 1193, 1217, 1481, 
          1600, 1880, 1969, 2815, 2875, 2934, 3091, 3171, 3232, 4820, 5065, 5069, 5085, 
          5259 ], [ 17, 18, 23, 44, 59, 60, 77, 82, 84, 87, 88, 89, 90, 92, 95, 97, 98, 
          99, 100, 127, 140, 144, 145, 146, 147, 149, 154, 156, 161, 163, 169, 172, 
          173, 175, 179, 186, 188, 189, 192, 193, 195, 197, 198, 199, 200, 201, 203, 
          205, 207, 208, 210, 211, 214, 215, 220, 221, 222, 223, 224, 225, 226, 227, 
          228, 229, 230, 231, 232, 238, 241, 242, 243, 244, 247, 248, 249, 250, 251, 
          259, 280, 285, 287, 292, 293, 294, 295, 298, 299, 304, 305, 306, 307, 308, 
          309, 310, 311, 313, 314, 315, 316, 317, 319, 320, 321, 322, 323, 324, 325, 
          326, 327, 330, 342, 348, 349, 351, 352, 354, 356, 357, 358, 359, 360, 361, 
          362, 364, 365, 366, 367, 371, 372, 373, 375, 376, 377, 378, 379, 380, 383, 
          384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 398, 399, 
          400, 401, 403, 405, 425, 547, 1024, 1049, 1073, 1145, 1169, 1265, 1289, 1505, 
          1529, 1857, 2124, 2735, 2755, 2836, 2856, 2954, 2973, 3053, 3072, 3369, 5041, 
          5258 ], [ 20, 22, 23, 29, 63, 65, 78, 101, 102, 104, 105, 109, 110, 120, 123, 
          128, 131, 132, 135, 136, 141, 142, 144, 147, 158, 159, 160, 161, 162, 163, 
          164, 166, 168, 169, 171, 172, 173, 176, 178, 179, 180, 182, 184, 186, 187, 
          188, 189, 192, 193, 199, 200, 204, 206, 207, 208, 210, 212, 214, 216, 225, 
          230, 233, 234, 235, 236, 237, 238, 239, 242, 244, 245, 246, 247, 248, 249, 
          250, 251, 253, 271, 275, 276, 277, 279, 280, 287, 297, 298, 299, 301, 304, 
          311, 317, 324, 325, 326, 328, 329, 330, 331, 333, 334, 335, 336, 337, 338, 
          339, 340, 342, 344, 345, 346, 347, 348, 349, 354, 355, 356, 357, 358, 359, 
          360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 375, 
          376, 378, 379, 380, 381, 383, 384, 388, 390, 391, 392, 393, 394, 395, 396, 
          397, 399, 400, 401, 404, 405, 426, 498, 977, 1000, 1121, 1410, 1506, 1530, 
          1554, 1578, 1601, 1674, 2081, 2298, 2387, 2409, 2431, 2497, 2519, 2561, 3233, 
          3639, 5089, 5233 ], 
      [ 19, 22, 23, 30, 63, 64, 81, 103, 105, 106, 107, 114, 115, 124, 126, 129, 131, 
          134, 137, 138, 145, 146, 148, 151, 159, 160, 161, 163, 164, 165, 166, 167, 
          169, 170, 172, 174, 175, 177, 180, 181, 183, 191, 193, 195, 196, 197, 198, 
          203, 204, 205, 207, 209, 211, 213, 215, 219, 220, 221, 222, 226, 231, 233, 
          234, 235, 236, 237, 238, 239, 242, 243, 245, 246, 247, 248, 249, 250, 251, 
          260, 270, 272, 278, 281, 284, 285, 293, 300, 303, 306, 307, 308, 310, 313, 
          324, 325, 327, 328, 329, 330, 331, 332, 334, 335, 337, 338, 339, 341, 342, 
          343, 344, 345, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 
          362, 363, 364, 365, 366, 368, 369, 371, 372, 373, 374, 375, 376, 377, 378, 
          382, 384, 385, 386, 387, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 
          400, 401, 404, 405, 427, 474, 978, 1001, 1097, 1266, 1290, 1338, 1434, 1602, 
          1626, 1650, 2059, 2169, 2233, 2256, 2278, 2453, 2475, 2562, 3172, 3513, 5105, 
          5232 ], [ 11, 18, 19, 20, 21, 61, 62, 108, 111, 113, 118, 119, 127, 128, 129, 
          130, 133, 139, 140, 149, 150, 157, 158, 165, 168, 170, 176, 177, 179, 181, 
          182, 183, 184, 185, 186, 187, 188, 190, 192, 194, 195, 196, 198, 200, 201, 
          202, 203, 205, 214, 215, 217, 218, 221, 223, 224, 227, 228, 229, 230, 231, 
          232, 234, 235, 236, 237, 238, 239, 240, 241, 246, 247, 248, 249, 250, 251, 
          255, 264, 268, 273, 274, 286, 288, 291, 292, 305, 309, 315, 316, 318, 320, 
          324, 326, 327, 328, 329, 330, 331, 332, 333, 335, 336, 340, 341, 342, 343, 
          345, 346, 347, 348, 349, 350, 351, 352, 353, 355, 356, 357, 358, 359, 360, 
          361, 362, 363, 364, 366, 367, 368, 370, 372, 374, 377, 378, 379, 380, 381, 
          382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 
          397, 398, 399, 401, 404, 405, 428, 450, 475, 499, 1025, 1050, 1146, 1194, 
          1218, 1458, 1482, 1765, 1970, 2103, 2125, 2191, 2343, 2365, 2541, 2648, 5045, 
          5073, 5077, 5231 ], 
      [ 21, 22, 23, 50, 64, 65, 93, 112, 116, 117, 121, 122, 123, 125, 126, 130, 141, 
          143, 148, 152, 153, 154, 155, 156, 162, 167, 171, 173, 174, 175, 178, 185, 
          189, 190, 191, 194, 197, 199, 201, 202, 206, 208, 209, 210, 211, 212, 213, 
          216, 217, 218, 219, 220, 222, 223, 224, 225, 226, 227, 228, 229, 232, 233, 
          234, 235, 236, 237, 238, 239, 243, 244, 245, 246, 247, 248, 249, 250, 251, 
          261, 282, 283, 289, 290, 294, 295, 296, 302, 312, 314, 319, 321, 322, 323, 
          325, 326, 327, 332, 333, 334, 336, 337, 338, 339, 340, 341, 343, 344, 346, 
          347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 
          362, 365, 367, 369, 370, 371, 373, 374, 375, 376, 377, 379, 380, 381, 382, 
          383, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 
          399, 400, 404, 405, 429, 451, 979, 1002, 1074, 1098, 1122, 1170, 1242, 1314, 
          1362, 1386, 1993, 2015, 2037, 2147, 2213, 2234, 2299, 2321, 2816, 3333, 5053, 
          5230 ], [ 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 
          41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 
          60, 61, 62, 63, 64, 65, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 
          262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 
          277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 
          292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 
          307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 
          322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 
          337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 
          352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 403, 404, 405, 692, 
          716, 740, 764, 788, 812, 835, 860, 884, 908, 931, 955, 4905, 4917, 4929, 
          4941, 4953, 4965, 4977, 4989, 5001, 5013, 5025, 5037 ], 
      [ 24, 25, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 240, 
          241, 242, 243, 244, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 
          263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 
          278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 
          293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 
          308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 
          323, 324, 325, 326, 327, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 
          373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 
          388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 402, 404, 405, 524, 548, 
          572, 596, 620, 644, 667, 861, 885, 909, 932, 956, 1858, 1881, 1904, 1927, 
          1950, 4821, 4833, 4845, 4857, 4869, 4881, 4893 ], 
      [ 26, 61, 66, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 
          114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
          129, 130, 233, 234, 235, 236, 240, 245, 246, 247, 248, 252, 253, 254, 255, 
          256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 
          271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 
          286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 328, 329, 330, 331, 
          332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 
          347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 363, 364, 365, 
          366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 
          381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 398, 399, 
          400, 401, 402, 403, 405, 452, 476, 500, 597, 621, 645, 668, 765, 789, 813, 
          836, 957, 1003, 1766, 1789, 1812, 1835, 2649, 2671, 2693, 2715, 4785, 4797, 
          4809 ], [ 57, 62, 97, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 
          142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 
          157, 230, 231, 232, 233, 237, 238, 239, 241, 245, 249, 250, 251, 252, 253, 
          254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 
          269, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 
          311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 328, 329, 
          330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 
          345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 359, 360, 361, 362, 363, 
          364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 
          379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 394, 395, 396, 397, 
          398, 399, 400, 401, 402, 403, 404, 453, 477, 501, 525, 549, 573, 669, 693, 
          717, 741, 837, 933, 980, 1026, 1697, 1720, 1743, 1971, 2584, 2606, 2628, 
          3273, 3294, 3315 ], [ 1, 324 ], [ 1, 325 ], [ 1, 326 ], [ 1, 327 ], 
      [ 1, 355 ], [ 1, 356 ], [ 1, 357 ], [ 1, 358 ], [ 1, 359 ], [ 1, 360 ], 
      [ 1, 361 ], [ 1, 362 ], [ 1, 390 ], [ 1, 391 ], [ 1, 392 ], [ 1, 393 ], 
      [ 1, 394 ], [ 1, 395 ], [ 1, 396 ], [ 1, 397 ], [ 1, 398 ], [ 1, 399 ], 
      [ 1, 400 ], [ 1, 401 ], [ 2, 130 ], [ 2, 232 ], [ 2, 255 ], [ 2, 261 ], 
      [ 2, 332 ], [ 2, 336 ], [ 2, 340 ], [ 2, 343 ], [ 2, 346 ], [ 2, 349 ], 
      [ 2, 351 ], [ 2, 353 ], [ 2, 367 ], [ 2, 370 ], [ 2, 374 ], [ 2, 377 ], 
      [ 2, 379 ], [ 2, 385 ], [ 2, 386 ], [ 2, 388 ], [ 2, 400 ], [ 2, 401 ], 
      [ 2, 404 ], [ 2, 405 ], [ 3, 129 ], [ 3, 231 ], [ 3, 260 ], [ 3, 268 ], 
      [ 3, 329 ], [ 3, 335 ], [ 3, 341 ], [ 3, 342 ], [ 3, 345 ], [ 3, 350 ], 
      [ 3, 352 ], [ 3, 353 ], [ 3, 366 ], [ 3, 368 ], [ 3, 372 ], [ 3, 377 ], 
      [ 3, 382 ], [ 3, 384 ], [ 3, 387 ], [ 3, 389 ], [ 3, 399 ], [ 3, 400 ], 
      [ 3, 404 ], [ 3, 405 ], [ 4, 128 ], [ 4, 230 ], [ 4, 253 ], [ 4, 264 ], 
      [ 4, 328 ], [ 4, 330 ], [ 4, 331 ], [ 4, 333 ], [ 4, 345 ], [ 4, 346 ], 
      [ 4, 347 ], [ 4, 348 ], [ 4, 363 ], [ 4, 364 ], [ 4, 366 ], [ 4, 367 ], 
      [ 4, 378 ], [ 4, 380 ], [ 4, 381 ], [ 4, 383 ], [ 4, 398 ], [ 4, 400 ], 
      [ 4, 404 ], [ 4, 405 ], [ 5, 96 ], [ 5, 239 ], [ 5, 263 ], [ 5, 265 ], 
      [ 5, 297 ], [ 5, 300 ], [ 5, 310 ], [ 5, 312 ], [ 5, 317 ], [ 5, 318 ], 
      [ 5, 320 ], [ 5, 322 ], [ 5, 368 ], [ 5, 369 ], [ 5, 371 ], [ 5, 374 ], 
      [ 5, 378 ], [ 5, 381 ], [ 5, 388 ], [ 5, 389 ], [ 5, 395 ], [ 5, 396 ], 
      [ 5, 403 ], [ 5, 405 ], [ 6, 95 ], [ 6, 238 ], [ 6, 252 ], [ 6, 259 ], 
      [ 6, 298 ], [ 6, 299 ], [ 6, 306 ], [ 6, 307 ], [ 6, 314 ], [ 6, 315 ], 
      [ 6, 320 ], [ 6, 321 ], [ 6, 364 ], [ 6, 365 ], [ 6, 371 ], [ 6, 372 ], 
      [ 6, 379 ], [ 6, 380 ], [ 6, 386 ], [ 6, 387 ], [ 6, 396 ], [ 6, 397 ], 
      [ 6, 403 ], [ 6, 405 ], [ 7, 94 ], [ 7, 237 ], [ 7, 258 ], [ 7, 266 ], 
      [ 7, 301 ], [ 7, 302 ], [ 7, 303 ], [ 7, 304 ], [ 7, 313 ], [ 7, 315 ], 
      [ 7, 318 ], [ 7, 319 ], [ 7, 363 ], [ 7, 365 ], [ 7, 369 ], [ 7, 370 ], 
      [ 7, 382 ], [ 7, 383 ], [ 7, 384 ], [ 7, 385 ], [ 7, 394 ], [ 7, 396 ], 
      [ 7, 403 ], [ 7, 405 ], [ 8, 100 ], [ 8, 236 ], [ 8, 257 ], [ 8, 267 ], 
      [ 8, 271 ], [ 8, 277 ], [ 8, 282 ], [ 8, 285 ], [ 8, 288 ], [ 8, 291 ], 
      [ 8, 293 ], [ 8, 296 ], [ 8, 364 ], [ 8, 370 ], [ 8, 375 ], [ 8, 376 ], 
      [ 8, 381 ], [ 8, 384 ], [ 8, 386 ], [ 8, 389 ], [ 8, 391 ], [ 8, 393 ], 
      [ 8, 403 ], [ 8, 404 ], [ 9, 99 ], [ 9, 235 ], [ 9, 256 ], [ 9, 262 ], 
      [ 9, 272 ], [ 9, 276 ], [ 9, 279 ], [ 9, 284 ], [ 9, 286 ], [ 9, 291 ], 
      [ 9, 294 ], [ 9, 295 ], [ 9, 363 ], [ 9, 368 ], [ 9, 373 ], [ 9, 376 ], 
      [ 9, 380 ], [ 9, 385 ], [ 9, 387 ], [ 9, 388 ], [ 9, 392 ], [ 9, 393 ], 
      [ 9, 403 ], [ 9, 404 ], [ 10, 98 ], [ 10, 234 ], [ 10, 254 ], [ 10, 269 ], 
      [ 10, 278 ], [ 10, 280 ], [ 10, 281 ], [ 10, 283 ], [ 10, 286 ], [ 10, 287 ], 
      [ 10, 288 ], [ 10, 290 ], [ 10, 372 ], [ 10, 373 ], [ 10, 374 ], [ 10, 375 ], 
      [ 10, 378 ], [ 10, 379 ], [ 10, 382 ], [ 10, 383 ], [ 10, 390 ], [ 10, 393 ], 
      [ 10, 403 ], [ 10, 404 ], [ 11, 66 ], [ 11, 97 ], [ 11, 233 ], [ 11, 253 ], 
      [ 11, 254 ], [ 11, 256 ], [ 11, 257 ], [ 11, 258 ], [ 11, 259 ], [ 11, 260 ], 
      [ 11, 261 ], [ 11, 263 ], [ 11, 365 ], [ 11, 366 ], [ 11, 367 ], [ 11, 369 ], 
      [ 11, 371 ], [ 11, 373 ], [ 11, 375 ], [ 11, 376 ], [ 11, 377 ], [ 11, 403 ], 
      [ 11, 404 ], [ 11, 405 ], [ 12, 56 ], [ 12, 251 ], [ 12, 254 ], [ 12, 269 ], 
      [ 12, 297 ], [ 12, 301 ], [ 12, 306 ], [ 12, 309 ], [ 12, 313 ], [ 12, 316 ], 
      [ 12, 321 ], [ 12, 322 ], [ 12, 329 ], [ 12, 331 ], [ 12, 337 ], [ 12, 340 ], 
      [ 12, 344 ], [ 12, 347 ], [ 12, 351 ], [ 12, 352 ], [ 12, 359 ], [ 12, 362 ], 
      [ 12, 402 ], [ 12, 405 ], [ 13, 55 ], [ 13, 250 ], [ 13, 257 ], [ 13, 267 ], 
      [ 13, 298 ], [ 13, 300 ], [ 13, 303 ], [ 13, 305 ], [ 13, 314 ], [ 13, 316 ], 
      [ 13, 317 ], [ 13, 319 ], [ 13, 328 ], [ 13, 332 ], [ 13, 334 ], [ 13, 335 ], 
      [ 13, 344 ], [ 13, 348 ], [ 13, 349 ], [ 13, 350 ], [ 13, 359 ], [ 13, 361 ], 
      [ 13, 402 ], [ 13, 405 ], [ 14, 54 ], [ 14, 249 ], [ 14, 256 ], [ 14, 262 ], 
      [ 14, 299 ], [ 14, 302 ], [ 14, 304 ], [ 14, 305 ], [ 14, 307 ], [ 14, 309 ], 
      [ 14, 310 ], [ 14, 312 ], [ 14, 330 ], [ 14, 333 ], [ 14, 334 ], [ 14, 336 ], 
      [ 14, 337 ], [ 14, 341 ], [ 14, 342 ], [ 14, 343 ], [ 14, 359 ], [ 14, 360 ], 
      [ 14, 402 ], [ 14, 405 ], [ 15, 60 ], [ 15, 248 ], [ 15, 258 ], [ 15, 266 ], 
      [ 15, 274 ], [ 15, 276 ], [ 15, 281 ], [ 15, 285 ], [ 15, 287 ], [ 15, 292 ], 
      [ 15, 294 ], [ 15, 296 ], [ 15, 330 ], [ 15, 335 ], [ 15, 339 ], [ 15, 343 ], 
      [ 15, 347 ], [ 15, 349 ], [ 15, 352 ], [ 15, 354 ], [ 15, 356 ], [ 15, 358 ], 
      [ 15, 402 ], [ 15, 404 ], [ 16, 59 ], [ 16, 247 ], [ 16, 263 ], [ 16, 265 ], 
      [ 16, 273 ], [ 16, 277 ], [ 16, 280 ], [ 16, 284 ], [ 16, 290 ], [ 16, 292 ], 
      [ 16, 293 ], [ 16, 295 ], [ 16, 331 ], [ 16, 336 ], [ 16, 338 ], [ 16, 342 ], 
      [ 16, 348 ], [ 16, 350 ], [ 16, 351 ], [ 16, 354 ], [ 16, 356 ], [ 16, 357 ], 
      [ 16, 402 ], [ 16, 404 ], [ 17, 58 ], [ 17, 246 ], [ 17, 252 ], [ 17, 259 ], 
      [ 17, 271 ], [ 17, 272 ], [ 17, 273 ], [ 17, 274 ], [ 17, 278 ], [ 17, 279 ], 
      [ 17, 282 ], [ 17, 283 ], [ 17, 328 ], [ 17, 329 ], [ 17, 332 ], [ 17, 333 ], 
      [ 17, 338 ], [ 17, 339 ], [ 17, 340 ], [ 17, 341 ], [ 17, 355 ], [ 17, 356 ], 
      [ 17, 402 ], [ 17, 404 ], [ 18, 26 ], [ 18, 57 ], [ 18, 245 ], [ 18, 252 ], 
      [ 18, 253 ], [ 18, 260 ], [ 18, 261 ], [ 18, 262 ], [ 18, 265 ], [ 18, 266 ], 
      [ 18, 267 ], [ 18, 269 ], [ 18, 334 ], [ 18, 337 ], [ 18, 338 ], [ 18, 339 ], 
      [ 18, 344 ], [ 18, 345 ], [ 18, 346 ], [ 18, 353 ], [ 18, 354 ], [ 18, 402 ], 
      [ 18, 404 ], [ 18, 405 ], [ 19, 65 ], [ 19, 244 ], [ 19, 260 ], [ 19, 268 ], 
      [ 19, 275 ], [ 19, 277 ], [ 19, 279 ], [ 19, 283 ], [ 19, 287 ], [ 19, 289 ], 
      [ 19, 295 ], [ 19, 296 ], [ 19, 299 ], [ 19, 301 ], [ 19, 311 ], [ 19, 312 ], 
      [ 19, 317 ], [ 19, 319 ], [ 19, 321 ], [ 19, 323 ], [ 19, 325 ], [ 19, 326 ], 
      [ 19, 402 ], [ 19, 403 ], [ 20, 64 ], [ 20, 243 ], [ 20, 253 ], [ 20, 264 ], 
      [ 20, 270 ], [ 20, 272 ], [ 20, 281 ], [ 20, 282 ], [ 20, 289 ], [ 20, 290 ], 
      [ 20, 293 ], [ 20, 294 ], [ 20, 300 ], [ 20, 302 ], [ 20, 307 ], [ 20, 308 ], 
      [ 20, 313 ], [ 20, 314 ], [ 20, 322 ], [ 20, 323 ], [ 20, 325 ], [ 20, 327 ], 
      [ 20, 402 ], [ 20, 403 ], [ 21, 63 ], [ 21, 242 ], [ 21, 255 ], [ 21, 261 ], 
      [ 21, 270 ], [ 21, 271 ], [ 21, 275 ], [ 21, 276 ], [ 21, 278 ], [ 21, 280 ], 
      [ 21, 284 ], [ 21, 285 ], [ 21, 297 ], [ 21, 298 ], [ 21, 303 ], [ 21, 304 ], 
      [ 21, 306 ], [ 21, 308 ], [ 21, 310 ], [ 21, 311 ], [ 21, 324 ], [ 21, 325 ], 
      [ 21, 402 ], [ 21, 403 ], [ 22, 24 ], [ 22, 62 ], [ 22, 241 ], [ 22, 255 ], 
      [ 22, 258 ], [ 22, 259 ], [ 22, 262 ], [ 22, 263 ], [ 22, 264 ], [ 22, 267 ], 
      [ 22, 268 ], [ 22, 269 ], [ 22, 305 ], [ 22, 308 ], [ 22, 309 ], [ 22, 311 ], 
      [ 22, 315 ], [ 22, 316 ], [ 22, 318 ], [ 22, 320 ], [ 22, 323 ], [ 22, 402 ], 
      [ 22, 403 ], [ 22, 405 ], [ 23, 25 ], [ 23, 61 ], [ 23, 240 ], [ 23, 252 ], 
      [ 23, 254 ], [ 23, 255 ], [ 23, 256 ], [ 23, 257 ], [ 23, 264 ], [ 23, 265 ], 
      [ 23, 266 ], [ 23, 268 ], [ 23, 270 ], [ 23, 273 ], [ 23, 274 ], [ 23, 275 ], 
      [ 23, 286 ], [ 23, 288 ], [ 23, 289 ], [ 23, 291 ], [ 23, 292 ], [ 23, 402 ], 
      [ 23, 403 ], [ 23, 404 ], [ 24, 131 ], [ 24, 141 ], [ 24, 148 ], [ 24, 233 ], 
      [ 24, 237 ], [ 24, 238 ], [ 24, 239 ], [ 24, 245 ], [ 24, 249 ], [ 24, 250 ], 
      [ 24, 251 ], [ 24, 334 ], [ 24, 337 ], [ 24, 344 ], [ 24, 359 ], [ 24, 365 ], 
      [ 24, 369 ], [ 24, 371 ], [ 24, 396 ], [ 24, 398 ], [ 24, 399 ], [ 24, 401 ], 
      [ 24, 405 ], [ 25, 105 ], [ 25, 123 ], [ 25, 126 ], [ 25, 233 ], [ 25, 234 ], 
      [ 25, 235 ], [ 25, 236 ], [ 25, 245 ], [ 25, 246 ], [ 25, 247 ], [ 25, 248 ], 
      [ 25, 338 ], [ 25, 339 ], [ 25, 354 ], [ 25, 356 ], [ 25, 373 ], [ 25, 375 ], 
      [ 25, 376 ], [ 25, 393 ], [ 25, 398 ], [ 25, 399 ], [ 25, 401 ], [ 25, 404 ], 
      [ 26, 97 ], [ 26, 133 ], [ 26, 140 ], [ 26, 149 ], [ 26, 230 ], [ 26, 231 ], 
      [ 26, 232 ], [ 26, 241 ], [ 26, 249 ], [ 26, 250 ], [ 26, 251 ], [ 26, 305 ], 
      [ 26, 309 ], [ 26, 316 ], [ 26, 359 ], [ 26, 366 ], [ 26, 367 ], [ 26, 377 ], 
      [ 26, 394 ], [ 26, 395 ], [ 26, 397 ], [ 26, 400 ], [ 26, 405 ], [ 27, 92 ], 
      [ 27, 118 ], [ 27, 127 ], [ 27, 149 ], [ 27, 192 ], [ 27, 198 ], [ 27, 214 ], 
      [ 27, 221 ], [ 27, 223 ], [ 27, 228 ], [ 27, 241 ], [ 27, 248 ], [ 27, 320 ], 
      [ 27, 358 ], [ 27, 372 ], [ 27, 378 ], [ 27, 380 ], [ 27, 386 ], [ 27, 388 ], 
      [ 27, 389 ], [ 27, 393 ], [ 27, 395 ], [ 27, 397 ], [ 27, 400 ], [ 28, 82 ], 
      [ 28, 117 ], [ 28, 156 ], [ 28, 197 ], [ 28, 210 ], [ 28, 222 ], [ 28, 225 ], 
      [ 28, 227 ], [ 28, 229 ], [ 28, 244 ], [ 28, 247 ], [ 28, 251 ], [ 28, 295 ], 
      [ 28, 321 ], [ 28, 351 ], [ 28, 371 ], [ 28, 373 ], [ 28, 377 ], [ 28, 379 ], 
      [ 28, 387 ], [ 28, 388 ], [ 28, 392 ], [ 28, 397 ], [ 28, 401 ], [ 29, 81 ], 
      [ 29, 93 ], [ 29, 126 ], [ 29, 148 ], [ 29, 191 ], [ 29, 209 ], [ 29, 213 ], 
      [ 29, 219 ], [ 29, 220 ], [ 29, 226 ], [ 29, 243 ], [ 29, 245 ], [ 29, 327 ], 
      [ 29, 353 ], [ 29, 374 ], [ 29, 382 ], [ 29, 385 ], [ 29, 386 ], [ 29, 387 ], 
      [ 29, 389 ], [ 29, 393 ], [ 29, 396 ], [ 29, 399 ], [ 29, 401 ], [ 30, 78 ], 
      [ 30, 93 ], [ 30, 123 ], [ 30, 141 ], [ 30, 178 ], [ 30, 206 ], [ 30, 208 ], 
      [ 30, 212 ], [ 30, 216 ], [ 30, 225 ], [ 30, 244 ], [ 30, 245 ], [ 30, 326 ], 
      [ 30, 346 ], [ 30, 370 ], [ 30, 379 ], [ 30, 380 ], [ 30, 381 ], [ 30, 383 ], 
      [ 30, 388 ], [ 30, 393 ], [ 30, 396 ], [ 30, 398 ], [ 30, 401 ], [ 31, 84 ], 
      [ 31, 113 ], [ 31, 127 ], [ 31, 140 ], [ 31, 188 ], [ 31, 200 ], [ 31, 201 ], 
      [ 31, 205 ], [ 31, 215 ], [ 31, 229 ], [ 31, 241 ], [ 31, 247 ], [ 31, 315 ], 
      [ 31, 357 ], [ 31, 364 ], [ 31, 379 ], [ 31, 383 ], [ 31, 384 ], [ 31, 385 ], 
      [ 31, 387 ], [ 31, 393 ], [ 31, 394 ], [ 31, 397 ], [ 31, 400 ], [ 32, 77 ], 
      [ 32, 112 ], [ 32, 154 ], [ 32, 189 ], [ 32, 199 ], [ 32, 211 ], [ 32, 224 ], 
      [ 32, 226 ], [ 32, 228 ], [ 32, 243 ], [ 32, 248 ], [ 32, 250 ], [ 32, 294 ], 
      [ 32, 314 ], [ 32, 349 ], [ 32, 365 ], [ 32, 367 ], [ 32, 376 ], [ 32, 380 ], 
      [ 32, 385 ], [ 32, 386 ], [ 32, 392 ], [ 32, 397 ], [ 32, 401 ], [ 33, 83 ], 
      [ 33, 119 ], [ 33, 150 ], [ 33, 157 ], [ 33, 177 ], [ 33, 182 ], [ 33, 184 ], 
      [ 33, 194 ], [ 33, 203 ], [ 33, 227 ], [ 33, 240 ], [ 33, 251 ], [ 33, 291 ], 
      [ 33, 362 ], [ 33, 363 ], [ 33, 381 ], [ 33, 384 ], [ 33, 386 ], [ 33, 387 ], 
      [ 33, 388 ], [ 33, 391 ], [ 33, 392 ], [ 33, 396 ], [ 33, 400 ], [ 34, 76 ], 
      [ 34, 111 ], [ 34, 139 ], [ 34, 157 ], [ 34, 176 ], [ 34, 179 ], [ 34, 181 ], 
      [ 34, 183 ], [ 34, 185 ], [ 34, 224 ], [ 34, 240 ], [ 34, 250 ], [ 34, 286 ], 
      [ 34, 361 ], [ 34, 368 ], [ 34, 378 ], [ 34, 379 ], [ 34, 380 ], [ 34, 382 ], 
      [ 34, 385 ], [ 34, 390 ], [ 34, 392 ], [ 34, 396 ], [ 34, 400 ], [ 35, 74 ], 
      [ 35, 125 ], [ 35, 155 ], [ 35, 171 ], [ 35, 174 ], [ 35, 216 ], [ 35, 217 ], 
      [ 35, 222 ], [ 35, 223 ], [ 35, 244 ], [ 35, 248 ], [ 35, 249 ], [ 35, 296 ], 
      [ 35, 312 ], [ 35, 343 ], [ 35, 369 ], [ 35, 370 ], [ 35, 376 ], [ 35, 377 ], 
      [ 35, 388 ], [ 35, 389 ], [ 35, 391 ], [ 35, 395 ], [ 35, 401 ], [ 36, 89 ], 
      [ 36, 107 ], [ 36, 146 ], [ 36, 172 ], [ 36, 175 ], [ 36, 193 ], [ 36, 203 ], 
      [ 36, 211 ], [ 36, 221 ], [ 36, 242 ], [ 36, 248 ], [ 36, 251 ], [ 36, 285 ], 
      [ 36, 306 ], [ 36, 352 ], [ 36, 365 ], [ 36, 372 ], [ 36, 375 ], [ 36, 377 ], 
      [ 36, 384 ], [ 36, 386 ], [ 36, 391 ], [ 36, 397 ], [ 36, 399 ], [ 37, 88 ], 
      [ 37, 106 ], [ 37, 145 ], [ 37, 161 ], [ 37, 169 ], [ 37, 195 ], [ 37, 215 ], 
      [ 37, 220 ], [ 37, 222 ], [ 37, 243 ], [ 37, 247 ], [ 37, 249 ], [ 37, 293 ], 
      [ 37, 307 ], [ 37, 342 ], [ 37, 364 ], [ 37, 366 ], [ 37, 371 ], [ 37, 376 ], 
      [ 37, 387 ], [ 37, 389 ], [ 37, 391 ], [ 37, 397 ], [ 37, 399 ], [ 38, 69 ], 
      [ 38, 116 ], [ 38, 143 ], [ 38, 162 ], [ 38, 175 ], [ 38, 194 ], [ 38, 199 ], 
      [ 38, 202 ], [ 38, 219 ], [ 38, 243 ], [ 38, 246 ], [ 38, 251 ], [ 38, 282 ], 
      [ 38, 322 ], [ 38, 340 ], [ 38, 367 ], [ 38, 371 ], [ 38, 374 ], [ 38, 375 ], 
      [ 38, 381 ], [ 38, 386 ], [ 38, 391 ], [ 38, 395 ], [ 38, 401 ], [ 39, 80 ], 
      [ 39, 124 ], [ 39, 137 ], [ 39, 166 ], [ 39, 167 ], [ 39, 180 ], [ 39, 181 ], 
      [ 39, 205 ], [ 39, 211 ], [ 39, 242 ], [ 39, 247 ], [ 39, 250 ], [ 39, 284 ], 
      [ 39, 303 ], [ 39, 350 ], [ 39, 368 ], [ 39, 369 ], [ 39, 376 ], [ 39, 377 ], 
      [ 39, 384 ], [ 39, 385 ], [ 39, 392 ], [ 39, 394 ], [ 39, 399 ], [ 40, 68 ], 
      [ 40, 122 ], [ 40, 153 ], [ 40, 173 ], [ 40, 174 ], [ 40, 178 ], [ 40, 185 ], 
      [ 40, 197 ], [ 40, 218 ], [ 40, 244 ], [ 40, 246 ], [ 40, 250 ], [ 40, 283 ], 
      [ 40, 319 ], [ 40, 332 ], [ 40, 365 ], [ 40, 370 ], [ 40, 375 ], [ 40, 377 ], 
      [ 40, 379 ], [ 40, 382 ], [ 40, 390 ], [ 40, 394 ], [ 40, 401 ], [ 41, 67 ], 
      [ 41, 121 ], [ 41, 152 ], [ 41, 162 ], [ 41, 167 ], [ 41, 189 ], [ 41, 190 ], 
      [ 41, 201 ], [ 41, 213 ], [ 41, 243 ], [ 41, 247 ], [ 41, 249 ], [ 41, 290 ], 
      [ 41, 302 ], [ 41, 336 ], [ 41, 367 ], [ 41, 369 ], [ 41, 373 ], [ 41, 374 ], 
      [ 41, 383 ], [ 41, 385 ], [ 41, 390 ], [ 41, 394 ], [ 41, 401 ], [ 42, 91 ], 
      [ 42, 120 ], [ 42, 142 ], [ 42, 162 ], [ 42, 166 ], [ 42, 172 ], [ 42, 184 ], 
      [ 42, 200 ], [ 42, 212 ], [ 42, 244 ], [ 42, 247 ], [ 42, 251 ], [ 42, 277 ], 
      [ 42, 301 ], [ 42, 331 ], [ 42, 366 ], [ 42, 369 ], [ 42, 375 ], [ 42, 381 ], 
      [ 42, 383 ], [ 42, 384 ], [ 42, 391 ], [ 42, 394 ], [ 42, 398 ], [ 43, 79 ], 
      [ 43, 114 ], [ 43, 151 ], [ 43, 159 ], [ 43, 169 ], [ 43, 174 ], [ 43, 183 ], 
      [ 43, 198 ], [ 43, 209 ], [ 43, 243 ], [ 43, 248 ], [ 43, 250 ], [ 43, 281 ], 
      [ 43, 300 ], [ 43, 335 ], [ 43, 366 ], [ 43, 369 ], [ 43, 375 ], [ 43, 378 ], 
      [ 43, 382 ], [ 43, 389 ], [ 43, 390 ], [ 43, 395 ], [ 43, 399 ], [ 44, 73 ], 
      [ 44, 113 ], [ 44, 118 ], [ 44, 133 ], [ 44, 168 ], [ 44, 170 ], [ 44, 187 ], 
      [ 44, 196 ], [ 44, 202 ], [ 44, 218 ], [ 44, 241 ], [ 44, 246 ], [ 44, 318 ], 
      [ 44, 355 ], [ 44, 363 ], [ 44, 368 ], [ 44, 370 ], [ 44, 374 ], [ 44, 381 ], 
      [ 44, 382 ], [ 44, 393 ], [ 44, 394 ], [ 44, 395 ], [ 44, 400 ], [ 45, 72 ], 
      [ 45, 108 ], [ 45, 139 ], [ 45, 150 ], [ 45, 158 ], [ 45, 165 ], [ 45, 186 ], 
      [ 45, 190 ], [ 45, 195 ], [ 45, 217 ], [ 45, 240 ], [ 45, 249 ], [ 45, 288 ], 
      [ 45, 360 ], [ 45, 364 ], [ 45, 370 ], [ 45, 372 ], [ 45, 374 ], [ 45, 383 ], 
      [ 45, 389 ], [ 45, 390 ], [ 45, 391 ], [ 45, 396 ], [ 45, 400 ], [ 46, 90 ], 
      [ 46, 102 ], [ 46, 147 ], [ 46, 163 ], [ 46, 172 ], [ 46, 186 ], [ 46, 189 ], 
      [ 46, 208 ], [ 46, 214 ], [ 46, 244 ], [ 46, 248 ], [ 46, 249 ], [ 46, 287 ], 
      [ 46, 299 ], [ 46, 330 ], [ 46, 365 ], [ 46, 366 ], [ 46, 372 ], [ 46, 373 ], 
      [ 46, 380 ], [ 46, 383 ], [ 46, 390 ], [ 46, 397 ], [ 46, 398 ], [ 47, 87 ], 
      [ 47, 101 ], [ 47, 144 ], [ 47, 169 ], [ 47, 173 ], [ 47, 179 ], [ 47, 188 ], 
      [ 47, 207 ], [ 47, 210 ], [ 47, 242 ], [ 47, 247 ], [ 47, 250 ], [ 47, 280 ], 
      [ 47, 298 ], [ 47, 348 ], [ 47, 364 ], [ 47, 367 ], [ 47, 371 ], [ 47, 375 ], 
      [ 47, 378 ], [ 47, 379 ], [ 47, 390 ], [ 47, 397 ], [ 47, 398 ], [ 48, 86 ], 
      [ 48, 110 ], [ 48, 136 ], [ 48, 159 ], [ 48, 171 ], [ 48, 182 ], [ 48, 192 ], 
      [ 48, 204 ], [ 48, 210 ], [ 48, 242 ], [ 48, 248 ], [ 48, 251 ], [ 48, 276 ], 
      [ 48, 297 ], [ 48, 347 ], [ 48, 363 ], [ 48, 367 ], [ 48, 369 ], [ 48, 373 ], 
      [ 48, 378 ], [ 48, 388 ], [ 48, 392 ], [ 48, 395 ], [ 48, 398 ], [ 49, 85 ], 
      [ 49, 109 ], [ 49, 135 ], [ 49, 163 ], [ 49, 166 ], [ 49, 176 ], [ 49, 187 ], 
      [ 49, 199 ], [ 49, 206 ], [ 49, 244 ], [ 49, 246 ], [ 49, 250 ], [ 49, 279 ], 
      [ 49, 317 ], [ 49, 328 ], [ 49, 366 ], [ 49, 368 ], [ 49, 371 ], [ 49, 376 ], 
      [ 49, 380 ], [ 49, 381 ], [ 49, 392 ], [ 49, 395 ], [ 49, 398 ], [ 50, 78 ], 
      [ 50, 81 ], [ 50, 105 ], [ 50, 131 ], [ 50, 160 ], [ 50, 164 ], [ 50, 180 ], 
      [ 50, 193 ], [ 50, 204 ], [ 50, 207 ], [ 50, 242 ], [ 50, 245 ], [ 50, 324 ], 
      [ 50, 345 ], [ 50, 363 ], [ 50, 364 ], [ 50, 368 ], [ 50, 372 ], [ 50, 378 ], 
      [ 50, 384 ], [ 50, 393 ], [ 50, 396 ], [ 50, 398 ], [ 50, 399 ], [ 51, 75 ], 
      [ 51, 115 ], [ 51, 134 ], [ 51, 159 ], [ 51, 161 ], [ 51, 177 ], [ 51, 191 ], 
      [ 51, 196 ], [ 51, 197 ], [ 51, 243 ], [ 51, 246 ], [ 51, 251 ], [ 51, 272 ], 
      [ 51, 313 ], [ 51, 329 ], [ 51, 363 ], [ 51, 365 ], [ 51, 366 ], [ 51, 373 ], 
      [ 51, 382 ], [ 51, 387 ], [ 51, 392 ], [ 51, 394 ], [ 51, 399 ], [ 52, 70 ], 
      [ 52, 103 ], [ 52, 138 ], [ 52, 160 ], [ 52, 163 ], [ 52, 165 ], [ 52, 167 ], 
      [ 52, 170 ], [ 52, 175 ], [ 52, 242 ], [ 52, 246 ], [ 52, 249 ], [ 52, 278 ], 
      [ 52, 310 ], [ 52, 341 ], [ 52, 368 ], [ 52, 371 ], [ 52, 372 ], [ 52, 373 ], 
      [ 52, 374 ], [ 52, 377 ], [ 52, 390 ], [ 52, 395 ], [ 52, 399 ], [ 53, 71 ], 
      [ 53, 104 ], [ 53, 132 ], [ 53, 158 ], [ 53, 161 ], [ 53, 164 ], [ 53, 168 ], 
      [ 53, 171 ], [ 53, 173 ], [ 53, 242 ], [ 53, 246 ], [ 53, 249 ], [ 53, 271 ], 
      [ 53, 304 ], [ 53, 333 ], [ 53, 363 ], [ 53, 364 ], [ 53, 365 ], [ 53, 367 ], 
      [ 53, 370 ], [ 53, 376 ], [ 53, 391 ], [ 53, 394 ], [ 53, 398 ], [ 54, 142 ], 
      [ 54, 143 ], [ 54, 144 ], [ 54, 146 ], [ 54, 151 ], [ 54, 153 ], [ 54, 157 ], 
      [ 54, 241 ], [ 54, 245 ], [ 54, 250 ], [ 54, 251 ], [ 54, 267 ], [ 54, 269 ], 
      [ 54, 316 ], [ 54, 344 ], [ 54, 375 ], [ 54, 378 ], [ 54, 379 ], [ 54, 381 ], 
      [ 54, 382 ], [ 54, 384 ], [ 54, 386 ], [ 54, 405 ], [ 55, 134 ], [ 55, 136 ], 
      [ 55, 138 ], [ 55, 147 ], [ 55, 150 ], [ 55, 152 ], [ 55, 156 ], [ 55, 241 ], 
      [ 55, 245 ], [ 55, 249 ], [ 55, 251 ], [ 55, 262 ], [ 55, 269 ], [ 55, 309 ], 
      [ 55, 337 ], [ 55, 363 ], [ 55, 372 ], [ 55, 373 ], [ 55, 374 ], [ 55, 383 ], 
      [ 55, 387 ], [ 55, 388 ], [ 55, 405 ], [ 56, 132 ], [ 56, 135 ], [ 56, 137 ], 
      [ 56, 139 ], [ 56, 145 ], [ 56, 154 ], [ 56, 155 ], [ 56, 241 ], [ 56, 245 ], 
      [ 56, 249 ], [ 56, 250 ], [ 56, 262 ], [ 56, 267 ], [ 56, 305 ], [ 56, 334 ], 
      [ 56, 364 ], [ 56, 368 ], [ 56, 370 ], [ 56, 376 ], [ 56, 380 ], [ 56, 385 ], 
      [ 56, 389 ], [ 56, 405 ], [ 57, 66 ], [ 57, 108 ], [ 57, 111 ], [ 57, 119 ], 
      [ 57, 128 ], [ 57, 129 ], [ 57, 130 ], [ 57, 240 ], [ 57, 246 ], [ 57, 247 ], 
      [ 57, 248 ], [ 57, 273 ], [ 57, 274 ], [ 57, 292 ], [ 57, 356 ], [ 57, 366 ], 
      [ 57, 367 ], [ 57, 377 ], [ 57, 390 ], [ 57, 391 ], [ 57, 392 ], [ 57, 400 ], 
      [ 57, 404 ], [ 58, 110 ], [ 58, 114 ], [ 58, 120 ], [ 58, 121 ], [ 58, 124 ], 
      [ 58, 125 ], [ 58, 127 ], [ 58, 240 ], [ 58, 245 ], [ 58, 247 ], [ 58, 248 ], 
      [ 58, 265 ], [ 58, 266 ], [ 58, 292 ], [ 58, 354 ], [ 58, 369 ], [ 58, 378 ], 
      [ 58, 383 ], [ 58, 384 ], [ 58, 385 ], [ 58, 388 ], [ 58, 389 ], [ 58, 404 ], 
      [ 59, 102 ], [ 59, 104 ], [ 59, 107 ], [ 59, 112 ], [ 59, 115 ], [ 59, 118 ], 
      [ 59, 122 ], [ 59, 240 ], [ 59, 245 ], [ 59, 246 ], [ 59, 248 ], [ 59, 252 ], 
      [ 59, 266 ], [ 59, 274 ], [ 59, 339 ], [ 59, 363 ], [ 59, 365 ], [ 59, 370 ], 
      [ 59, 372 ], [ 59, 380 ], [ 59, 382 ], [ 59, 386 ], [ 59, 404 ], [ 60, 101 ], 
      [ 60, 103 ], [ 60, 106 ], [ 60, 109 ], [ 60, 113 ], [ 60, 116 ], [ 60, 117 ], 
      [ 60, 240 ], [ 60, 245 ], [ 60, 246 ], [ 60, 247 ], [ 60, 252 ], [ 60, 265 ], 
      [ 60, 273 ], [ 60, 338 ], [ 60, 364 ], [ 60, 368 ], [ 60, 371 ], [ 60, 374 ], 
      [ 60, 379 ], [ 60, 381 ], [ 60, 387 ], [ 60, 404 ], [ 61, 73 ], [ 61, 84 ], 
      [ 61, 92 ], [ 61, 97 ], [ 61, 98 ], [ 61, 99 ], [ 61, 100 ], [ 61, 241 ], 
      [ 61, 242 ], [ 61, 243 ], [ 61, 244 ], [ 61, 308 ], [ 61, 311 ], [ 61, 323 ], 
      [ 61, 325 ], [ 61, 373 ], [ 61, 375 ], [ 61, 376 ], [ 61, 393 ], [ 61, 394 ], 
      [ 61, 395 ], [ 61, 397 ], [ 61, 403 ], [ 62, 66 ], [ 62, 72 ], [ 62, 76 ], 
      [ 62, 83 ], [ 62, 94 ], [ 62, 95 ], [ 62, 96 ], [ 62, 240 ], [ 62, 242 ], 
      [ 62, 243 ], [ 62, 244 ], [ 62, 270 ], [ 62, 275 ], [ 62, 289 ], [ 62, 325 ], 
      [ 62, 365 ], [ 62, 369 ], [ 62, 371 ], [ 62, 390 ], [ 62, 391 ], [ 62, 392 ], 
      [ 62, 396 ], [ 62, 403 ], [ 63, 75 ], [ 63, 79 ], [ 63, 85 ], [ 63, 88 ], 
      [ 63, 90 ], [ 63, 91 ], [ 63, 93 ], [ 63, 240 ], [ 63, 241 ], [ 63, 243 ], 
      [ 63, 244 ], [ 63, 264 ], [ 63, 268 ], [ 63, 289 ], [ 63, 323 ], [ 63, 366 ], 
      [ 63, 380 ], [ 63, 381 ], [ 63, 382 ], [ 63, 383 ], [ 63, 387 ], [ 63, 389 ], 
      [ 63, 403 ], [ 64, 68 ], [ 64, 70 ], [ 64, 74 ], [ 64, 78 ], [ 64, 80 ], 
      [ 64, 82 ], [ 64, 89 ], [ 64, 240 ], [ 64, 241 ], [ 64, 242 ], [ 64, 244 ], 
      [ 64, 255 ], [ 64, 268 ], [ 64, 275 ], [ 64, 311 ], [ 64, 368 ], [ 64, 370 ], 
      [ 64, 372 ], [ 64, 377 ], [ 64, 379 ], [ 64, 384 ], [ 64, 388 ], [ 64, 403 ], 
      [ 65, 67 ], [ 65, 69 ], [ 65, 71 ], [ 65, 77 ], [ 65, 81 ], [ 65, 86 ], 
      [ 65, 87 ], [ 65, 240 ], [ 65, 241 ], [ 65, 242 ], [ 65, 243 ], [ 65, 255 ], 
      [ 65, 264 ], [ 65, 270 ], [ 65, 308 ], [ 65, 363 ], [ 65, 364 ], [ 65, 367 ], 
      [ 65, 374 ], [ 65, 378 ], [ 65, 385 ], [ 65, 386 ], [ 65, 403 ], [ 66, 139 ], 
      [ 66, 150 ], [ 66, 157 ], [ 66, 230 ], [ 66, 231 ], [ 66, 232 ], [ 66, 237 ], 
      [ 66, 238 ], [ 66, 239 ], [ 66, 315 ], [ 66, 318 ], [ 66, 320 ], [ 66, 345 ], 
      [ 66, 346 ], [ 66, 353 ], [ 66, 360 ], [ 66, 361 ], [ 66, 362 ], [ 66, 396 ], 
      [ 66, 400 ], [ 66, 405 ], [ 67, 122 ], [ 67, 153 ], [ 67, 199 ], [ 67, 206 ], 
      [ 67, 219 ], [ 67, 223 ], [ 67, 226 ], [ 67, 227 ], [ 67, 236 ], [ 67, 238 ], 
      [ 67, 296 ], [ 67, 321 ], [ 67, 339 ], [ 67, 340 ], [ 67, 344 ], [ 67, 349 ], 
      [ 67, 352 ], [ 67, 353 ], [ 67, 358 ], [ 67, 362 ], [ 67, 386 ], [ 67, 401 ], 
      [ 68, 121 ], [ 68, 152 ], [ 68, 194 ], [ 68, 216 ], [ 68, 220 ], [ 68, 222 ], 
      [ 68, 225 ], [ 68, 228 ], [ 68, 235 ], [ 68, 239 ], [ 68, 294 ], [ 68, 322 ], 
      [ 68, 337 ], [ 68, 343 ], [ 68, 346 ], [ 68, 347 ], [ 68, 351 ], [ 68, 354 ], 
      [ 68, 358 ], [ 68, 362 ], [ 68, 388 ], [ 68, 401 ], [ 69, 125 ], [ 69, 155 ], 
      [ 69, 185 ], [ 69, 189 ], [ 69, 208 ], [ 69, 213 ], [ 69, 226 ], [ 69, 229 ], 
      [ 69, 235 ], [ 69, 237 ], [ 69, 295 ], [ 69, 319 ], [ 69, 334 ], [ 69, 336 ], 
      [ 69, 349 ], [ 69, 350 ], [ 69, 353 ], [ 69, 354 ], [ 69, 357 ], [ 69, 361 ], 
      [ 69, 385 ], [ 69, 401 ], [ 70, 114 ], [ 70, 151 ], [ 70, 177 ], [ 70, 180 ], 
      [ 70, 193 ], [ 70, 211 ], [ 70, 215 ], [ 70, 226 ], [ 70, 236 ], [ 70, 237 ], 
      [ 70, 293 ], [ 70, 313 ], [ 70, 331 ], [ 70, 344 ], [ 70, 345 ], [ 70, 350 ], 
      [ 70, 352 ], [ 70, 354 ], [ 70, 357 ], [ 70, 362 ], [ 70, 384 ], [ 70, 399 ], 
      [ 71, 120 ], [ 71, 142 ], [ 71, 176 ], [ 71, 204 ], [ 71, 207 ], [ 71, 210 ], 
      [ 71, 214 ], [ 71, 225 ], [ 71, 234 ], [ 71, 239 ], [ 71, 287 ], [ 71, 317 ], 
      [ 71, 335 ], [ 71, 344 ], [ 71, 345 ], [ 71, 347 ], [ 71, 348 ], [ 71, 354 ], 
      [ 71, 358 ], [ 71, 361 ], [ 71, 378 ], [ 71, 398 ], [ 72, 111 ], [ 72, 119 ], 
      [ 72, 157 ], [ 72, 187 ], [ 72, 192 ], [ 72, 196 ], [ 72, 205 ], [ 72, 228 ], 
      [ 72, 229 ], [ 72, 235 ], [ 72, 316 ], [ 72, 328 ], [ 72, 329 ], [ 72, 347 ], 
      [ 72, 349 ], [ 72, 350 ], [ 72, 351 ], [ 72, 356 ], [ 72, 361 ], [ 72, 362 ], 
      [ 72, 392 ], [ 72, 400 ], [ 73, 127 ], [ 73, 140 ], [ 73, 149 ], [ 73, 179 ], 
      [ 73, 186 ], [ 73, 195 ], [ 73, 203 ], [ 73, 224 ], [ 73, 227 ], [ 73, 238 ], 
      [ 73, 292 ], [ 73, 330 ], [ 73, 342 ], [ 73, 348 ], [ 73, 349 ], [ 73, 351 ], 
      [ 73, 352 ], [ 73, 357 ], [ 73, 358 ], [ 73, 359 ], [ 73, 397 ], [ 73, 400 ], 
      [ 74, 116 ], [ 74, 143 ], [ 74, 178 ], [ 74, 191 ], [ 74, 197 ], [ 74, 201 ], 
      [ 74, 224 ], [ 74, 225 ], [ 74, 234 ], [ 74, 238 ], [ 74, 290 ], [ 74, 314 ], 
      [ 74, 332 ], [ 74, 338 ], [ 74, 344 ], [ 74, 346 ], [ 74, 348 ], [ 74, 351 ], 
      [ 74, 357 ], [ 74, 361 ], [ 74, 379 ], [ 74, 401 ], [ 75, 124 ], [ 75, 137 ], 
      [ 75, 165 ], [ 75, 169 ], [ 75, 207 ], [ 75, 209 ], [ 75, 220 ], [ 75, 221 ], 
      [ 75, 236 ], [ 75, 239 ], [ 75, 285 ], [ 75, 310 ], [ 75, 334 ], [ 75, 335 ], 
      [ 75, 342 ], [ 75, 343 ], [ 75, 353 ], [ 75, 354 ], [ 75, 358 ], [ 75, 360 ], 
      [ 75, 389 ], [ 75, 399 ], [ 76, 108 ], [ 76, 119 ], [ 76, 150 ], [ 76, 168 ], 
      [ 76, 200 ], [ 76, 202 ], [ 76, 215 ], [ 76, 221 ], [ 76, 223 ], [ 76, 236 ], 
      [ 76, 309 ], [ 76, 331 ], [ 76, 333 ], [ 76, 340 ], [ 76, 342 ], [ 76, 343 ], 
      [ 76, 352 ], [ 76, 356 ], [ 76, 360 ], [ 76, 362 ], [ 76, 391 ], [ 76, 400 ], 
      [ 77, 117 ], [ 77, 156 ], [ 77, 162 ], [ 77, 212 ], [ 77, 213 ], [ 77, 217 ], 
      [ 77, 218 ], [ 77, 219 ], [ 77, 234 ], [ 77, 239 ], [ 77, 283 ], [ 77, 312 ], 
      [ 77, 336 ], [ 77, 337 ], [ 77, 338 ], [ 77, 340 ], [ 77, 341 ], [ 77, 353 ], 
      [ 77, 355 ], [ 77, 360 ], [ 77, 374 ], [ 77, 401 ], [ 78, 126 ], [ 78, 148 ], 
      [ 78, 167 ], [ 78, 174 ], [ 78, 175 ], [ 78, 197 ], [ 78, 211 ], [ 78, 222 ], 
      [ 78, 233 ], [ 78, 327 ], [ 78, 332 ], [ 78, 341 ], [ 78, 343 ], [ 78, 350 ], 
      [ 78, 351 ], [ 78, 352 ], [ 78, 356 ], [ 78, 359 ], [ 78, 377 ], [ 78, 399 ], 
      [ 78, 401 ], [ 79, 103 ], [ 79, 138 ], [ 79, 161 ], [ 79, 164 ], [ 79, 191 ], 
      [ 79, 203 ], [ 79, 205 ], [ 79, 220 ], [ 79, 235 ], [ 79, 238 ], [ 79, 284 ], 
      [ 79, 306 ], [ 79, 329 ], [ 79, 337 ], [ 79, 338 ], [ 79, 342 ], [ 79, 351 ], 
      [ 79, 353 ], [ 79, 357 ], [ 79, 362 ], [ 79, 387 ], [ 79, 399 ], [ 80, 115 ], 
      [ 80, 134 ], [ 80, 160 ], [ 80, 175 ], [ 80, 193 ], [ 80, 195 ], [ 80, 198 ], 
      [ 80, 219 ], [ 80, 234 ], [ 80, 238 ], [ 80, 281 ], [ 80, 307 ], [ 80, 330 ], 
      [ 80, 337 ], [ 80, 339 ], [ 80, 341 ], [ 80, 345 ], [ 80, 352 ], [ 80, 358 ], 
      [ 80, 360 ], [ 80, 372 ], [ 80, 399 ], [ 81, 123 ], [ 81, 141 ], [ 81, 162 ], 
      [ 81, 171 ], [ 81, 173 ], [ 81, 189 ], [ 81, 199 ], [ 81, 210 ], [ 81, 233 ], 
      [ 81, 326 ], [ 81, 333 ], [ 81, 336 ], [ 81, 340 ], [ 81, 347 ], [ 81, 348 ], 
      [ 81, 349 ], [ 81, 356 ], [ 81, 359 ], [ 81, 367 ], [ 81, 398 ], [ 81, 401 ], 
      [ 82, 112 ], [ 82, 154 ], [ 82, 174 ], [ 82, 178 ], [ 82, 190 ], [ 82, 202 ], 
      [ 82, 209 ], [ 82, 216 ], [ 82, 236 ], [ 82, 237 ], [ 82, 282 ], [ 82, 302 ], 
      [ 82, 332 ], [ 82, 333 ], [ 82, 334 ], [ 82, 339 ], [ 82, 343 ], [ 82, 346 ], 
      [ 82, 355 ], [ 82, 360 ], [ 82, 370 ], [ 82, 401 ], [ 83, 108 ], [ 83, 111 ], 
      [ 83, 139 ], [ 83, 170 ], [ 83, 188 ], [ 83, 198 ], [ 83, 201 ], [ 83, 214 ], 
      [ 83, 218 ], [ 83, 234 ], [ 83, 305 ], [ 83, 330 ], [ 83, 332 ], [ 83, 335 ], 
      [ 83, 336 ], [ 83, 341 ], [ 83, 348 ], [ 83, 356 ], [ 83, 360 ], [ 83, 361 ], 
      [ 83, 390 ], [ 83, 400 ], [ 84, 118 ], [ 84, 133 ], [ 84, 149 ], [ 84, 165 ], 
      [ 84, 176 ], [ 84, 182 ], [ 84, 183 ], [ 84, 194 ], [ 84, 217 ], [ 84, 239 ], 
      [ 84, 274 ], [ 84, 328 ], [ 84, 335 ], [ 84, 340 ], [ 84, 341 ], [ 84, 343 ], 
      [ 84, 347 ], [ 84, 355 ], [ 84, 358 ], [ 84, 359 ], [ 84, 395 ], [ 84, 400 ], 
      [ 85, 110 ], [ 85, 136 ], [ 85, 158 ], [ 85, 172 ], [ 85, 188 ], [ 85, 193 ], 
      [ 85, 208 ], [ 85, 212 ], [ 85, 234 ], [ 85, 237 ], [ 85, 280 ], [ 85, 304 ], 
      [ 85, 330 ], [ 85, 331 ], [ 85, 336 ], [ 85, 337 ], [ 85, 346 ], [ 85, 354 ], 
      [ 85, 357 ], [ 85, 360 ], [ 85, 383 ], [ 85, 398 ], [ 86, 109 ], [ 86, 135 ], 
      [ 86, 164 ], [ 86, 173 ], [ 86, 178 ], [ 86, 186 ], [ 86, 200 ], [ 86, 207 ], 
      [ 86, 236 ], [ 86, 238 ], [ 86, 277 ], [ 86, 299 ], [ 86, 333 ], [ 86, 334 ], 
      [ 86, 338 ], [ 86, 342 ], [ 86, 345 ], [ 86, 348 ], [ 86, 357 ], [ 86, 360 ], 
      [ 86, 364 ], [ 86, 398 ], [ 87, 102 ], [ 87, 147 ], [ 87, 164 ], [ 87, 171 ], 
      [ 87, 184 ], [ 87, 187 ], [ 87, 204 ], [ 87, 216 ], [ 87, 235 ], [ 87, 237 ], 
      [ 87, 279 ], [ 87, 301 ], [ 87, 329 ], [ 87, 333 ], [ 87, 337 ], [ 87, 339 ], 
      [ 87, 345 ], [ 87, 347 ], [ 87, 355 ], [ 87, 362 ], [ 87, 363 ], [ 87, 398 ], 
      [ 88, 107 ], [ 88, 146 ], [ 88, 159 ], [ 88, 170 ], [ 88, 181 ], [ 88, 191 ], 
      [ 88, 204 ], [ 88, 209 ], [ 88, 234 ], [ 88, 237 ], [ 88, 278 ], [ 88, 303 ], 
      [ 88, 329 ], [ 88, 332 ], [ 88, 335 ], [ 88, 339 ], [ 88, 344 ], [ 88, 353 ], 
      [ 88, 355 ], [ 88, 361 ], [ 88, 382 ], [ 88, 399 ], [ 89, 106 ], [ 89, 145 ], 
      [ 89, 160 ], [ 89, 167 ], [ 89, 180 ], [ 89, 183 ], [ 89, 196 ], [ 89, 213 ], 
      [ 89, 235 ], [ 89, 239 ], [ 89, 272 ], [ 89, 300 ], [ 89, 328 ], [ 89, 334 ], 
      [ 89, 338 ], [ 89, 341 ], [ 89, 345 ], [ 89, 350 ], [ 89, 355 ], [ 89, 361 ], 
      [ 89, 368 ], [ 89, 399 ], [ 90, 101 ], [ 90, 144 ], [ 90, 166 ], [ 90, 168 ], 
      [ 90, 180 ], [ 90, 182 ], [ 90, 206 ], [ 90, 212 ], [ 90, 236 ], [ 90, 239 ], 
      [ 90, 271 ], [ 90, 297 ], [ 90, 328 ], [ 90, 331 ], [ 90, 338 ], [ 90, 340 ], 
      [ 90, 344 ], [ 90, 346 ], [ 90, 355 ], [ 90, 362 ], [ 90, 381 ], [ 90, 398 ], 
      [ 91, 104 ], [ 91, 132 ], [ 91, 160 ], [ 91, 163 ], [ 91, 179 ], [ 91, 192 ], 
      [ 91, 206 ], [ 91, 208 ], [ 91, 235 ], [ 91, 238 ], [ 91, 276 ], [ 91, 298 ], 
      [ 91, 328 ], [ 91, 330 ], [ 91, 334 ], [ 91, 339 ], [ 91, 346 ], [ 91, 349 ], 
      [ 91, 358 ], [ 91, 361 ], [ 91, 380 ], [ 91, 398 ], [ 92, 113 ], [ 92, 133 ], 
      [ 92, 140 ], [ 92, 158 ], [ 92, 177 ], [ 92, 181 ], [ 92, 184 ], [ 92, 185 ], 
      [ 92, 190 ], [ 92, 237 ], [ 92, 273 ], [ 92, 329 ], [ 92, 331 ], [ 92, 332 ], 
      [ 92, 333 ], [ 92, 336 ], [ 92, 350 ], [ 92, 355 ], [ 92, 357 ], [ 92, 359 ], 
      [ 92, 394 ], [ 92, 400 ], [ 93, 105 ], [ 93, 131 ], [ 93, 159 ], [ 93, 161 ], 
      [ 93, 163 ], [ 93, 166 ], [ 93, 169 ], [ 93, 172 ], [ 93, 233 ], [ 93, 324 ], 
      [ 93, 328 ], [ 93, 329 ], [ 93, 330 ], [ 93, 331 ], [ 93, 335 ], [ 93, 342 ], 
      [ 93, 356 ], [ 93, 359 ], [ 93, 366 ], [ 93, 398 ], [ 93, 399 ], [ 94, 135 ], 
      [ 94, 138 ], [ 94, 143 ], [ 94, 144 ], [ 94, 145 ], [ 94, 149 ], [ 94, 156 ], 
      [ 94, 233 ], [ 94, 238 ], [ 94, 239 ], [ 94, 259 ], [ 94, 263 ], [ 94, 320 ], 
      [ 94, 328 ], [ 94, 338 ], [ 94, 340 ], [ 94, 341 ], [ 94, 342 ], [ 94, 348 ], 
      [ 94, 351 ], [ 94, 371 ], [ 94, 405 ], [ 95, 133 ], [ 95, 136 ], [ 95, 137 ], 
      [ 95, 142 ], [ 95, 151 ], [ 95, 152 ], [ 95, 155 ], [ 95, 233 ], [ 95, 237 ], 
      [ 95, 239 ], [ 95, 258 ], [ 95, 263 ], [ 95, 318 ], [ 95, 331 ], [ 95, 335 ], 
      [ 95, 336 ], [ 95, 343 ], [ 95, 347 ], [ 95, 350 ], [ 95, 354 ], [ 95, 369 ], 
      [ 95, 405 ], [ 96, 132 ], [ 96, 134 ], [ 96, 140 ], [ 96, 146 ], [ 96, 147 ], 
      [ 96, 153 ], [ 96, 154 ], [ 96, 233 ], [ 96, 237 ], [ 96, 238 ], [ 96, 258 ], 
      [ 96, 259 ], [ 96, 315 ], [ 96, 329 ], [ 96, 330 ], [ 96, 332 ], [ 96, 333 ], 
      [ 96, 339 ], [ 96, 349 ], [ 96, 352 ], [ 96, 365 ], [ 96, 405 ], [ 97, 113 ], 
      [ 97, 118 ], [ 97, 127 ], [ 97, 128 ], [ 97, 129 ], [ 97, 130 ], [ 97, 234 ], 
      [ 97, 235 ], [ 97, 236 ], [ 97, 286 ], [ 97, 288 ], [ 97, 291 ], [ 97, 345 ], 
      [ 97, 346 ], [ 97, 353 ], [ 97, 355 ], [ 97, 357 ], [ 97, 358 ], [ 97, 393 ], 
      [ 97, 400 ], [ 97, 404 ], [ 98, 104 ], [ 98, 106 ], [ 98, 109 ], [ 98, 112 ], 
      [ 98, 119 ], [ 98, 124 ], [ 98, 125 ], [ 98, 233 ], [ 98, 235 ], [ 98, 236 ], 
      [ 98, 256 ], [ 98, 257 ], [ 98, 291 ], [ 98, 328 ], [ 98, 333 ], [ 98, 334 ], 
      [ 98, 342 ], [ 98, 343 ], [ 98, 349 ], [ 98, 350 ], [ 98, 376 ], [ 98, 404 ], 
      [ 99, 101 ], [ 99, 107 ], [ 99, 108 ], [ 99, 114 ], [ 99, 116 ], [ 99, 120 ], 
      [ 99, 122 ], [ 99, 233 ], [ 99, 234 ], [ 99, 236 ], [ 99, 254 ], [ 99, 257 ], 
      [ 99, 288 ], [ 99, 331 ], [ 99, 332 ], [ 99, 335 ], [ 99, 340 ], [ 99, 344 ], 
      [ 99, 348 ], [ 99, 352 ], [ 99, 375 ], [ 99, 404 ], [ 100, 102 ], [ 100, 103 ], 
      [ 100, 110 ], [ 100, 111 ], [ 100, 115 ], [ 100, 117 ], [ 100, 121 ], 
      [ 100, 233 ], [ 100, 234 ], [ 100, 235 ], [ 100, 254 ], [ 100, 256 ], 
      [ 100, 286 ], [ 100, 329 ], [ 100, 330 ], [ 100, 336 ], [ 100, 337 ], 
      [ 100, 341 ], [ 100, 347 ], [ 100, 351 ], [ 100, 373 ], [ 100, 404 ], 
      [ 101, 147 ], [ 101, 203 ], [ 101, 215 ], [ 101, 222 ], [ 101, 223 ], 
      [ 101, 226 ], [ 101, 229 ], [ 101, 231 ], [ 101, 294 ], [ 101, 307 ], 
      [ 101, 309 ], [ 101, 313 ], [ 101, 315 ], [ 101, 321 ], [ 101, 323 ], 
      [ 101, 327 ], [ 101, 352 ], [ 101, 362 ], [ 101, 387 ], [ 101, 397 ], 
      [ 102, 144 ], [ 102, 205 ], [ 102, 211 ], [ 102, 220 ], [ 102, 221 ], 
      [ 102, 227 ], [ 102, 228 ], [ 102, 232 ], [ 102, 293 ], [ 102, 306 ], 
      [ 102, 308 ], [ 102, 314 ], [ 102, 316 ], [ 102, 320 ], [ 102, 322 ], 
      [ 102, 327 ], [ 102, 351 ], [ 102, 362 ], [ 102, 386 ], [ 102, 397 ], 
      [ 103, 151 ], [ 103, 182 ], [ 103, 187 ], [ 103, 199 ], [ 103, 202 ], 
      [ 103, 216 ], [ 103, 228 ], [ 103, 230 ], [ 103, 296 ], [ 103, 301 ], 
      [ 103, 316 ], [ 103, 317 ], [ 103, 318 ], [ 103, 322 ], [ 103, 323 ], 
      [ 103, 326 ], [ 103, 347 ], [ 103, 362 ], [ 103, 381 ], [ 103, 395 ], 
      [ 104, 142 ], [ 104, 181 ], [ 104, 196 ], [ 104, 197 ], [ 104, 213 ], 
      [ 104, 218 ], [ 104, 229 ], [ 104, 231 ], [ 104, 290 ], [ 104, 300 ], 
      [ 104, 313 ], [ 104, 316 ], [ 104, 318 ], [ 104, 319 ], [ 104, 323 ], 
      [ 104, 327 ], [ 104, 350 ], [ 104, 361 ], [ 104, 382 ], [ 104, 394 ], 
      [ 105, 141 ], [ 105, 148 ], [ 105, 185 ], [ 105, 190 ], [ 105, 194 ], 
      [ 105, 217 ], [ 105, 224 ], [ 105, 227 ], [ 105, 232 ], [ 105, 289 ], 
      [ 105, 302 ], [ 105, 312 ], [ 105, 314 ], [ 105, 319 ], [ 105, 321 ], 
      [ 105, 322 ], [ 105, 326 ], [ 105, 327 ], [ 105, 359 ], [ 105, 396 ], 
      [ 105, 401 ], [ 106, 146 ], [ 106, 188 ], [ 106, 192 ], [ 106, 208 ], 
      [ 106, 210 ], [ 106, 224 ], [ 106, 229 ], [ 106, 232 ], [ 106, 287 ], 
      [ 106, 298 ], [ 106, 311 ], [ 106, 315 ], [ 106, 316 ], [ 106, 319 ], 
      [ 106, 321 ], [ 106, 326 ], [ 106, 349 ], [ 106, 361 ], [ 106, 379 ], 
      [ 106, 397 ], [ 107, 145 ], [ 107, 179 ], [ 107, 189 ], [ 107, 201 ], 
      [ 107, 214 ], [ 107, 225 ], [ 107, 228 ], [ 107, 230 ], [ 107, 295 ], 
      [ 107, 299 ], [ 107, 305 ], [ 107, 314 ], [ 107, 317 ], [ 107, 320 ], 
      [ 107, 323 ], [ 107, 326 ], [ 107, 348 ], [ 107, 361 ], [ 107, 380 ], 
      [ 107, 397 ], [ 108, 157 ], [ 108, 180 ], [ 108, 191 ], [ 108, 204 ], 
      [ 108, 206 ], [ 108, 225 ], [ 108, 226 ], [ 108, 297 ], [ 108, 303 ], 
      [ 108, 313 ], [ 108, 314 ], [ 108, 317 ], [ 108, 321 ], [ 108, 325 ], 
      [ 108, 344 ], [ 108, 361 ], [ 108, 362 ], [ 108, 392 ], [ 108, 396 ], 
      [ 109, 136 ], [ 109, 170 ], [ 109, 175 ], [ 109, 202 ], [ 109, 209 ], 
      [ 109, 217 ], [ 109, 221 ], [ 109, 232 ], [ 109, 281 ], [ 109, 302 ], 
      [ 109, 308 ], [ 109, 309 ], [ 109, 310 ], [ 109, 318 ], [ 109, 322 ], 
      [ 109, 327 ], [ 109, 343 ], [ 109, 360 ], [ 109, 374 ], [ 109, 395 ], 
      [ 110, 135 ], [ 110, 165 ], [ 110, 174 ], [ 110, 198 ], [ 110, 218 ], 
      [ 110, 219 ], [ 110, 223 ], [ 110, 231 ], [ 110, 282 ], [ 110, 300 ], 
      [ 110, 305 ], [ 110, 307 ], [ 110, 312 ], [ 110, 320 ], [ 110, 323 ], 
      [ 110, 327 ], [ 110, 341 ], [ 110, 360 ], [ 110, 389 ], [ 110, 395 ], 
      [ 111, 150 ], [ 111, 164 ], [ 111, 193 ], [ 111, 212 ], [ 111, 216 ], 
      [ 111, 219 ], [ 111, 220 ], [ 111, 301 ], [ 111, 304 ], [ 111, 306 ], 
      [ 111, 307 ], [ 111, 312 ], [ 111, 322 ], [ 111, 325 ], [ 111, 337 ], 
      [ 111, 360 ], [ 111, 362 ], [ 111, 391 ], [ 111, 396 ], [ 112, 156 ], 
      [ 112, 172 ], [ 112, 195 ], [ 112, 200 ], [ 112, 207 ], [ 112, 214 ], 
      [ 112, 221 ], [ 112, 231 ], [ 112, 280 ], [ 112, 299 ], [ 112, 306 ], 
      [ 112, 309 ], [ 112, 310 ], [ 112, 311 ], [ 112, 320 ], [ 112, 324 ], 
      [ 112, 342 ], [ 112, 360 ], [ 112, 372 ], [ 112, 397 ], [ 113, 149 ], 
      [ 113, 163 ], [ 113, 169 ], [ 113, 175 ], [ 113, 199 ], [ 113, 210 ], 
      [ 113, 222 ], [ 113, 298 ], [ 113, 307 ], [ 113, 310 ], [ 113, 317 ], 
      [ 113, 321 ], [ 113, 322 ], [ 113, 325 ], [ 113, 358 ], [ 113, 359 ], 
      [ 113, 371 ], [ 113, 395 ], [ 113, 397 ], [ 114, 138 ], [ 114, 168 ], 
      [ 114, 171 ], [ 114, 192 ], [ 114, 194 ], [ 114, 206 ], [ 114, 223 ], 
      [ 114, 232 ], [ 114, 279 ], [ 114, 297 ], [ 114, 309 ], [ 114, 311 ], 
      [ 114, 312 ], [ 114, 320 ], [ 114, 321 ], [ 114, 326 ], [ 114, 340 ], 
      [ 114, 362 ], [ 114, 388 ], [ 114, 395 ], [ 115, 137 ], [ 115, 168 ], 
      [ 115, 173 ], [ 115, 188 ], [ 115, 190 ], [ 115, 212 ], [ 115, 218 ], 
      [ 115, 232 ], [ 115, 277 ], [ 115, 304 ], [ 115, 305 ], [ 115, 311 ], 
      [ 115, 312 ], [ 115, 318 ], [ 115, 319 ], [ 115, 326 ], [ 115, 336 ], 
      [ 115, 360 ], [ 115, 370 ], [ 115, 394 ], [ 116, 155 ], [ 116, 163 ], 
      [ 116, 170 ], [ 116, 183 ], [ 116, 187 ], [ 116, 204 ], [ 116, 214 ], 
      [ 116, 231 ], [ 116, 276 ], [ 116, 303 ], [ 116, 305 ], [ 116, 310 ], 
      [ 116, 311 ], [ 116, 317 ], [ 116, 318 ], [ 116, 324 ], [ 116, 335 ], 
      [ 116, 361 ], [ 116, 368 ], [ 116, 395 ], [ 117, 154 ], [ 117, 169 ], 
      [ 117, 186 ], [ 117, 188 ], [ 117, 193 ], [ 117, 198 ], [ 117, 215 ], 
      [ 117, 230 ], [ 117, 285 ], [ 117, 298 ], [ 117, 304 ], [ 117, 305 ], 
      [ 117, 307 ], [ 117, 308 ], [ 117, 315 ], [ 117, 324 ], [ 117, 330 ], 
      [ 117, 360 ], [ 117, 364 ], [ 117, 397 ], [ 118, 140 ], [ 118, 161 ], 
      [ 118, 172 ], [ 118, 173 ], [ 118, 189 ], [ 118, 197 ], [ 118, 211 ], 
      [ 118, 299 ], [ 118, 304 ], [ 118, 306 ], [ 118, 313 ], [ 118, 314 ], 
      [ 118, 319 ], [ 118, 325 ], [ 118, 357 ], [ 118, 359 ], [ 118, 365 ], 
      [ 118, 394 ], [ 118, 397 ], [ 119, 139 ], [ 119, 160 ], [ 119, 178 ], 
      [ 119, 207 ], [ 119, 208 ], [ 119, 209 ], [ 119, 213 ], [ 119, 298 ], 
      [ 119, 299 ], [ 119, 300 ], [ 119, 302 ], [ 119, 310 ], [ 119, 319 ], 
      [ 119, 325 ], [ 119, 334 ], [ 119, 360 ], [ 119, 361 ], [ 119, 390 ], 
      [ 119, 396 ], [ 120, 132 ], [ 120, 167 ], [ 120, 170 ], [ 120, 185 ], 
      [ 120, 191 ], [ 120, 201 ], [ 120, 205 ], [ 120, 232 ], [ 120, 272 ], 
      [ 120, 302 ], [ 120, 303 ], [ 120, 305 ], [ 120, 308 ], [ 120, 314 ], 
      [ 120, 315 ], [ 120, 327 ], [ 120, 332 ], [ 120, 361 ], [ 120, 385 ], 
      [ 120, 394 ], [ 121, 153 ], [ 121, 164 ], [ 121, 166 ], [ 121, 177 ], 
      [ 121, 187 ], [ 121, 200 ], [ 121, 205 ], [ 121, 231 ], [ 121, 271 ], 
      [ 121, 301 ], [ 121, 303 ], [ 121, 306 ], [ 121, 311 ], [ 121, 315 ], 
      [ 121, 316 ], [ 121, 324 ], [ 121, 329 ], [ 121, 362 ], [ 121, 384 ], 
      [ 121, 394 ], [ 122, 152 ], [ 122, 161 ], [ 122, 168 ], [ 122, 180 ], 
      [ 122, 184 ], [ 122, 196 ], [ 122, 215 ], [ 122, 230 ], [ 122, 284 ], 
      [ 122, 297 ], [ 122, 304 ], [ 122, 308 ], [ 122, 309 ], [ 122, 313 ], 
      [ 122, 318 ], [ 122, 324 ], [ 122, 331 ], [ 122, 362 ], [ 122, 363 ], 
      [ 122, 394 ], [ 123, 131 ], [ 123, 148 ], [ 123, 165 ], [ 123, 177 ], 
      [ 123, 181 ], [ 123, 183 ], [ 123, 195 ], [ 123, 203 ], [ 123, 231 ], 
      [ 123, 270 ], [ 123, 300 ], [ 123, 303 ], [ 123, 306 ], [ 123, 307 ], 
      [ 123, 310 ], [ 123, 313 ], [ 123, 324 ], [ 123, 327 ], [ 123, 359 ], 
      [ 123, 396 ], [ 123, 399 ], [ 124, 134 ], [ 124, 158 ], [ 124, 162 ], 
      [ 124, 178 ], [ 124, 200 ], [ 124, 201 ], [ 124, 202 ], [ 124, 230 ], 
      [ 124, 283 ], [ 124, 299 ], [ 124, 301 ], [ 124, 302 ], [ 124, 309 ], 
      [ 124, 315 ], [ 124, 323 ], [ 124, 326 ], [ 124, 333 ], [ 124, 360 ], 
      [ 124, 383 ], [ 124, 394 ], [ 125, 143 ], [ 125, 159 ], [ 125, 160 ], 
      [ 125, 176 ], [ 125, 192 ], [ 125, 196 ], [ 125, 198 ], [ 125, 230 ], 
      [ 125, 278 ], [ 125, 297 ], [ 125, 298 ], [ 125, 300 ], [ 125, 308 ], 
      [ 125, 316 ], [ 125, 320 ], [ 125, 324 ], [ 125, 328 ], [ 125, 361 ], 
      [ 125, 378 ], [ 125, 395 ], [ 126, 131 ], [ 126, 141 ], [ 126, 158 ], 
      [ 126, 176 ], [ 126, 179 ], [ 126, 182 ], [ 126, 184 ], [ 126, 186 ], 
      [ 126, 230 ], [ 126, 275 ], [ 126, 297 ], [ 126, 298 ], [ 126, 299 ], 
      [ 126, 301 ], [ 126, 304 ], [ 126, 317 ], [ 126, 324 ], [ 126, 326 ], 
      [ 126, 359 ], [ 126, 396 ], [ 126, 398 ], [ 127, 133 ], [ 127, 159 ], 
      [ 127, 162 ], [ 127, 166 ], [ 127, 167 ], [ 127, 171 ], [ 127, 174 ], 
      [ 127, 297 ], [ 127, 300 ], [ 127, 301 ], [ 127, 302 ], [ 127, 303 ], 
      [ 127, 312 ], [ 127, 325 ], [ 127, 355 ], [ 127, 359 ], [ 127, 369 ], 
      [ 127, 394 ], [ 127, 395 ], [ 128, 137 ], [ 128, 138 ], [ 128, 146 ], 
      [ 128, 148 ], [ 128, 153 ], [ 128, 155 ], [ 128, 156 ], [ 128, 231 ], 
      [ 128, 232 ], [ 128, 260 ], [ 128, 261 ], [ 128, 303 ], [ 128, 306 ], 
      [ 128, 310 ], [ 128, 311 ], [ 128, 312 ], [ 128, 319 ], [ 128, 321 ], 
      [ 128, 353 ], [ 128, 377 ], [ 128, 405 ], [ 129, 132 ], [ 129, 136 ], 
      [ 129, 141 ], [ 129, 143 ], [ 129, 144 ], [ 129, 152 ], [ 129, 154 ], 
      [ 129, 230 ], [ 129, 232 ], [ 129, 253 ], [ 129, 261 ], [ 129, 297 ], 
      [ 129, 298 ], [ 129, 302 ], [ 129, 304 ], [ 129, 308 ], [ 129, 314 ], 
      [ 129, 322 ], [ 129, 346 ], [ 129, 367 ], [ 129, 405 ], [ 130, 131 ], 
      [ 130, 134 ], [ 130, 135 ], [ 130, 142 ], [ 130, 145 ], [ 130, 147 ], 
      [ 130, 151 ], [ 130, 230 ], [ 130, 231 ], [ 130, 253 ], [ 130, 260 ], 
      [ 130, 299 ], [ 130, 300 ], [ 130, 301 ], [ 130, 307 ], [ 130, 313 ], 
      [ 130, 317 ], [ 130, 323 ], [ 130, 345 ], [ 130, 366 ], [ 130, 405 ], 
      [ 131, 201 ], [ 131, 202 ], [ 131, 218 ], [ 131, 223 ], [ 131, 228 ], 
      [ 131, 229 ], [ 131, 282 ], [ 131, 283 ], [ 131, 290 ], [ 131, 294 ], 
      [ 131, 295 ], [ 131, 296 ], [ 131, 323 ], [ 131, 326 ], [ 131, 327 ], 
      [ 131, 356 ], [ 131, 393 ], [ 131, 401 ], [ 132, 195 ], [ 132, 217 ], 
      [ 132, 219 ], [ 132, 221 ], [ 132, 222 ], [ 132, 227 ], [ 132, 281 ], 
      [ 132, 288 ], [ 132, 289 ], [ 132, 292 ], [ 132, 293 ], [ 132, 296 ], 
      [ 132, 322 ], [ 132, 327 ], [ 132, 352 ], [ 132, 358 ], [ 132, 389 ], 
      [ 132, 391 ], [ 133, 193 ], [ 133, 207 ], [ 133, 208 ], [ 133, 220 ], 
      [ 133, 225 ], [ 133, 226 ], [ 133, 280 ], [ 133, 285 ], [ 133, 287 ], 
      [ 133, 293 ], [ 133, 294 ], [ 133, 295 ], [ 133, 325 ], [ 133, 354 ], 
      [ 133, 357 ], [ 133, 358 ], [ 133, 393 ], [ 133, 397 ], [ 134, 179 ], 
      [ 134, 182 ], [ 134, 206 ], [ 134, 210 ], [ 134, 227 ], [ 134, 228 ], 
      [ 134, 275 ], [ 134, 276 ], [ 134, 291 ], [ 134, 292 ], [ 134, 295 ], 
      [ 134, 296 ], [ 134, 317 ], [ 134, 326 ], [ 134, 349 ], [ 134, 358 ], 
      [ 134, 388 ], [ 134, 392 ], [ 135, 181 ], [ 135, 191 ], [ 135, 203 ], 
      [ 135, 211 ], [ 135, 224 ], [ 135, 229 ], [ 135, 270 ], [ 135, 284 ], 
      [ 135, 286 ], [ 135, 290 ], [ 135, 292 ], [ 135, 294 ], [ 135, 313 ], 
      [ 135, 327 ], [ 135, 351 ], [ 135, 357 ], [ 135, 385 ], [ 135, 392 ], 
      [ 136, 177 ], [ 136, 185 ], [ 136, 197 ], [ 136, 205 ], [ 136, 226 ], 
      [ 136, 227 ], [ 136, 272 ], [ 136, 273 ], [ 136, 289 ], [ 136, 291 ], 
      [ 136, 293 ], [ 136, 295 ], [ 136, 314 ], [ 136, 327 ], [ 136, 350 ], 
      [ 136, 357 ], [ 136, 387 ], [ 136, 392 ], [ 137, 176 ], [ 137, 192 ], 
      [ 137, 194 ], [ 137, 199 ], [ 137, 224 ], [ 137, 225 ], [ 137, 274 ], 
      [ 137, 279 ], [ 137, 286 ], [ 137, 287 ], [ 137, 289 ], [ 137, 294 ], 
      [ 137, 321 ], [ 137, 326 ], [ 137, 347 ], [ 137, 358 ], [ 137, 380 ], 
      [ 137, 392 ], [ 138, 178 ], [ 138, 186 ], [ 138, 188 ], [ 138, 189 ], 
      [ 138, 190 ], [ 138, 224 ], [ 138, 277 ], [ 138, 287 ], [ 138, 288 ], 
      [ 138, 289 ], [ 138, 290 ], [ 138, 292 ], [ 138, 319 ], [ 138, 326 ], 
      [ 138, 348 ], [ 138, 357 ], [ 138, 383 ], [ 138, 390 ], [ 139, 161 ], 
      [ 139, 166 ], [ 139, 171 ], [ 139, 199 ], [ 139, 211 ], [ 139, 222 ], 
      [ 139, 271 ], [ 139, 279 ], [ 139, 284 ], [ 139, 293 ], [ 139, 294 ], 
      [ 139, 296 ], [ 139, 325 ], [ 139, 356 ], [ 139, 362 ], [ 139, 376 ], 
      [ 139, 391 ], [ 139, 392 ], [ 140, 160 ], [ 140, 204 ], [ 140, 206 ], 
      [ 140, 209 ], [ 140, 216 ], [ 140, 219 ], [ 140, 276 ], [ 140, 278 ], 
      [ 140, 279 ], [ 140, 281 ], [ 140, 282 ], [ 140, 296 ], [ 140, 325 ], 
      [ 140, 339 ], [ 140, 355 ], [ 140, 358 ], [ 140, 393 ], [ 140, 395 ], 
      [ 141, 170 ], [ 141, 196 ], [ 141, 198 ], [ 141, 205 ], [ 141, 215 ], 
      [ 141, 221 ], [ 141, 272 ], [ 141, 278 ], [ 141, 281 ], [ 141, 284 ], 
      [ 141, 285 ], [ 141, 293 ], [ 141, 308 ], [ 141, 324 ], [ 141, 327 ], 
      [ 141, 356 ], [ 141, 393 ], [ 141, 399 ], [ 142, 165 ], [ 142, 175 ], 
      [ 142, 194 ], [ 142, 203 ], [ 142, 220 ], [ 142, 223 ], [ 142, 270 ], 
      [ 142, 274 ], [ 142, 282 ], [ 142, 285 ], [ 142, 291 ], [ 142, 294 ], 
      [ 142, 307 ], [ 142, 327 ], [ 142, 343 ], [ 142, 358 ], [ 142, 386 ], 
      [ 142, 391 ], [ 143, 164 ], [ 143, 172 ], [ 143, 184 ], [ 143, 186 ], 
      [ 143, 203 ], [ 143, 215 ], [ 143, 275 ], [ 143, 277 ], [ 143, 284 ], 
      [ 143, 285 ], [ 143, 291 ], [ 143, 292 ], [ 143, 304 ], [ 143, 324 ], 
      [ 143, 342 ], [ 143, 357 ], [ 143, 384 ], [ 143, 391 ], [ 144, 170 ], 
      [ 144, 174 ], [ 144, 183 ], [ 144, 185 ], [ 144, 213 ], [ 144, 217 ], 
      [ 144, 272 ], [ 144, 274 ], [ 144, 281 ], [ 144, 283 ], [ 144, 286 ], 
      [ 144, 289 ], [ 144, 302 ], [ 144, 327 ], [ 144, 341 ], [ 144, 355 ], 
      [ 144, 382 ], [ 144, 390 ], [ 145, 158 ], [ 145, 171 ], [ 145, 182 ], 
      [ 145, 202 ], [ 145, 212 ], [ 145, 217 ], [ 145, 271 ], [ 145, 274 ], 
      [ 145, 275 ], [ 145, 283 ], [ 145, 288 ], [ 145, 296 ], [ 145, 301 ], 
      [ 145, 326 ], [ 145, 340 ], [ 145, 355 ], [ 145, 370 ], [ 145, 391 ], 
      [ 146, 162 ], [ 146, 168 ], [ 146, 184 ], [ 146, 190 ], [ 146, 194 ], 
      [ 146, 216 ], [ 146, 273 ], [ 146, 277 ], [ 146, 279 ], [ 146, 282 ], 
      [ 146, 289 ], [ 146, 291 ], [ 146, 312 ], [ 146, 326 ], [ 146, 333 ], 
      [ 146, 355 ], [ 146, 381 ], [ 146, 391 ], [ 147, 165 ], [ 147, 167 ], 
      [ 147, 181 ], [ 147, 190 ], [ 147, 209 ], [ 147, 218 ], [ 147, 270 ], 
      [ 147, 273 ], [ 147, 278 ], [ 147, 282 ], [ 147, 288 ], [ 147, 290 ], 
      [ 147, 300 ], [ 147, 327 ], [ 147, 332 ], [ 147, 355 ], [ 147, 374 ], 
      [ 147, 390 ], [ 148, 168 ], [ 148, 187 ], [ 148, 188 ], [ 148, 192 ], 
      [ 148, 200 ], [ 148, 214 ], [ 148, 271 ], [ 148, 276 ], [ 148, 277 ], 
      [ 148, 279 ], [ 148, 280 ], [ 148, 287 ], [ 148, 311 ], [ 148, 324 ], 
      [ 148, 326 ], [ 148, 356 ], [ 148, 393 ], [ 148, 398 ], [ 149, 164 ], 
      [ 149, 178 ], [ 149, 180 ], [ 149, 191 ], [ 149, 212 ], [ 149, 213 ], 
      [ 149, 271 ], [ 149, 272 ], [ 149, 277 ], [ 149, 283 ], [ 149, 284 ], 
      [ 149, 290 ], [ 149, 325 ], [ 149, 338 ], [ 149, 355 ], [ 149, 357 ], 
      [ 149, 393 ], [ 149, 394 ], [ 150, 159 ], [ 150, 163 ], [ 150, 167 ], 
      [ 150, 189 ], [ 150, 197 ], [ 150, 210 ], [ 150, 272 ], [ 150, 276 ], 
      [ 150, 278 ], [ 150, 287 ], [ 150, 290 ], [ 150, 295 ], [ 150, 325 ], 
      [ 150, 356 ], [ 150, 361 ], [ 150, 373 ], [ 150, 390 ], [ 150, 392 ], 
      [ 151, 158 ], [ 151, 173 ], [ 151, 179 ], [ 151, 185 ], [ 151, 201 ], 
      [ 151, 208 ], [ 151, 273 ], [ 151, 275 ], [ 151, 280 ], [ 151, 283 ], 
      [ 151, 286 ], [ 151, 295 ], [ 151, 299 ], [ 151, 326 ], [ 151, 336 ], 
      [ 151, 357 ], [ 151, 379 ], [ 151, 390 ], [ 152, 163 ], [ 152, 165 ], 
      [ 152, 176 ], [ 152, 186 ], [ 152, 198 ], [ 152, 207 ], [ 152, 274 ], 
      [ 152, 275 ], [ 152, 278 ], [ 152, 285 ], [ 152, 287 ], [ 152, 288 ], 
      [ 152, 298 ], [ 152, 324 ], [ 152, 335 ], [ 152, 358 ], [ 152, 372 ], 
      [ 152, 390 ], [ 153, 160 ], [ 153, 169 ], [ 153, 179 ], [ 153, 183 ], 
      [ 153, 195 ], [ 153, 214 ], [ 153, 270 ], [ 153, 276 ], [ 153, 280 ], 
      [ 153, 281 ], [ 153, 286 ], [ 153, 292 ], [ 153, 310 ], [ 153, 324 ], 
      [ 153, 330 ], [ 153, 358 ], [ 153, 378 ], [ 153, 390 ], [ 154, 166 ], 
      [ 154, 176 ], [ 154, 181 ], [ 154, 184 ], [ 154, 196 ], [ 154, 204 ], 
      [ 154, 273 ], [ 154, 275 ], [ 154, 278 ], [ 154, 279 ], [ 154, 284 ], 
      [ 154, 286 ], [ 154, 297 ], [ 154, 324 ], [ 154, 329 ], [ 154, 355 ], 
      [ 154, 368 ], [ 154, 392 ], [ 155, 158 ], [ 155, 161 ], [ 155, 177 ], 
      [ 155, 193 ], [ 155, 195 ], [ 155, 200 ], [ 155, 270 ], [ 155, 271 ], 
      [ 155, 273 ], [ 155, 280 ], [ 155, 288 ], [ 155, 293 ], [ 155, 306 ], 
      [ 155, 324 ], [ 155, 331 ], [ 155, 357 ], [ 155, 364 ], [ 155, 391 ], 
      [ 156, 159 ], [ 156, 177 ], [ 156, 180 ], [ 156, 182 ], [ 156, 183 ], 
      [ 156, 187 ], [ 156, 270 ], [ 156, 271 ], [ 156, 272 ], [ 156, 274 ], 
      [ 156, 276 ], [ 156, 291 ], [ 156, 303 ], [ 156, 324 ], [ 156, 328 ], 
      [ 156, 355 ], [ 156, 363 ], [ 156, 392 ], [ 157, 162 ], [ 157, 169 ], 
      [ 157, 172 ], [ 157, 173 ], [ 157, 174 ], [ 157, 175 ], [ 157, 277 ], 
      [ 157, 280 ], [ 157, 281 ], [ 157, 282 ], [ 157, 283 ], [ 157, 285 ], 
      [ 157, 325 ], [ 157, 356 ], [ 157, 360 ], [ 157, 375 ], [ 157, 390 ], 
      [ 157, 391 ], [ 158, 222 ], [ 158, 226 ], [ 158, 228 ], [ 158, 260 ], 
      [ 158, 263 ], [ 158, 267 ], [ 158, 293 ], [ 158, 295 ], [ 158, 296 ], 
      [ 158, 317 ], [ 158, 323 ], [ 158, 350 ], [ 158, 354 ], [ 158, 376 ], 
      [ 158, 389 ], [ 159, 220 ], [ 159, 223 ], [ 159, 227 ], [ 159, 262 ], 
      [ 159, 265 ], [ 159, 268 ], [ 159, 291 ], [ 159, 295 ], [ 159, 312 ], 
      [ 159, 320 ], [ 159, 342 ], [ 159, 353 ], [ 159, 387 ], [ 159, 388 ], 
      [ 159, 389 ], [ 160, 211 ], [ 160, 227 ], [ 160, 229 ], [ 160, 257 ], 
      [ 160, 258 ], [ 160, 268 ], [ 160, 292 ], [ 160, 296 ], [ 160, 316 ], 
      [ 160, 319 ], [ 160, 349 ], [ 160, 350 ], [ 160, 352 ], [ 160, 377 ], 
      [ 160, 384 ], [ 161, 209 ], [ 161, 217 ], [ 161, 218 ], [ 161, 266 ], 
      [ 161, 267 ], [ 161, 268 ], [ 161, 288 ], [ 161, 296 ], [ 161, 318 ], 
      [ 161, 319 ], [ 161, 335 ], [ 161, 353 ], [ 161, 370 ], [ 161, 382 ], 
      [ 161, 389 ], [ 162, 203 ], [ 162, 205 ], [ 162, 226 ], [ 162, 255 ], 
      [ 162, 266 ], [ 162, 267 ], [ 162, 285 ], [ 162, 291 ], [ 162, 303 ], 
      [ 162, 315 ], [ 162, 349 ], [ 162, 353 ], [ 162, 384 ], [ 162, 385 ], 
      [ 162, 386 ], [ 163, 190 ], [ 163, 202 ], [ 163, 212 ], [ 163, 264 ], 
      [ 163, 265 ], [ 163, 269 ], [ 163, 288 ], [ 163, 290 ], [ 163, 318 ], 
      [ 163, 322 ], [ 163, 331 ], [ 163, 346 ], [ 163, 374 ], [ 163, 381 ], 
      [ 163, 383 ], [ 164, 210 ], [ 164, 224 ], [ 164, 228 ], [ 164, 254 ], 
      [ 164, 263 ], [ 164, 264 ], [ 164, 290 ], [ 164, 292 ], [ 164, 316 ], 
      [ 164, 322 ], [ 164, 347 ], [ 164, 348 ], [ 164, 351 ], [ 164, 367 ], 
      [ 164, 378 ], [ 165, 189 ], [ 165, 225 ], [ 165, 229 ], [ 165, 253 ], 
      [ 165, 258 ], [ 165, 269 ], [ 165, 287 ], [ 165, 290 ], [ 165, 294 ], 
      [ 165, 313 ], [ 165, 323 ], [ 165, 347 ], [ 165, 354 ], [ 165, 373 ], 
      [ 165, 383 ], [ 166, 201 ], [ 166, 208 ], [ 166, 224 ], [ 166, 262 ], 
      [ 166, 264 ], [ 166, 266 ], [ 166, 286 ], [ 166, 294 ], [ 166, 302 ], 
      [ 166, 315 ], [ 166, 330 ], [ 166, 346 ], [ 166, 380 ], [ 166, 383 ], 
      [ 166, 385 ], [ 167, 186 ], [ 167, 193 ], [ 167, 200 ], [ 167, 266 ], 
      [ 167, 268 ], [ 167, 269 ], [ 167, 287 ], [ 167, 288 ], [ 167, 301 ], 
      [ 167, 315 ], [ 167, 345 ], [ 167, 352 ], [ 167, 372 ], [ 167, 383 ], 
      [ 167, 384 ], [ 168, 197 ], [ 168, 224 ], [ 168, 226 ], [ 168, 254 ], 
      [ 168, 260 ], [ 168, 266 ], [ 168, 287 ], [ 168, 289 ], [ 168, 313 ], 
      [ 168, 319 ], [ 168, 321 ], [ 168, 344 ], [ 168, 352 ], [ 168, 365 ], 
      [ 168, 382 ], [ 169, 185 ], [ 169, 191 ], [ 169, 229 ], [ 169, 252 ], 
      [ 169, 268 ], [ 169, 269 ], [ 169, 283 ], [ 169, 286 ], [ 169, 315 ], 
      [ 169, 321 ], [ 169, 329 ], [ 169, 353 ], [ 169, 379 ], [ 169, 382 ], 
      [ 169, 387 ], [ 170, 199 ], [ 170, 225 ], [ 170, 227 ], [ 170, 253 ], 
      [ 170, 257 ], [ 170, 265 ], [ 170, 289 ], [ 170, 293 ], [ 170, 314 ], 
      [ 170, 317 ], [ 170, 322 ], [ 170, 344 ], [ 170, 348 ], [ 170, 371 ], 
      [ 170, 381 ], [ 171, 195 ], [ 171, 198 ], [ 171, 207 ], [ 171, 264 ], 
      [ 171, 265 ], [ 171, 267 ], [ 171, 288 ], [ 171, 293 ], [ 171, 300 ], 
      [ 171, 320 ], [ 171, 345 ], [ 171, 348 ], [ 171, 364 ], [ 171, 378 ], 
      [ 171, 389 ], [ 172, 194 ], [ 172, 206 ], [ 172, 228 ], [ 172, 252 ], 
      [ 172, 264 ], [ 172, 267 ], [ 172, 282 ], [ 172, 291 ], [ 172, 314 ], 
      [ 172, 320 ], [ 172, 328 ], [ 172, 346 ], [ 172, 380 ], [ 172, 381 ], 
      [ 172, 386 ], [ 173, 183 ], [ 173, 196 ], [ 173, 204 ], [ 173, 264 ], 
      [ 173, 266 ], [ 173, 269 ], [ 173, 281 ], [ 173, 286 ], [ 173, 313 ], 
      [ 173, 318 ], [ 173, 345 ], [ 173, 347 ], [ 173, 363 ], [ 173, 378 ], 
      [ 173, 382 ], [ 174, 179 ], [ 174, 192 ], [ 174, 225 ], [ 174, 255 ], 
      [ 174, 265 ], [ 174, 269 ], [ 174, 280 ], [ 174, 286 ], [ 174, 297 ], 
      [ 174, 320 ], [ 174, 346 ], [ 174, 351 ], [ 174, 378 ], [ 174, 379 ], 
      [ 174, 388 ], [ 175, 180 ], [ 175, 184 ], [ 175, 187 ], [ 175, 265 ], 
      [ 175, 267 ], [ 175, 268 ], [ 175, 277 ], [ 175, 291 ], [ 175, 317 ], 
      [ 175, 318 ], [ 175, 345 ], [ 175, 350 ], [ 175, 368 ], [ 175, 381 ], 
      [ 175, 384 ], [ 176, 211 ], [ 176, 215 ], [ 176, 220 ], [ 176, 258 ], 
      [ 176, 261 ], [ 176, 262 ], [ 176, 284 ], [ 176, 285 ], [ 176, 294 ], 
      [ 176, 304 ], [ 176, 308 ], [ 176, 343 ], [ 176, 354 ], [ 176, 376 ], 
      [ 176, 385 ], [ 177, 208 ], [ 177, 210 ], [ 177, 214 ], [ 177, 261 ], 
      [ 177, 262 ], [ 177, 263 ], [ 177, 276 ], [ 177, 280 ], [ 177, 295 ], 
      [ 177, 310 ], [ 177, 311 ], [ 177, 336 ], [ 177, 354 ], [ 177, 373 ], 
      [ 177, 388 ], [ 178, 203 ], [ 178, 221 ], [ 178, 222 ], [ 178, 255 ], 
      [ 178, 256 ], [ 178, 263 ], [ 178, 284 ], [ 178, 292 ], [ 178, 309 ], 
      [ 178, 310 ], [ 178, 342 ], [ 178, 343 ], [ 178, 351 ], [ 178, 377 ], 
      [ 178, 388 ], [ 179, 202 ], [ 179, 219 ], [ 179, 258 ], [ 179, 260 ], 
      [ 179, 269 ], [ 179, 281 ], [ 179, 283 ], [ 179, 296 ], [ 179, 301 ], 
      [ 179, 323 ], [ 179, 339 ], [ 179, 352 ], [ 179, 375 ], [ 179, 382 ], 
      [ 180, 217 ], [ 180, 223 ], [ 180, 254 ], [ 180, 259 ], [ 180, 268 ], 
      [ 180, 274 ], [ 180, 283 ], [ 180, 309 ], [ 180, 321 ], [ 180, 340 ], 
      [ 180, 341 ], [ 180, 352 ], [ 180, 372 ], [ 180, 377 ], [ 181, 199 ], 
      [ 181, 216 ], [ 181, 223 ], [ 181, 253 ], [ 181, 259 ], [ 181, 262 ], 
      [ 181, 279 ], [ 181, 282 ], [ 181, 294 ], [ 181, 307 ], [ 181, 323 ], 
      [ 181, 333 ], [ 181, 339 ], [ 181, 376 ], [ 181, 380 ], [ 182, 197 ], 
      [ 182, 201 ], [ 182, 213 ], [ 182, 259 ], [ 182, 260 ], [ 182, 262 ], 
      [ 182, 272 ], [ 182, 283 ], [ 182, 295 ], [ 182, 299 ], [ 182, 323 ], 
      [ 182, 338 ], [ 182, 341 ], [ 182, 373 ], [ 182, 387 ], [ 183, 200 ], 
      [ 183, 212 ], [ 183, 259 ], [ 183, 261 ], [ 183, 269 ], [ 183, 271 ], 
      [ 183, 280 ], [ 183, 283 ], [ 183, 306 ], [ 183, 311 ], [ 183, 338 ], 
      [ 183, 340 ], [ 183, 375 ], [ 183, 379 ], [ 184, 198 ], [ 184, 209 ], 
      [ 184, 259 ], [ 184, 261 ], [ 184, 267 ], [ 184, 278 ], [ 184, 282 ], 
      [ 184, 285 ], [ 184, 298 ], [ 184, 308 ], [ 184, 332 ], [ 184, 339 ], 
      [ 184, 375 ], [ 184, 386 ], [ 185, 193 ], [ 185, 221 ], [ 185, 253 ], 
      [ 185, 263 ], [ 185, 269 ], [ 185, 280 ], [ 185, 281 ], [ 185, 293 ], 
      [ 185, 308 ], [ 185, 322 ], [ 185, 331 ], [ 185, 354 ], [ 185, 375 ], 
      [ 185, 378 ], [ 186, 191 ], [ 186, 196 ], [ 186, 261 ], [ 186, 263 ], 
      [ 186, 269 ], [ 186, 278 ], [ 186, 284 ], [ 186, 290 ], [ 186, 297 ], 
      [ 186, 308 ], [ 186, 338 ], [ 186, 351 ], [ 186, 373 ], [ 186, 374 ], 
      [ 187, 195 ], [ 187, 220 ], [ 187, 254 ], [ 187, 261 ], [ 187, 265 ], 
      [ 187, 270 ], [ 187, 280 ], [ 187, 306 ], [ 187, 310 ], [ 187, 322 ], 
      [ 187, 337 ], [ 187, 351 ], [ 187, 371 ], [ 187, 374 ], [ 188, 194 ], 
      [ 188, 219 ], [ 188, 222 ], [ 188, 252 ], [ 188, 256 ], [ 188, 260 ], 
      [ 188, 279 ], [ 188, 289 ], [ 188, 307 ], [ 188, 312 ], [ 188, 321 ], 
      [ 188, 337 ], [ 188, 341 ], [ 188, 371 ], [ 188, 387 ], [ 189, 219 ], 
      [ 189, 221 ], [ 189, 252 ], [ 189, 255 ], [ 189, 269 ], [ 189, 278 ], 
      [ 189, 288 ], [ 189, 306 ], [ 189, 320 ], [ 189, 340 ], [ 189, 353 ], 
      [ 189, 372 ], [ 189, 374 ], [ 189, 386 ], [ 190, 192 ], [ 190, 204 ], 
      [ 190, 259 ], [ 190, 260 ], [ 190, 269 ], [ 190, 278 ], [ 190, 279 ], 
      [ 190, 287 ], [ 190, 311 ], [ 190, 321 ], [ 190, 329 ], [ 190, 339 ], 
      [ 190, 372 ], [ 190, 373 ], [ 191, 214 ], [ 191, 257 ], [ 191, 263 ], 
      [ 191, 268 ], [ 191, 277 ], [ 191, 292 ], [ 191, 305 ], [ 191, 317 ], 
      [ 191, 335 ], [ 191, 342 ], [ 191, 348 ], [ 191, 366 ], [ 191, 389 ], 
      [ 192, 213 ], [ 192, 257 ], [ 192, 260 ], [ 192, 265 ], [ 192, 277 ], 
      [ 192, 289 ], [ 192, 300 ], [ 192, 312 ], [ 192, 319 ], [ 192, 334 ], 
      [ 192, 350 ], [ 192, 369 ], [ 192, 389 ], [ 193, 218 ], [ 193, 256 ], 
      [ 193, 263 ], [ 193, 268 ], [ 193, 273 ], [ 193, 295 ], [ 193, 305 ], 
      [ 193, 312 ], [ 193, 336 ], [ 193, 341 ], [ 193, 350 ], [ 193, 368 ], 
      [ 193, 377 ], [ 194, 207 ], [ 194, 258 ], [ 194, 260 ], [ 194, 267 ], 
      [ 194, 277 ], [ 194, 285 ], [ 194, 287 ], [ 194, 311 ], [ 194, 319 ], 
      [ 194, 335 ], [ 194, 354 ], [ 194, 375 ], [ 194, 384 ], [ 195, 206 ], 
      [ 195, 258 ], [ 195, 261 ], [ 195, 267 ], [ 195, 271 ], [ 195, 276 ], 
      [ 195, 296 ], [ 195, 303 ], [ 195, 311 ], [ 195, 339 ], [ 195, 349 ], 
      [ 195, 370 ], [ 195, 376 ], [ 196, 208 ], [ 196, 257 ], [ 196, 261 ], 
      [ 196, 266 ], [ 196, 275 ], [ 196, 285 ], [ 196, 298 ], [ 196, 304 ], 
      [ 196, 319 ], [ 196, 334 ], [ 196, 349 ], [ 196, 365 ], [ 196, 370 ], 
      [ 197, 216 ], [ 197, 255 ], [ 197, 262 ], [ 197, 266 ], [ 197, 276 ], 
      [ 197, 291 ], [ 197, 304 ], [ 197, 318 ], [ 197, 343 ], [ 197, 346 ], 
      [ 197, 363 ], [ 197, 370 ], [ 197, 388 ], [ 198, 212 ], [ 198, 256 ], 
      [ 198, 261 ], [ 198, 265 ], [ 198, 275 ], [ 198, 284 ], [ 198, 297 ], 
      [ 198, 304 ], [ 198, 312 ], [ 198, 336 ], [ 198, 337 ], [ 198, 369 ], 
      [ 198, 388 ], [ 199, 213 ], [ 199, 255 ], [ 199, 262 ], [ 199, 265 ], 
      [ 199, 284 ], [ 199, 286 ], [ 199, 310 ], [ 199, 318 ], [ 199, 336 ], 
      [ 199, 353 ], [ 199, 368 ], [ 199, 374 ], [ 199, 385 ], [ 200, 209 ], 
      [ 200, 256 ], [ 200, 261 ], [ 200, 266 ], [ 200, 270 ], [ 200, 276 ], 
      [ 200, 302 ], [ 200, 303 ], [ 200, 310 ], [ 200, 334 ], [ 200, 343 ], 
      [ 200, 369 ], [ 200, 385 ], [ 201, 204 ], [ 201, 257 ], [ 201, 260 ], 
      [ 201, 266 ], [ 201, 275 ], [ 201, 296 ], [ 201, 301 ], [ 201, 303 ], 
      [ 201, 317 ], [ 201, 335 ], [ 201, 344 ], [ 201, 369 ], [ 201, 384 ], 
      [ 202, 207 ], [ 202, 256 ], [ 202, 260 ], [ 202, 265 ], [ 202, 275 ], 
      [ 202, 295 ], [ 202, 299 ], [ 202, 310 ], [ 202, 317 ], [ 202, 334 ], 
      [ 202, 342 ], [ 202, 368 ], [ 202, 371 ], [ 203, 218 ], [ 203, 253 ], 
      [ 203, 263 ], [ 203, 267 ], [ 203, 277 ], [ 203, 282 ], [ 203, 290 ], 
      [ 203, 300 ], [ 203, 323 ], [ 203, 338 ], [ 203, 348 ], [ 203, 375 ], 
      [ 203, 381 ], [ 204, 257 ], [ 204, 259 ], [ 204, 264 ], [ 204, 273 ], 
      [ 204, 282 ], [ 204, 305 ], [ 204, 314 ], [ 204, 332 ], [ 204, 333 ], 
      [ 204, 348 ], [ 204, 364 ], [ 204, 367 ], [ 205, 216 ], [ 205, 217 ], 
      [ 205, 253 ], [ 205, 254 ], [ 205, 266 ], [ 205, 281 ], [ 205, 289 ], 
      [ 205, 301 ], [ 205, 302 ], [ 205, 322 ], [ 205, 337 ], [ 205, 347 ], 
      [ 205, 369 ], [ 205, 383 ], [ 206, 215 ], [ 206, 254 ], [ 206, 258 ], 
      [ 206, 264 ], [ 206, 281 ], [ 206, 292 ], [ 206, 309 ], [ 206, 313 ], 
      [ 206, 330 ], [ 206, 331 ], [ 206, 352 ], [ 206, 366 ], [ 206, 383 ], 
      [ 207, 256 ], [ 207, 258 ], [ 207, 264 ], [ 207, 274 ], [ 207, 294 ], 
      [ 207, 302 ], [ 207, 309 ], [ 207, 333 ], [ 207, 343 ], [ 207, 347 ], 
      [ 207, 363 ], [ 207, 367 ], [ 208, 257 ], [ 208, 263 ], [ 208, 264 ], 
      [ 208, 273 ], [ 208, 293 ], [ 208, 300 ], [ 208, 316 ], [ 208, 328 ], 
      [ 208, 331 ], [ 208, 350 ], [ 208, 366 ], [ 208, 381 ], [ 209, 256 ], 
      [ 209, 259 ], [ 209, 268 ], [ 209, 273 ], [ 209, 279 ], [ 209, 299 ], 
      [ 209, 309 ], [ 209, 329 ], [ 209, 333 ], [ 209, 342 ], [ 209, 366 ], 
      [ 209, 387 ], [ 210, 215 ], [ 210, 252 ], [ 210, 262 ], [ 210, 264 ], 
      [ 210, 272 ], [ 210, 291 ], [ 210, 307 ], [ 210, 315 ], [ 210, 333 ], 
      [ 210, 345 ], [ 210, 363 ], [ 210, 364 ], [ 210, 387 ], [ 211, 214 ], 
      [ 211, 252 ], [ 211, 262 ], [ 211, 268 ], [ 211, 279 ], [ 211, 286 ], 
      [ 211, 299 ], [ 211, 320 ], [ 211, 341 ], [ 211, 345 ], [ 211, 368 ], 
      [ 211, 372 ], [ 211, 380 ], [ 212, 256 ], [ 212, 259 ], [ 212, 264 ], 
      [ 212, 272 ], [ 212, 274 ], [ 212, 305 ], [ 212, 307 ], [ 212, 328 ], 
      [ 212, 330 ], [ 212, 341 ], [ 212, 366 ], [ 212, 380 ], [ 213, 255 ], 
      [ 213, 257 ], [ 213, 259 ], [ 213, 271 ], [ 213, 274 ], [ 213, 298 ], 
      [ 213, 316 ], [ 213, 328 ], [ 213, 340 ], [ 213, 349 ], [ 213, 367 ], 
      [ 213, 386 ], [ 214, 252 ], [ 214, 257 ], [ 214, 261 ], [ 214, 270 ], 
      [ 214, 271 ], [ 214, 303 ], [ 214, 306 ], [ 214, 314 ], [ 214, 332 ], 
      [ 214, 344 ], [ 214, 365 ], [ 214, 386 ], [ 215, 252 ], [ 215, 254 ], 
      [ 215, 261 ], [ 215, 275 ], [ 215, 278 ], [ 215, 297 ], [ 215, 298 ], 
      [ 215, 321 ], [ 215, 340 ], [ 215, 344 ], [ 215, 371 ], [ 215, 379 ], 
      [ 216, 254 ], [ 216, 255 ], [ 216, 259 ], [ 216, 273 ], [ 216, 278 ], 
      [ 216, 306 ], [ 216, 316 ], [ 216, 329 ], [ 216, 332 ], [ 216, 351 ], 
      [ 216, 377 ], [ 216, 379 ], [ 217, 253 ], [ 217, 259 ], [ 217, 267 ], 
      [ 217, 271 ], [ 217, 272 ], [ 217, 293 ], [ 217, 308 ], [ 217, 314 ], 
      [ 217, 328 ], [ 217, 338 ], [ 217, 364 ], [ 217, 376 ], [ 218, 253 ], 
      [ 218, 256 ], [ 218, 266 ], [ 218, 270 ], [ 218, 294 ], [ 218, 304 ], 
      [ 218, 307 ], [ 218, 313 ], [ 218, 330 ], [ 218, 337 ], [ 218, 363 ], 
      [ 218, 365 ], [ 219, 255 ], [ 219, 256 ], [ 219, 258 ], [ 219, 276 ], 
      [ 219, 292 ], [ 219, 304 ], [ 219, 305 ], [ 219, 330 ], [ 219, 336 ], 
      [ 219, 349 ], [ 219, 367 ], [ 219, 385 ], [ 220, 254 ], [ 220, 258 ], 
      [ 220, 268 ], [ 220, 274 ], [ 220, 287 ], [ 220, 301 ], [ 220, 316 ], 
      [ 220, 329 ], [ 220, 335 ], [ 220, 347 ], [ 220, 366 ], [ 220, 382 ], 
      [ 221, 252 ], [ 221, 253 ], [ 221, 256 ], [ 221, 272 ], [ 221, 289 ], 
      [ 221, 299 ], [ 221, 302 ], [ 221, 314 ], [ 221, 333 ], [ 221, 334 ], 
      [ 221, 365 ], [ 221, 380 ], [ 222, 252 ], [ 222, 255 ], [ 222, 267 ], 
      [ 222, 271 ], [ 222, 288 ], [ 222, 298 ], [ 222, 315 ], [ 222, 332 ], 
      [ 222, 346 ], [ 222, 364 ], [ 222, 370 ], [ 222, 379 ], [ 223, 253 ], 
      [ 223, 254 ], [ 223, 265 ], [ 223, 270 ], [ 223, 290 ], [ 223, 297 ], 
      [ 223, 300 ], [ 223, 313 ], [ 223, 331 ], [ 223, 344 ], [ 223, 369 ], 
      [ 223, 378 ], [ 224, 260 ], [ 224, 262 ], [ 224, 263 ], [ 224, 277 ], 
      [ 224, 279 ], [ 224, 284 ], [ 224, 311 ], [ 224, 312 ], [ 224, 338 ], 
      [ 224, 342 ], [ 224, 368 ], [ 224, 376 ], [ 225, 255 ], [ 225, 257 ], 
      [ 225, 258 ], [ 225, 274 ], [ 225, 285 ], [ 225, 303 ], [ 225, 305 ], 
      [ 225, 332 ], [ 225, 335 ], [ 225, 343 ], [ 225, 370 ], [ 225, 377 ], 
      [ 226, 254 ], [ 226, 255 ], [ 226, 263 ], [ 226, 273 ], [ 226, 280 ], 
      [ 226, 297 ], [ 226, 309 ], [ 226, 331 ], [ 226, 336 ], [ 226, 340 ], 
      [ 226, 367 ], [ 226, 374 ], [ 227, 253 ], [ 227, 258 ], [ 227, 262 ], 
      [ 227, 272 ], [ 227, 276 ], [ 227, 281 ], [ 227, 302 ], [ 227, 308 ], 
      [ 227, 330 ], [ 227, 339 ], [ 227, 363 ], [ 227, 373 ], [ 228, 252 ], 
      [ 228, 254 ], [ 228, 260 ], [ 228, 275 ], [ 228, 283 ], [ 228, 299 ], 
      [ 228, 301 ], [ 228, 306 ], [ 228, 329 ], [ 228, 337 ], [ 228, 365 ], 
      [ 228, 372 ], [ 229, 252 ], [ 229, 253 ], [ 229, 257 ], [ 229, 270 ], 
      [ 229, 282 ], [ 229, 298 ], [ 229, 300 ], [ 229, 307 ], [ 229, 328 ], 
      [ 229, 334 ], [ 229, 364 ], [ 229, 371 ], [ 230, 260 ], [ 230, 261 ], 
      [ 230, 275 ], [ 230, 278 ], [ 230, 283 ], [ 230, 284 ], [ 230, 285 ], 
      [ 230, 295 ], [ 230, 296 ], [ 230, 353 ], [ 230, 377 ], [ 230, 404 ], 
      [ 231, 253 ], [ 231, 261 ], [ 231, 270 ], [ 231, 271 ], [ 231, 276 ], 
      [ 231, 280 ], [ 231, 282 ], [ 231, 290 ], [ 231, 294 ], [ 231, 346 ], 
      [ 231, 367 ], [ 231, 404 ], [ 232, 253 ], [ 232, 260 ], [ 232, 272 ], 
      [ 232, 277 ], [ 232, 279 ], [ 232, 281 ], [ 232, 287 ], [ 232, 289 ], 
      [ 232, 293 ], [ 232, 345 ], [ 232, 366 ], [ 232, 404 ], [ 233, 286 ], 
      [ 233, 288 ], [ 233, 291 ], [ 233, 315 ], [ 233, 318 ], [ 233, 320 ], 
      [ 233, 324 ], [ 233, 326 ], [ 233, 327 ], [ 233, 393 ], [ 233, 396 ], 
      [ 233, 403 ], [ 234, 256 ], [ 234, 257 ], [ 234, 291 ], [ 234, 303 ], 
      [ 234, 304 ], [ 234, 305 ], [ 234, 307 ], [ 234, 312 ], [ 234, 314 ], 
      [ 234, 317 ], [ 234, 376 ], [ 234, 403 ], [ 235, 254 ], [ 235, 257 ], 
      [ 235, 288 ], [ 235, 298 ], [ 235, 300 ], [ 235, 301 ], [ 235, 306 ], 
      [ 235, 316 ], [ 235, 319 ], [ 235, 322 ], [ 235, 375 ], [ 235, 403 ], 
      [ 236, 254 ], [ 236, 256 ], [ 236, 286 ], [ 236, 297 ], [ 236, 299 ], 
      [ 236, 302 ], [ 236, 309 ], [ 236, 310 ], [ 236, 313 ], [ 236, 321 ], 
      [ 236, 373 ], [ 236, 403 ], [ 237, 259 ], [ 237, 263 ], [ 237, 273 ], 
      [ 237, 278 ], [ 237, 279 ], [ 237, 280 ], [ 237, 282 ], [ 237, 293 ], 
      [ 237, 295 ], [ 237, 320 ], [ 237, 371 ], [ 237, 403 ], [ 238, 258 ], 
      [ 238, 263 ], [ 238, 276 ], [ 238, 277 ], [ 238, 281 ], [ 238, 284 ], 
      [ 238, 290 ], [ 238, 292 ], [ 238, 296 ], [ 238, 318 ], [ 238, 369 ], 
      [ 238, 403 ], [ 239, 258 ], [ 239, 259 ], [ 239, 271 ], [ 239, 272 ], 
      [ 239, 274 ], [ 239, 283 ], [ 239, 285 ], [ 239, 287 ], [ 239, 294 ], 
      [ 239, 315 ], [ 239, 365 ], [ 239, 403 ], [ 240, 308 ], [ 240, 311 ], 
      [ 240, 323 ], [ 240, 325 ], [ 240, 338 ], [ 240, 339 ], [ 240, 354 ], 
      [ 240, 356 ], [ 240, 360 ], [ 240, 361 ], [ 240, 362 ], [ 240, 402 ], 
      [ 241, 270 ], [ 241, 275 ], [ 241, 289 ], [ 241, 325 ], [ 241, 334 ], 
      [ 241, 337 ], [ 241, 344 ], [ 241, 355 ], [ 241, 357 ], [ 241, 358 ], 
      [ 241, 359 ], [ 241, 402 ], [ 242, 264 ], [ 242, 268 ], [ 242, 289 ], 
      [ 242, 323 ], [ 242, 333 ], [ 242, 341 ], [ 242, 345 ], [ 242, 347 ], 
      [ 242, 348 ], [ 242, 350 ], [ 242, 352 ], [ 242, 402 ], [ 243, 255 ], 
      [ 243, 268 ], [ 243, 275 ], [ 243, 311 ], [ 243, 329 ], [ 243, 335 ], 
      [ 243, 336 ], [ 243, 340 ], [ 243, 342 ], [ 243, 349 ], [ 243, 353 ], 
      [ 243, 402 ], [ 244, 255 ], [ 244, 264 ], [ 244, 270 ], [ 244, 308 ], 
      [ 244, 328 ], [ 244, 330 ], [ 244, 331 ], [ 244, 332 ], [ 244, 343 ], 
      [ 244, 346 ], [ 244, 351 ], [ 244, 402 ], [ 245, 273 ], [ 245, 274 ], 
      [ 245, 292 ], [ 245, 305 ], [ 245, 309 ], [ 245, 316 ], [ 245, 324 ], 
      [ 245, 326 ], [ 245, 327 ], [ 245, 356 ], [ 245, 359 ], [ 245, 402 ], 
      [ 246, 265 ], [ 246, 266 ], [ 246, 292 ], [ 246, 304 ], [ 246, 310 ], 
      [ 246, 313 ], [ 246, 317 ], [ 246, 318 ], [ 246, 319 ], [ 246, 322 ], 
      [ 246, 354 ], [ 246, 402 ], [ 247, 252 ], [ 247, 266 ], [ 247, 274 ], 
      [ 247, 298 ], [ 247, 301 ], [ 247, 302 ], [ 247, 303 ], [ 247, 307 ], 
      [ 247, 315 ], [ 247, 321 ], [ 247, 339 ], [ 247, 402 ], [ 248, 252 ], 
      [ 248, 265 ], [ 248, 273 ], [ 248, 297 ], [ 248, 299 ], [ 248, 300 ], 
      [ 248, 306 ], [ 248, 312 ], [ 248, 314 ], [ 248, 320 ], [ 248, 338 ], 
      [ 248, 402 ], [ 249, 267 ], [ 249, 269 ], [ 249, 271 ], [ 249, 278 ], 
      [ 249, 287 ], [ 249, 288 ], [ 249, 290 ], [ 249, 293 ], [ 249, 296 ], 
      [ 249, 316 ], [ 249, 344 ], [ 249, 402 ], [ 250, 262 ], [ 250, 269 ], 
      [ 250, 279 ], [ 250, 280 ], [ 250, 281 ], [ 250, 283 ], [ 250, 284 ], 
      [ 250, 286 ], [ 250, 294 ], [ 250, 309 ], [ 250, 337 ], [ 250, 402 ], 
      [ 251, 262 ], [ 251, 267 ], [ 251, 272 ], [ 251, 276 ], [ 251, 277 ], 
      [ 251, 282 ], [ 251, 285 ], [ 251, 291 ], [ 251, 295 ], [ 251, 305 ], 
      [ 251, 334 ], [ 251, 402 ], [ 252, 292 ], [ 252, 354 ], [ 252, 356 ], 
      [ 252, 397 ], [ 253, 327 ], [ 253, 353 ], [ 253, 377 ], [ 253, 400 ], 
      [ 254, 291 ], [ 254, 362 ], [ 254, 376 ], [ 254, 393 ], [ 255, 289 ], 
      [ 255, 323 ], [ 255, 325 ], [ 255, 401 ], [ 256, 288 ], [ 256, 360 ], 
      [ 256, 375 ], [ 256, 393 ], [ 257, 286 ], [ 257, 361 ], [ 257, 373 ], 
      [ 257, 393 ], [ 258, 320 ], [ 258, 358 ], [ 258, 371 ], [ 258, 396 ], 
      [ 259, 318 ], [ 259, 355 ], [ 259, 369 ], [ 259, 396 ], [ 260, 326 ], 
      [ 260, 346 ], [ 260, 367 ], [ 260, 400 ], [ 261, 324 ], [ 261, 345 ], 
      [ 261, 366 ], [ 261, 400 ], [ 262, 316 ], [ 262, 344 ], [ 262, 359 ], 
      [ 262, 392 ], [ 263, 315 ], [ 263, 357 ], [ 263, 365 ], [ 263, 396 ], 
      [ 264, 275 ], [ 264, 311 ], [ 264, 325 ], [ 264, 398 ], [ 265, 274 ], 
      [ 265, 339 ], [ 265, 356 ], [ 265, 395 ], [ 266, 273 ], [ 266, 338 ], 
      [ 266, 356 ], [ 266, 394 ], [ 267, 309 ], [ 267, 337 ], [ 267, 359 ], 
      [ 267, 391 ], [ 268, 270 ], [ 268, 308 ], [ 268, 325 ], [ 268, 399 ], 
      [ 269, 305 ], [ 269, 334 ], [ 269, 359 ], [ 269, 390 ], [ 270, 311 ], 
      [ 270, 323 ], [ 271, 310 ], [ 271, 341 ], [ 271, 389 ], [ 272, 322 ], 
      [ 272, 340 ], [ 272, 388 ], [ 273, 339 ], [ 273, 354 ], [ 274, 338 ], 
      [ 274, 354 ], [ 275, 308 ], [ 275, 323 ], [ 276, 306 ], [ 276, 352 ], 
      [ 276, 387 ], [ 277, 321 ], [ 277, 351 ], [ 277, 386 ], [ 278, 304 ], 
      [ 278, 333 ], [ 278, 383 ], [ 279, 319 ], [ 279, 332 ], [ 279, 385 ], 
      [ 280, 303 ], [ 280, 350 ], [ 280, 382 ], [ 281, 314 ], [ 281, 349 ], 
      [ 281, 379 ], [ 282, 313 ], [ 282, 329 ], [ 282, 384 ], [ 283, 317 ], 
      [ 283, 328 ], [ 283, 378 ], [ 284, 298 ], [ 284, 348 ], [ 284, 380 ], 
      [ 285, 297 ], [ 285, 347 ], [ 285, 381 ], [ 286, 375 ], [ 286, 376 ], 
      [ 287, 312 ], [ 287, 343 ], [ 287, 374 ], [ 288, 373 ], [ 288, 376 ], 
      [ 289, 308 ], [ 289, 311 ], [ 290, 307 ], [ 290, 342 ], [ 290, 372 ], 
      [ 291, 373 ], [ 291, 375 ], [ 292, 338 ], [ 292, 339 ], [ 293, 302 ], 
      [ 293, 336 ], [ 293, 370 ], [ 294, 300 ], [ 294, 335 ], [ 294, 368 ], 
      [ 295, 301 ], [ 295, 331 ], [ 295, 363 ], [ 296, 299 ], [ 296, 330 ], 
      [ 296, 364 ], [ 297, 352 ], [ 297, 389 ], [ 298, 350 ], [ 298, 387 ], 
      [ 299, 343 ], [ 299, 386 ], [ 300, 349 ], [ 300, 388 ], [ 301, 351 ], 
      [ 301, 385 ], [ 302, 342 ], [ 302, 384 ], [ 303, 348 ], [ 303, 383 ], 
      [ 304, 341 ], [ 304, 382 ], [ 305, 337 ], [ 305, 344 ], [ 306, 347 ], 
      [ 306, 380 ], [ 307, 336 ], [ 307, 379 ], [ 309, 334 ], [ 309, 344 ], 
      [ 310, 333 ], [ 310, 381 ], [ 312, 330 ], [ 312, 378 ], [ 313, 340 ], 
      [ 313, 370 ], [ 314, 335 ], [ 314, 372 ], [ 315, 369 ], [ 315, 371 ], 
      [ 316, 334 ], [ 316, 337 ], [ 317, 332 ], [ 317, 374 ], [ 318, 365 ], 
      [ 318, 371 ], [ 319, 328 ], [ 319, 363 ], [ 320, 365 ], [ 320, 369 ], 
      [ 321, 331 ], [ 321, 364 ], [ 322, 329 ], [ 322, 368 ], [ 324, 401 ], 
      [ 325, 400 ], [ 326, 399 ], [ 327, 398 ], [ 328, 383 ], [ 329, 389 ], 
      [ 330, 381 ], [ 331, 380 ], [ 332, 388 ], [ 333, 378 ], [ 335, 387 ], 
      [ 336, 386 ], [ 340, 385 ], [ 341, 384 ], [ 342, 382 ], [ 343, 379 ], 
      [ 345, 367 ], [ 345, 377 ], [ 346, 366 ], [ 346, 377 ], [ 347, 364 ], 
      [ 348, 363 ], [ 349, 374 ], [ 350, 372 ], [ 351, 370 ], [ 352, 368 ], 
      [ 353, 366 ], [ 353, 367 ], [ 355, 397 ], [ 356, 396 ], [ 357, 395 ], 
      [ 358, 394 ], [ 359, 393 ], [ 360, 392 ], [ 361, 391 ], [ 362, 390 ] ],
  aut := 
   Group( [ (   3,   4)(   6,   7)(   9,  10)(  12,  14)(  15,  17)(  19,  20)
        (  27,  44)(  28,  41)(  29,  30)(  32,  40)(  33,  45)(  35,  38)(  36,  53)
        (  37,  42)(  39,  47)(  43,  49)(  46,  51)(  48,  52)(  54,  56)(  58,  60)
        (  64,  65)(  67,  82)(  68,  77)(  69,  74)(  70,  86)(  71,  89)(  72,  83)
        (  73,  92)(  75,  90)(  78,  81)(  79,  85)(  80,  87)(  88,  91)(  94,  95)
        (  98,  99)( 101, 124)( 102, 115)( 103, 110)( 104, 107)( 106, 120)( 108, 119)
        ( 109, 114)( 112, 122)( 113, 127)( 116, 125)( 117, 121)( 123, 126)( 128, 129)
        ( 132, 146)( 133, 149)( 134, 147)( 135, 151)( 136, 138)( 137, 144)( 139, 157)
        ( 141, 148)( 142, 145)( 143, 155)( 152, 156)( 153, 154)( 158, 203)( 159, 163)
        ( 160, 204)( 161, 172)( 162, 222)( 164, 193)( 165, 182)( 166, 169)( 167, 210)
        ( 168, 221)( 170, 192)( 171, 175)( 173, 211)( 174, 199)( 176, 183)( 177, 186)
        ( 178, 226)( 179, 181)( 180, 207)( 184, 195)( 185, 224)( 187, 198)( 188, 205)
        ( 189, 197)( 190, 227)( 191, 208)( 194, 217)( 196, 214)( 200, 215)( 201, 229)
        ( 202, 223)( 206, 209)( 212, 220)( 213, 225)( 216, 219)( 218, 228)( 230, 231)
        ( 234, 235)( 237, 238)( 243, 244)( 246, 248)( 249, 251)( 252, 266)( 253, 260)
        ( 254, 256)( 258, 259)( 262, 269)( 264, 268)( 270, 275)( 271, 285)( 272, 287)
        ( 273, 292)( 276, 278)( 277, 293)( 279, 281)( 280, 284)( 282, 296)( 283, 294)
        ( 288, 291)( 290, 295)( 297, 310)( 298, 303)( 299, 313)( 300, 317)( 301, 307)
        ( 302, 321)( 304, 306)( 305, 316)( 308, 311)( 312, 322)( 314, 319)( 318, 320)
        ( 326, 327)( 328, 335)( 329, 330)( 331, 342)( 332, 349)( 333, 352)( 334, 344)
        ( 336, 351)( 338, 354)( 340, 343)( 341, 347)( 346, 353)( 348, 350)( 355, 358)
        ( 360, 362)( 363, 372)( 364, 384)( 367, 377)( 368, 378)( 369, 371)( 370, 386)
        ( 374, 388)( 375, 376)( 379, 385)( 380, 382)( 381, 389)( 383, 387)( 390, 392)
        ( 394, 397)( 398, 399)( 408, 409)( 410, 413)( 415, 417)( 418, 420)( 422, 425)
        ( 426, 427)( 434, 439)( 435, 440)( 436, 437)( 438, 441)( 442, 445)( 443, 448)
        ( 444, 449)( 446, 447)( 454, 478)( 455, 479)( 456, 480)( 457, 481)( 458, 483)
        ( 459, 482)( 460, 488)( 461, 484)( 462, 486)( 463, 489)( 464, 485)( 465, 487)
        ( 466, 492)( 467, 494)( 468, 490)( 469, 493)( 470, 495)( 471, 491)( 472, 497)
        ( 473, 496)( 474, 498)( 475, 499)( 476, 500)( 477, 501)( 506, 508)( 507, 510)
        ( 509, 513)( 511, 512)( 514, 518)( 515, 516)( 517, 520)( 519, 521)( 526, 550)
        ( 527, 551)( 528, 553)( 529, 552)( 530, 556)( 531, 558)( 532, 557)( 533, 554)
        ( 534, 561)( 535, 559)( 536, 560)( 537, 555)( 538, 568)( 539, 563)( 540, 564)
        ( 541, 562)( 542, 569)( 543, 566)( 544, 565)( 545, 567)( 546, 571)( 547, 570)
        ( 548, 572)( 549, 573)( 578, 581)( 579, 584)( 580, 585)( 582, 583)( 586, 591)
        ( 587, 592)( 588, 589)( 590, 593)( 598, 622)( 599, 623)( 600, 624)( 601, 625)
        ( 602, 631)( 603, 626)( 604, 628)( 605, 627)( 606, 630)( 607, 632)( 608, 629)
        ( 609, 633)( 610, 634)( 611, 638)( 612, 635)( 613, 637)( 614, 640)( 615, 639)
        ( 616, 641)( 617, 636)( 618, 642)( 619, 643)( 620, 644)( 621, 645)( 649, 655)
        ( 650, 651)( 653, 654)( 660, 666)( 661, 662)( 664, 665)( 670, 718)( 671, 719)
        ( 672, 720)( 673, 721)( 674, 728)( 675, 726)( 676, 724)( 677, 727)( 678, 722)
        ( 679, 725)( 680, 723)( 681, 729)( 682, 730)( 683, 736)( 684, 734)( 685, 737)
        ( 686, 732)( 687, 735)( 688, 733)( 689, 731)( 690, 738)( 691, 739)( 692, 740)
        ( 693, 741)( 698, 700)( 699, 704)( 701, 703)( 702, 705)( 706, 709)( 707, 712)
        ( 708, 710)( 711, 713)( 742, 790)( 743, 791)( 744, 793)( 745, 792)( 746, 797)
        ( 747, 798)( 748, 799)( 749, 794)( 750, 795)( 751, 796)( 752, 801)( 753, 800)
        ( 754, 803)( 755, 802)( 756, 807)( 757, 808)( 758, 809)( 759, 804)( 760, 805)
        ( 761, 806)( 762, 811)( 763, 810)( 764, 812)( 765, 813)( 770, 775)( 771, 776)
        ( 772, 773)( 774, 777)( 778, 781)( 779, 784)( 780, 785)( 782, 783)( 817, 823)
        ( 818, 819)( 821, 825)( 826, 830)( 828, 834)( 832, 833)( 838, 862)( 839, 863)
        ( 840, 864)( 841, 865)( 842, 866)( 843, 872)( 844, 868)( 845, 873)( 846, 867)
        ( 847, 870)( 848, 871)( 849, 869)( 850, 878)( 851, 876)( 852, 877)( 853, 880)
        ( 854, 874)( 855, 879)( 856, 875)( 857, 881)( 858, 882)( 859, 883)( 860, 884)
        ( 861, 885)( 890, 892)( 891, 897)( 893, 894)( 895, 896)( 898, 904)( 899, 900)
        ( 901, 902)( 903, 905)( 914, 915)( 916, 921)( 918, 920)( 922, 927)( 923, 925)
        ( 928, 929)( 937, 944)( 938, 940)( 942, 945)( 946, 949)( 947, 954)( 951, 953)
        ( 959, 960)( 962, 963)( 966, 968)( 969, 971)( 974, 975)( 977, 978)( 982, 983)
        ( 985, 986)( 989, 991)( 992, 994)( 997, 998)(1000,1001)(1005,1007)(1008,1009)
        (1012,1014)(1015,1017)(1020,1021)(1022,1024)(1027,1435)(1028,1437)(1029,1436)
        (1030,1438)(1031,1440)(1032,1441)(1033,1442)(1034,1439)(1035,1443)(1036,1444)
        (1037,1445)(1038,1446)(1039,1447)(1040,1448)(1041,1449)(1042,1450)(1043,1454)
        (1044,1451)(1045,1452)(1046,1453)(1047,1455)(1048,1457)(1049,1456)(1050,1458)
        (1051,1363)(1052,1364)(1053,1365)(1054,1368)(1055,1367)(1056,1366)(1057,1371)
        (1058,1369)(1059,1370)(1060,1372)(1061,1373)(1062,1374)(1063,1375)(1064,1376)
        (1065,1377)(1066,1379)(1067,1380)(1068,1378)(1069,1383)(1070,1382)(1071,1381)
        (1072,1384)(1073,1385)(1074,1386)(1075,1099)(1076,1100)(1077,1101)(1078,1102)
        (1079,1105)(1080,1104)(1081,1108)(1082,1107)(1083,1106)(1084,1103)(1085,1109)
        (1086,1110)(1087,1111)(1088,1112)(1089,1118)(1090,1115)(1091,1114)(1092,1113)
        (1093,1117)(1094,1116)(1095,1119)(1096,1120)(1097,1121)(1098,1122)(1124,1125)
        (1127,1130)(1128,1131)(1129,1132)(1137,1140)(1138,1141)(1139,1142)(1144,1145)
        (1147,1339)(1148,1340)(1149,1341)(1150,1346)(1151,1343)(1152,1342)(1153,1345)
        (1154,1344)(1155,1347)(1156,1348)(1157,1349)(1158,1350)(1159,1351)(1160,1352)
        (1161,1353)(1162,1354)(1163,1357)(1164,1356)(1165,1359)(1166,1358)(1167,1355)
        (1168,1360)(1169,1361)(1170,1362)(1171,1459)(1172,1460)(1173,1462)(1174,1461)
        (1175,1465)(1176,1464)(1177,1467)(1178,1468)(1179,1463)(1180,1466)(1181,1469)
        (1182,1470)(1183,1471)(1184,1472)(1185,1475)(1186,1478)(1187,1473)(1188,1474)
        (1189,1477)(1190,1476)(1191,1480)(1192,1479)(1193,1481)(1194,1482)(1197,1198)
        (1199,1202)(1200,1201)(1203,1204)(1209,1210)(1211,1214)(1212,1213)(1215,1216)
        (1219,1291)(1220,1292)(1221,1293)(1222,1295)(1223,1297)(1224,1299)(1225,1296)
        (1226,1294)(1227,1298)(1228,1300)(1229,1301)(1230,1302)(1231,1303)(1232,1304)
        (1233,1305)(1234,1307)(1235,1311)(1236,1309)(1237,1306)(1238,1308)(1239,1310)
        (1240,1312)(1241,1313)(1242,1314)(1243,1651)(1244,1652)(1245,1653)(1246,1655)
        (1247,1658)(1248,1656)(1249,1654)(1250,1659)(1251,1657)(1252,1660)(1253,1661)
        (1254,1662)(1255,1663)(1256,1664)(1257,1665)(1258,1668)(1259,1666)(1260,1671)
        (1261,1669)(1262,1667)(1263,1670)(1264,1672)(1265,1673)(1266,1674)(1267,1387)
        (1268,1388)(1269,1389)(1270,1392)(1271,1391)(1272,1393)(1273,1394)(1274,1395)
        (1275,1390)(1276,1396)(1277,1397)(1278,1398)(1279,1399)(1280,1400)(1281,1401)
        (1282,1407)(1283,1402)(1284,1403)(1285,1404)(1286,1406)(1287,1405)(1288,1408)
        (1289,1409)(1290,1410)(1315,1507)(1316,1508)(1317,1509)(1318,1510)(1319,1515)
        (1320,1514)(1321,1512)(1322,1513)(1323,1511)(1324,1516)(1325,1517)(1326,1518)
        (1327,1519)(1328,1520)(1329,1521)(1330,1526)(1331,1524)(1332,1525)(1333,1523)
        (1334,1522)(1335,1527)(1336,1528)(1337,1529)(1338,1530)(1411,1555)(1412,1556)
        (1413,1557)(1414,1558)(1415,1559)(1416,1562)(1417,1560)(1418,1561)(1419,1563)
        (1420,1564)(1421,1565)(1422,1566)(1423,1567)(1424,1568)(1425,1569)(1426,1570)
        (1427,1572)(1428,1573)(1429,1571)(1430,1574)(1431,1575)(1432,1576)(1433,1577)
        (1434,1578)(1483,1603)(1484,1604)(1485,1605)(1486,1606)(1487,1607)(1488,1608)
        (1489,1611)(1490,1609)(1491,1610)(1492,1612)(1493,1613)(1494,1614)(1495,1615)
        (1496,1616)(1497,1617)(1498,1619)(1499,1620)(1500,1618)(1501,1621)(1502,1622)
        (1503,1623)(1504,1624)(1505,1625)(1506,1626)(1531,1627)(1532,1628)(1533,1629)
        (1534,1631)(1535,1635)(1536,1632)(1537,1634)(1538,1630)(1539,1633)(1540,1636)
        (1541,1637)(1542,1638)(1543,1639)(1544,1640)(1545,1641)(1546,1644)(1547,1647)
        (1548,1643)(1549,1645)(1550,1642)(1551,1646)(1552,1648)(1553,1649)(1554,1650)
        (1579,1580)(1583,1587)(1584,1586)(1585,1588)(1593,1596)(1594,1598)(1595,1597)
        (1601,1602)(1675,1725)(1676,1727)(1677,1723)(1678,1721)(1679,1722)(1680,1726)
        (1681,1724)(1682,1728)(1683,1729)(1684,1731)(1685,1730)(1686,1733)(1687,1732)
        (1688,1734)(1689,1735)(1690,1739)(1691,1737)(1692,1741)(1693,1742)(1694,1740)
        (1695,1736)(1696,1738)(1697,1743)(1698,1701)(1699,1700)(1703,1704)(1707,1708)
        (1709,1710)(1713,1714)(1716,1719)(1717,1718)(1745,1747)(1748,1749)(1752,1754)
        (1755,1757)(1760,1761)(1762,1764)(1767,1814)(1768,1816)(1769,1815)(1770,1819)
        (1771,1813)(1772,1818)(1773,1817)(1774,1820)(1775,1821)(1776,1823)(1777,1822)
        (1778,1825)(1779,1824)(1780,1826)(1781,1827)(1782,1830)(1783,1829)(1784,1834)
        (1785,1828)(1786,1832)(1787,1831)(1788,1833)(1789,1835)(1790,1794)(1791,1792)
        (1793,1796)(1799,1800)(1801,1802)(1805,1808)(1807,1811)(1809,1810)(1836,1838)
        (1840,1841)(1845,1846)(1847,1848)(1852,1853)(1855,1857)(1860,1862)(1863,1864)
        (1868,1869)(1870,1871)(1875,1876)(1877,1879)(1882,1886)(1883,1884)(1885,1887)
        (1891,1892)(1893,1894)(1898,1900)(1899,1903)(1901,1902)(1905,1931)(1906,1933)
        (1907,1929)(1908,1932)(1909,1934)(1910,1928)(1911,1930)(1912,1935)(1913,1936)
        (1914,1937)(1915,1938)(1916,1939)(1917,1940)(1918,1941)(1919,1942)(1920,1947)
        (1921,1949)(1922,1943)(1923,1945)(1924,1948)(1925,1944)(1926,1946)(1927,1950)
        (1951,1953)(1954,1955)(1957,1958)(1961,1962)(1964,1965)(1966,1968)(1972,2300)
        (1973,2301)(1974,2302)(1975,2306)(1976,2307)(1977,2305)(1978,2303)(1979,2304)
        (1980,2308)(1981,2309)(1982,2310)(1983,2311)(1984,2315)(1985,2316)(1986,2314)
        (1987,2312)(1988,2313)(1989,2317)(1990,2318)(1991,2319)(1992,2320)(1993,2321)
        (1994,2192)(1995,2193)(1996,2197)(1997,2199)(1998,2195)(1999,2194)(2000,2196)
        (2001,2198)(2002,2200)(2003,2201)(2004,2202)(2005,2203)(2006,2205)(2007,2207)
        (2008,2209)(2009,2208)(2010,2204)(2011,2206)(2012,2210)(2013,2211)(2014,2212)
        (2015,2213)(2016,2126)(2017,2127)(2018,2132)(2019,2130)(2020,2129)(2021,2133)
        (2022,2128)(2023,2131)(2024,2134)(2025,2135)(2026,2136)(2027,2137)(2028,2140)
        (2029,2143)(2030,2138)(2031,2142)(2032,2141)(2033,2139)(2034,2144)(2035,2145)
        (2036,2146)(2037,2147)(2038,2388)(2039,2389)(2040,2393)(2041,2395)(2042,2390)
        (2043,2391)(2044,2394)(2045,2392)(2046,2396)(2047,2397)(2048,2398)(2049,2399)
        (2050,2403)(2051,2401)(2052,2404)(2053,2405)(2054,2400)(2055,2402)(2056,2406)
        (2057,2407)(2058,2408)(2059,2409)(2060,2454)(2061,2455)(2062,2459)(2063,2456)
        (2064,2458)(2065,2457)(2066,2460)(2067,2461)(2068,2462)(2069,2463)(2070,2464)
        (2071,2465)(2072,2466)(2073,2467)(2074,2470)(2075,2469)(2076,2471)(2077,2468)
        (2078,2472)(2079,2473)(2080,2474)(2081,2475)(2082,2323)(2083,2322)(2084,2324)
        (2085,2327)(2086,2325)(2087,2329)(2088,2326)(2089,2330)(2090,2328)(2091,2331)
        (2092,2332)(2093,2335)(2094,2333)(2095,2337)(2096,2334)(2097,2338)(2098,2336)
        (2099,2339)(2100,2341)(2101,2340)(2102,2342)(2103,2343)(2104,2520)(2105,2522)
        (2106,2521)(2107,2525)(2108,2524)(2109,2526)(2110,2523)(2111,2527)(2112,2528)
        (2113,2529)(2114,2530)(2115,2531)(2116,2532)(2117,2536)(2118,2533)(2119,2535)
        (2120,2534)(2121,2538)(2122,2537)(2123,2539)(2124,2540)(2125,2541)(2148,2476)
        (2149,2477)(2150,2481)(2151,2478)(2152,2480)(2153,2482)(2154,2483)(2155,2479)
        (2156,2484)(2157,2485)(2158,2486)(2159,2487)(2160,2492)(2161,2488)(2162,2489)
        (2163,2491)(2164,2493)(2165,2490)(2166,2494)(2167,2495)(2168,2496)(2169,2497)
        (2170,2171)(2173,2177)(2174,2176)(2175,2178)(2181,2184)(2182,2186)(2183,2185)
        (2188,2189)(2214,2279)(2215,2280)(2216,2286)(2217,2285)(2218,2282)(2219,2284)
        (2220,2283)(2221,2281)(2222,2287)(2223,2288)(2224,2294)(2225,2292)(2226,2291)
        (2227,2293)(2228,2290)(2229,2289)(2230,2295)(2231,2296)(2232,2297)(2233,2298)
        (2234,2299)(2235,2366)(2236,2367)(2237,2369)(2238,2371)(2239,2372)(2240,2368)
        (2241,2370)(2242,2373)(2243,2374)(2244,2375)(2245,2376)(2246,2377)(2247,2378)
        (2248,2381)(2249,2383)(2250,2379)(2251,2380)(2252,2382)(2253,2384)(2254,2385)
        (2255,2386)(2256,2387)(2257,2410)(2258,2411)(2259,2416)(2260,2413)(2261,2412)
        (2262,2414)(2263,2415)(2264,2417)(2265,2418)(2266,2419)(2267,2420)(2268,2421)
        (2269,2422)(2270,2424)(2271,2425)(2272,2427)(2273,2426)(2274,2423)(2275,2428)
        (2276,2429)(2277,2430)(2278,2431)(2345,2346)(2347,2349)(2348,2350)(2351,2352)
        (2355,2356)(2357,2359)(2358,2360)(2361,2362)(2432,2498)(2433,2499)(2434,2501)
        (2435,2503)(2436,2502)(2437,2505)(2438,2500)(2439,2504)(2440,2506)(2441,2507)
        (2442,2508)(2443,2509)(2444,2511)(2445,2515)(2446,2510)(2447,2513)(2448,2512)
        (2449,2514)(2450,2516)(2451,2517)(2452,2518)(2453,2519)(2544,2546)(2545,2549)
        (2547,2548)(2552,2556)(2553,2554)(2555,2557)(2561,2562)(2563,2589)(2564,2586)
        (2565,2591)(2566,2587)(2567,2588)(2568,2585)(2569,2590)(2570,2592)(2571,2593)
        (2572,2594)(2573,2595)(2574,2596)(2575,2597)(2576,2599)(2577,2604)(2578,2601)
        (2579,2602)(2580,2598)(2581,2603)(2582,2600)(2583,2605)(2584,2606)(2607,2610)
        (2608,2611)(2612,2613)(2615,2616)(2617,2618)(2620,2621)(2622,2625)(2623,2626)
        (2629,2631)(2632,2633)(2635,2636)(2639,2640)(2642,2643)(2644,2646)(2650,2673)
        (2651,2677)(2652,2675)(2653,2678)(2654,2674)(2655,2672)(2656,2676)(2657,2679)
        (2658,2680)(2659,2681)(2660,2682)(2661,2683)(2662,2684)(2663,2687)(2664,2691)
        (2665,2689)(2666,2685)(2667,2688)(2668,2686)(2669,2690)(2670,2692)(2671,2693)
        (2694,2698)(2695,2696)(2699,2700)(2702,2703)(2704,2705)(2707,2708)(2709,2713)
        (2711,2712)(2716,3173)(2717,3174)(2718,3177)(2719,3175)(2720,3179)(2721,3176)
        (2722,3178)(2723,3180)(2724,3181)(2725,3183)(2726,3185)(2727,3182)(2728,3186)
        (2729,3184)(2730,3187)(2731,3188)(2732,3189)(2733,3190)(2734,3191)(2735,3192)
        (2736,2994)(2737,2997)(2738,2996)(2739,2999)(2740,2995)(2741,2998)(2742,3000)
        (2743,3001)(2744,3002)(2745,3003)(2746,3005)(2747,3008)(2748,3004)(2749,3007)
        (2750,3006)(2751,3009)(2752,3010)(2753,3011)(2754,3012)(2755,3013)(2756,2896)
        (2757,2897)(2758,2899)(2759,2898)(2760,2902)(2761,2901)(2762,2900)(2763,2903)
        (2764,2904)(2765,2907)(2766,2906)(2767,2905)(2768,2909)(2769,2908)(2770,2910)
        (2771,2911)(2772,2912)(2773,2913)(2774,2914)(2775,2915)(2776,2837)(2777,2838)
        (2778,2841)(2779,2839)(2780,2842)(2781,2843)(2782,2840)(2783,2844)(2784,2845)
        (2785,2849)(2786,2846)(2787,2847)(2788,2850)(2789,2848)(2790,2851)(2791,2852)
        (2792,2853)(2793,2854)(2794,2855)(2795,2856)(2796,2797)(2798,2802)(2799,2803)
        (2800,2801)(2806,2810)(2807,2811)(2808,2809)(2812,2813)(2817,3092)(2818,3098)
        (2819,3094)(2820,3096)(2821,3093)(2822,3095)(2823,3097)(2824,3099)(2825,3100)
        (2826,3102)(2827,3104)(2828,3106)(2829,3103)(2830,3105)(2831,3101)(2832,3107)
        (2833,3108)(2834,3109)(2835,3110)(2836,3111)(2857,3073)(2858,3076)(2859,3077)
        (2860,3074)(2861,3078)(2862,3079)(2863,3075)(2864,3084)(2865,3080)(2866,3081)
        (2867,3085)(2868,3082)(2869,3083)(2870,3086)(2871,3087)(2872,3089)(2873,3088)
        (2874,3090)(2875,3091)(2876,2974)(2877,2977)(2878,2976)(2879,2980)(2880,2979)
        (2881,2978)(2882,2975)(2883,2981)(2884,2982)(2885,2988)(2886,2985)(2887,2984)
        (2888,2983)(2889,2987)(2890,2986)(2891,2989)(2892,2990)(2893,2991)(2894,2992)
        (2895,2993)(2917,2918)(2919,2922)(2920,2921)(2923,2926)(2924,2925)(2927,2928)
        (2931,2932)(2935,3132)(2936,3133)(2937,3136)(2938,3138)(2939,3135)(2940,3137)
        (2941,3134)(2942,3139)(2943,3140)(2944,3145)(2945,3142)(2946,3144)(2947,3141)
        (2948,3143)(2949,3146)(2950,3147)(2951,3148)(2952,3149)(2953,3150)(2954,3151)
        (2955,3234)(2956,3235)(2957,3237)(2958,3239)(2959,3240)(2960,3238)(2961,3236)
        (2962,3245)(2963,3243)(2964,3241)(2965,3242)(2966,3244)(2967,3246)(2968,3247)
        (2969,3248)(2970,3249)(2971,3250)(2972,3252)(2973,3251)(3014,3193)(3015,3194)
        (3016,3197)(3017,3196)(3018,3199)(3019,3195)(3020,3198)(3021,3200)(3022,3201)
        (3023,3203)(3024,3206)(3025,3202)(3026,3205)(3027,3204)(3028,3207)(3029,3208)
        (3030,3209)(3031,3210)(3032,3211)(3033,3212)(3034,3112)(3035,3114)(3036,3115)
        (3037,3118)(3038,3113)(3039,3116)(3040,3117)(3041,3119)(3042,3120)(3043,3122)
        (3044,3123)(3045,3126)(3046,3121)(3047,3124)(3048,3125)(3049,3127)(3050,3128)
        (3051,3129)(3052,3130)(3053,3131)(3055,3056)(3057,3060)(3058,3059)(3061,3064)
        (3062,3063)(3065,3066)(3071,3072)(3152,3213)(3153,3214)(3154,3218)(3155,3220)
        (3156,3217)(3157,3216)(3158,3219)(3159,3215)(3160,3221)(3161,3222)(3162,3228)
        (3163,3224)(3164,3227)(3165,3226)(3166,3223)(3167,3225)(3168,3229)(3169,3230)
        (3170,3231)(3171,3232)(3172,3233)(3253,3278)(3254,3275)(3255,3274)(3256,3276)
        (3257,3280)(3258,3277)(3259,3279)(3260,3281)(3261,3282)(3262,3283)(3263,3284)
        (3264,3286)(3265,3288)(3266,3285)(3267,3289)(3268,3291)(3269,3290)(3270,3287)
        (3271,3292)(3272,3293)(3273,3294)(3296,3300)(3297,3301)(3298,3299)(3302,3303)
        (3304,3305)(3306,3310)(3307,3311)(3308,3309)(3316,3321)(3317,3319)(3318,3320)
        (3322,3327)(3323,3325)(3324,3326)(3329,3330)(3334,3588)(3335,3590)(3336,3591)
        (3337,3587)(3338,3586)(3339,3589)(3340,3594)(3341,3597)(3342,3596)(3343,3592)
        (3344,3593)(3345,3595)(3346,3598)(3347,3599)(3348,3600)(3349,3601)(3350,3602)
        (3351,3603)(3352,3640)(3353,3642)(3354,3643)(3355,3644)(3356,3645)(3357,3641)
        (3358,3650)(3359,3646)(3360,3647)(3361,3648)(3362,3649)(3363,3651)(3364,3652)
        (3365,3653)(3366,3655)(3367,3654)(3368,3656)(3369,3657)(3370,3606)(3371,3604)
        (3372,3608)(3373,3605)(3374,3607)(3375,3609)(3376,3610)(3377,3612)(3378,3614)
        (3379,3611)(3380,3615)(3381,3613)(3382,3616)(3383,3617)(3384,3618)(3385,3619)
        (3386,3620)(3387,3621)(3388,3678)(3389,3681)(3390,3676)(3391,3677)(3392,3679)
        (3393,3680)(3394,3683)(3395,3684)(3396,3686)(3397,3687)(3398,3682)(3399,3685)
        (3400,3688)(3401,3689)(3402,3690)(3403,3691)(3404,3692)(3405,3693)(3406,3443)
        (3407,3447)(3408,3445)(3409,3444)(3410,3442)(3411,3446)(3412,3449)(3413,3453)
        (3414,3451)(3415,3450)(3416,3448)(3417,3452)(3418,3454)(3419,3455)(3420,3456)
        (3421,3457)(3422,3458)(3423,3459)(3424,3552)(3425,3550)(3426,3555)(3427,3551)
        (3428,3553)(3429,3554)(3430,3557)(3431,3558)(3432,3560)(3433,3556)(3434,3561)
        (3435,3559)(3436,3562)(3437,3563)(3438,3564)(3439,3565)(3440,3566)(3441,3567)
        (3460,3786)(3461,3785)(3462,3789)(3463,3788)(3464,3787)(3465,3784)(3466,3795)
        (3467,3792)(3468,3791)(3469,3790)(3470,3794)(3471,3793)(3472,3796)(3473,3797)
        (3474,3798)(3475,3799)(3476,3801)(3477,3800)(3478,3479)(3480,3481)(3482,3483)
        (3484,3485)(3486,3487)(3488,3489)(3492,3493)(3496,3625)(3497,3627)(3498,3623)
        (3499,3624)(3500,3626)(3501,3622)(3502,3633)(3503,3629)(3504,3631)(3505,3632)
        (3506,3628)(3507,3630)(3508,3634)(3509,3635)(3510,3636)(3511,3637)(3512,3638)
        (3513,3639)(3514,3570)(3515,3569)(3516,3573)(3517,3568)(3518,3572)(3519,3571)
        (3520,3576)(3521,3575)(3522,3579)(3523,3574)(3524,3578)(3525,3577)(3526,3580)
        (3527,3581)(3528,3582)(3529,3583)(3530,3584)(3531,3585)(3532,3751)(3533,3749)
        (3534,3752)(3535,3750)(3536,3748)(3537,3753)(3538,3754)(3539,3759)(3540,3757)
        (3541,3755)(3542,3758)(3543,3756)(3544,3760)(3545,3761)(3546,3762)(3547,3763)
        (3548,3764)(3549,3765)(3658,3659)(3660,3663)(3661,3662)(3664,3667)(3665,3666)
        (3668,3669)(3674,3675)(3694,3766)(3695,3769)(3696,3770)(3697,3767)(3698,3771)
        (3699,3768)(3700,3775)(3701,3772)(3702,3776)(3703,3773)(3704,3774)(3705,3777)
        (3706,3778)(3707,3779)(3708,3780)(3709,3781)(3710,3782)(3711,3783)(3712,3735)
        (3713,3730)(3714,3732)(3715,3731)(3716,3733)(3717,3734)(3718,3737)(3719,3738)
        (3720,3740)(3721,3739)(3722,3741)(3723,3736)(3724,3742)(3725,3743)(3726,3744)
        (3727,3745)(3728,3746)(3729,3747)(3802,3862)(3803,4102)(3804,4444)(3805,4445)
        (3806,4446)(3807,4447)(3808,4448)(3809,4450)(3810,4449)(3811,4451)(3812,4452)
        (3813,4454)(3814,4453)(3815,4455)(3816,4456)(3817,3879)(3818,3878)(3819,3877)
        (3820,3882)(3821,3881)(3822,3880)(3823,3883)(3824,3884)(3825,3886)(3826,3885)
        (3827,3887)(3828,3888)(3829,3891)(3830,3889)(3831,3890)(3832,4029)(3833,4275)
        (3834,4418)(3835,4457)(3836,4458)(3837,4459)(3838,4460)(3839,4461)(3840,4462)
        (3841,4463)(3842,4464)(3843,4466)(3844,4465)(3845,4468)(3846,4467)(3847,4013)
        (3848,4012)(3849,4014)(3850,4015)(3851,4017)(3852,4016)(3853,4019)(3854,4018)
        (3855,4021)(3856,4020)(3857,4022)(3858,4023)(3859,4026)(3860,4024)(3861,4025)
        (3863,4247)(3864,4104)(3865,4679)(3866,4678)(3867,4680)(3868,4681)(3869,4682)
        (3870,4683)(3871,4684)(3872,4685)(3873,4686)(3874,4687)(3875,4689)(3876,4688)
        (3892,3938)(3893,4203)(3894,4314)(3895,4315)(3896,4316)(3897,4317)(3898,4319)
        (3899,4318)(3900,4320)(3901,4321)(3902,4323)(3903,4324)(3904,4322)(3905,4326)
        (3906,4325)(3907,4160)(3908,4162)(3909,4161)(3910,4164)(3911,4163)(3912,4165)
        (3913,4166)(3914,4168)(3915,4167)(3916,4169)(3917,4170)(3918,4172)(3919,4171)
        (3920,4173)(3921,4174)(3922,3969)(3923,3968)(3924,3967)(3925,3972)(3926,3971)
        (3927,3970)(3928,3974)(3929,3973)(3930,3976)(3931,3975)(3932,3977)(3933,3978)
        (3934,3980)(3935,3981)(3936,3979)(3937,4088)(3939,4532)(3940,4533)(3941,4535)
        (3942,4534)(3943,4536)(3944,4537)(3945,4538)(3946,4539)(3947,4541)(3948,4540)
        (3949,4542)(3950,4544)(3951,4543)(3952,4261)(3953,4204)(3954,4103)(3955,4668)
        (3956,4667)(3957,4666)(3958,4669)(3959,4670)(3960,4671)(3961,4673)(3962,4672)
        (3963,4675)(3964,4674)(3965,4676)(3966,4677)(3982,4043)(3983,4301)(3984,4274)
        (3985,4303)(3986,4302)(3987,4304)(3988,4306)(3989,4305)(3990,4309)(3991,4307)
        (3992,4308)(3993,4310)(3994,4311)(3995,4312)(3996,4313)(3997,4058)(3998,4059)
        (3999,4057)(4000,4062)(4001,4060)(4002,4061)(4003,4064)(4004,4063)(4005,4065)
        (4006,4066)(4007,4067)(4008,4068)(4009,4071)(4010,4069)(4011,4070)(4027,4072)
        (4028,4545)(4030,4548)(4031,4546)(4032,4547)(4033,4549)(4034,4550)(4035,4551)
        (4036,4552)(4037,4554)(4038,4553)(4039,4556)(4040,4555)(4041,4557)(4042,4145)
        (4044,4392)(4045,4393)(4046,4395)(4047,4394)(4048,4396)(4049,4397)(4050,4398)
        (4051,4399)(4052,4401)(4053,4400)(4054,4402)(4055,4404)(4056,4403)(4073,4175)
        (4074,4176)(4075,4177)(4076,4178)(4077,4179)(4078,4181)(4079,4180)(4080,4182)
        (4081,4183)(4082,4184)(4083,4186)(4084,4185)(4085,4187)(4086,4188)(4087,4217)
        (4089,4218)(4090,4219)(4091,4221)(4092,4220)(4093,4222)(4094,4223)(4095,4224)
        (4096,4225)(4097,4226)(4098,4228)(4099,4227)(4100,4229)(4101,4230)(4105,4727)
        (4106,4726)(4107,4728)(4108,4730)(4109,4729)(4110,4732)(4111,4731)(4112,4733)
        (4113,4735)(4114,4734)(4115,4736)(4116,4737)(4117,4147)(4118,4146)(4119,4149)
        (4120,4148)(4121,4150)(4122,4151)(4123,4153)(4124,4152)(4125,4154)(4126,4155)
        (4127,4157)(4128,4156)(4129,4158)(4130,4159)(4131,4327)(4132,4431)(4133,4496)
        (4134,4497)(4135,4498)(4136,4499)(4137,4500)(4138,4502)(4139,4501)(4140,4504)
        (4141,4505)(4142,4503)(4143,4506)(4144,4507)(4189,4231)(4190,4340)(4191,4341)
        (4192,4342)(4193,4343)(4194,4345)(4195,4346)(4196,4344)(4197,4347)(4198,4348)
        (4199,4350)(4200,4349)(4201,4352)(4202,4351)(4205,4702)(4206,4704)(4207,4703)
        (4208,4707)(4209,4706)(4210,4705)(4211,4708)(4212,4709)(4213,4711)(4214,4710)
        (4215,4713)(4216,4712)(4232,4379)(4233,4380)(4234,4381)(4235,4382)(4236,4383)
        (4237,4384)(4238,4386)(4239,4385)(4240,4387)(4241,4389)(4242,4388)(4243,4390)
        (4244,4391)(4245,4470)(4246,4469)(4248,4473)(4249,4472)(4250,4471)(4251,4474)
        (4252,4475)(4253,4476)(4254,4478)(4255,4477)(4256,4479)(4257,4480)(4258,4481)
        (4259,4482)(4260,4366)(4262,4369)(4263,4367)(4264,4368)(4265,4370)(4266,4371)
        (4267,4372)(4268,4373)(4269,4374)(4270,4375)(4271,4376)(4272,4378)(4273,4377)
        (4276,4739)(4277,4738)(4278,4740)(4279,4742)(4280,4743)(4281,4741)(4282,4745)
        (4283,4744)(4284,4746)(4285,4747)(4286,4748)(4287,4749)(4288,4353)(4289,4508)
        (4290,4509)(4291,4510)(4292,4512)(4293,4511)(4294,4514)(4295,4513)(4296,4515)
        (4297,4516)(4298,4517)(4299,4518)(4300,4519)(4328,4619)(4329,4618)(4330,4620)
        (4331,4623)(4332,4621)(4333,4622)(4334,4624)(4335,4625)(4336,4626)(4337,4627)
        (4338,4629)(4339,4628)(4354,4583)(4355,4584)(4356,4582)(4357,4585)(4358,4586)
        (4359,4587)(4360,4588)(4361,4589)(4362,4591)(4363,4590)(4364,4592)(4365,4593)
        (4405,4483)(4406,4595)(4407,4596)(4408,4594)(4409,4597)(4410,4598)(4411,4601)
        (4412,4600)(4413,4599)(4414,4603)(4415,4602)(4416,4604)(4417,4605)(4419,4764)
        (4420,4763)(4421,4762)(4422,4765)(4423,4766)(4424,4769)(4425,4767)(4426,4768)
        (4427,4770)(4428,4771)(4429,4773)(4430,4772)(4432,4691)(4433,4690)(4434,4692)
        (4435,4693)(4436,4694)(4437,4697)(4438,4695)(4439,4696)(4440,4699)(4441,4698)
        (4442,4701)(4443,4700)(4484,4520)(4485,4521)(4486,4522)(4487,4524)(4488,4523)
        (4489,4526)(4490,4525)(4491,4527)(4492,4529)(4493,4528)(4494,4530)(4495,4531)
        (4558,4654)(4559,4655)(4560,4656)(4561,4658)(4562,4657)(4563,4660)(4564,4659)
        (4565,4662)(4566,4661)(4567,4663)(4568,4664)(4569,4665)(4570,4714)(4571,4715)
        (4572,4716)(4573,4718)(4574,4717)(4575,4719)(4576,4720)(4577,4722)(4578,4723)
        (4579,4721)(4580,4725)(4581,4724)(4606,4643)(4607,4642)(4608,4644)(4609,4646)
        (4610,4645)(4611,4647)(4612,4648)(4613,4649)(4614,4651)(4615,4650)(4616,4652)
        (4617,4653)(4630,4752)(4631,4751)(4632,4750)(4633,4753)(4634,4754)(4635,4757)
        (4636,4756)(4637,4755)(4638,4758)(4639,4759)(4640,4761)(4641,4760)(4774,4786)
        (4775,4787)(4776,4788)(4777,4790)(4778,4794)(4779,4791)(4780,4789)(4781,4793)
        (4782,4792)(4783,4795)(4784,4796)(4785,4797)(4798,4799)(4800,4804)(4801,4806)
        (4802,4803)(4811,4812)(4814,4815)(4817,4818)(4822,4834)(4823,4835)(4824,4836)
        (4825,4837)(4826,4840)(4827,4841)(4828,4839)(4829,4843)(4830,4842)(4831,4838)
        (4832,4844)(4833,4845)(4846,4847)(4849,4853)(4850,4854)(4851,4855)(4858,4870)
        (4859,4871)(4860,4877)(4861,4872)(4862,4874)(4863,4875)(4864,4878)(4865,4873)
        (4866,4876)(4867,4879)(4868,4880)(4869,4881)(4882,4883)(4884,4888)(4885,4889)
        (4887,4890)(4894,4895)(4898,4900)(4902,4904)(4906,4907)(4910,4912)(4913,4915)
        (4918,4919)(4922,4928)(4923,4925)(4926,4927)(4930,4942)(4931,4943)(4932,4944)
        (4933,4945)(4934,4947)(4935,4946)(4936,4952)(4937,4950)(4938,4948)(4939,4949)
        (4940,4951)(4941,4953)(4954,4956)(4957,4959)(4961,4962)(4966,4991)(4967,4990)
        (4968,4992)(4969,4996)(4970,4993)(4971,4994)(4972,4995)(4973,4999)(4974,4998)
        (4975,4997)(4976,5000)(4977,5001)(4978,4979)(4981,4984)(4982,4985)(4983,4987)
        (5002,5027)(5003,5026)(5004,5032)(5005,5029)(5006,5028)(5007,5033)(5008,5034)
        (5009,5030)(5010,5031)(5011,5035)(5012,5036)(5013,5037)(5014,5015)(5016,5018)
        (5017,5020)(5019,5022)(5038,5094)(5039,5095)(5040,5096)(5041,5097)(5042,5070)
        (5043,5071)(5044,5072)(5045,5073)(5046,5054)(5047,5055)(5048,5056)(5049,5057)
        (5062,5066)(5063,5067)(5064,5068)(5065,5069)(5078,5106)(5079,5107)(5080,5108)
        (5081,5109)(5086,5102)(5087,5103)(5088,5104)(5089,5105)(5110,5122)(5111,5123)
        (5112,5151)(5113,5152)(5114,5153)(5115,5156)(5116,5157)(5117,5158)(5118,5169)
        (5119,5168)(5120,5121)(5124,5130)(5125,5131)(5126,5132)(5127,5170)(5128,5171)
        (5129,5172)(5133,5139)(5134,5140)(5135,5141)(5136,5148)(5137,5149)(5138,5150)
        (5142,5179)(5143,5180)(5144,5181)(5145,5173)(5146,5174)(5147,5175)(5154,5155)
        (5159,5166)(5160,5167)(5161,5162)(5163,5176)(5164,5177)(5165,5178)(5182,5206)
        (5183,5207)(5184,5194)(5185,5195)(5186,5210)(5187,5211)(5188,5218)(5189,5219)
        (5190,5202)(5191,5203)(5192,5226)(5193,5227)(5196,5200)(5197,5201)(5198,5217)
        (5199,5216)(5204,5205)(5208,5228)(5209,5229)(5212,5222)(5213,5223)(5214,5215)
        (5220,5224)(5221,5225)(5232,5233)(5234,5240)(5235,5236)(5237,5244)(5238,5252)
        (5239,5255)(5241,5254)(5242,5245)(5243,5250)(5246,5247)(5248,5256)(5249,5257)
        (5251,5253)(5258,5261)(5263,5265), (   3,   4)(   5,   6)(   8,   9)(  13,  14)
        (  16,  17)(  19,  20)(  28,  38)(  29,  30)(  31,  44)(  32,  35)(  34,  45)
        (  36,  48)(  37,  49)(  39,  53)(  40,  41)(  42,  51)(  43,  46)(  47,  52)
        (  54,  55)(  58,  59)(  64,  65)(  67,  68)(  69,  82)(  70,  87)(  71,  80)
        (  72,  76)(  73,  84)(  74,  77)(  75,  91)(  78,  81)(  79,  90)(  85,  88)
        (  86,  89)(  95,  96)(  99, 100)( 101, 103)( 102, 114)( 104, 124)( 106, 109)
        ( 107, 110)( 108, 111)( 112, 125)( 115, 120)( 116, 117)( 118, 127)( 121, 122)
        ( 123, 126)( 128, 129)( 132, 137)( 133, 140)( 134, 142)( 135, 145)( 136, 146)
        ( 138, 144)( 141, 148)( 143, 156)( 147, 151)( 150, 157)( 152, 153)( 154, 155)
        ( 158, 181)( 159, 172)( 160, 207)( 161, 166)( 162, 197)( 163, 169)( 164, 180)
        ( 165, 179)( 167, 173)( 168, 205)( 170, 188)( 171, 211)( 174, 189)( 175, 210)
        ( 176, 195)( 177, 184)( 178, 213)( 182, 203)( 183, 186)( 185, 190)( 187, 215)
        ( 191, 212)( 192, 221)( 193, 204)( 194, 227)( 196, 200)( 198, 214)( 199, 222)
        ( 201, 218)( 202, 229)( 206, 220)( 208, 209)( 216, 226)( 217, 224)( 219, 225)
        ( 223, 228)( 230, 231)( 235, 236)( 238, 239)( 243, 244)( 246, 247)( 249, 250)
        ( 252, 265)( 253, 260)( 256, 257)( 259, 263)( 262, 267)( 264, 268)( 270, 275)
        ( 271, 284)( 272, 277)( 274, 292)( 276, 285)( 278, 280)( 279, 293)( 281, 287)
        ( 282, 295)( 283, 290)( 286, 288)( 294, 296)( 297, 306)( 298, 310)( 299, 300)
        ( 301, 313)( 302, 319)( 303, 304)( 307, 317)( 308, 311)( 309, 316)( 312, 314)
        ( 315, 318)( 321, 322)( 326, 327)( 328, 342)( 329, 331)( 330, 335)( 332, 336)
        ( 333, 350)( 337, 344)( 339, 354)( 340, 351)( 341, 348)( 343, 349)( 346, 353)
        ( 347, 352)( 355, 357)( 360, 361)( 363, 384)( 364, 368)( 365, 369)( 367, 377)
        ( 370, 385)( 372, 378)( 373, 375)( 374, 379)( 380, 389)( 381, 387)( 382, 383)
        ( 386, 388)( 391, 392)( 395, 397)( 398, 399)( 408, 409)( 410, 412)( 415, 416)
        ( 419, 420)( 423, 425)( 426, 427)( 434, 435)( 436, 440)( 437, 439)( 438, 441)
        ( 442, 445)( 443, 447)( 444, 446)( 448, 449)( 454, 478)( 455, 479)( 456, 480)
        ( 457, 481)( 458, 484)( 459, 483)( 460, 489)( 461, 482)( 462, 486)( 463, 485)
        ( 464, 488)( 465, 487)( 466, 492)( 467, 491)( 468, 494)( 469, 493)( 470, 497)
        ( 471, 490)( 472, 496)( 473, 495)( 474, 498)( 475, 499)( 476, 500)( 477, 501)
        ( 502, 526)( 503, 527)( 504, 529)( 505, 528)( 506, 532)( 507, 531)( 508, 530)
        ( 509, 534)( 510, 533)( 511, 535)( 512, 536)( 513, 537)( 514, 538)( 515, 539)
        ( 516, 540)( 517, 542)( 518, 541)( 519, 545)( 520, 544)( 521, 543)( 522, 547)
        ( 523, 546)( 524, 548)( 525, 549)( 554, 558)( 555, 561)( 556, 557)( 559, 560)
        ( 562, 568)( 563, 564)( 565, 569)( 566, 567)( 574, 598)( 575, 599)( 576, 600)
        ( 577, 601)( 578, 605)( 579, 602)( 580, 609)( 581, 603)( 582, 606)( 583, 607)
        ( 584, 604)( 585, 608)( 586, 611)( 587, 615)( 588, 612)( 589, 613)( 590, 616)
        ( 591, 610)( 592, 617)( 593, 614)( 594, 618)( 595, 619)( 596, 620)( 597, 621)
        ( 626, 627)( 628, 631)( 629, 633)( 630, 632)( 634, 638)( 635, 637)( 636, 639)
        ( 640, 641)( 649, 655)( 651, 652)( 654, 657)( 658, 661)( 660, 666)( 663, 664)
        ( 674, 676)( 675, 678)( 677, 679)( 680, 681)( 682, 683)( 684, 686)( 685, 688)
        ( 687, 689)( 694, 718)( 695, 719)( 696, 720)( 697, 721)( 698, 728)( 699, 722)
        ( 700, 724)( 701, 725)( 702, 729)( 703, 727)( 704, 726)( 705, 723)( 706, 736)
        ( 707, 733)( 708, 732)( 709, 730)( 710, 734)( 711, 735)( 712, 737)( 713, 731)
        ( 714, 738)( 715, 739)( 716, 740)( 717, 741)( 746, 751)( 747, 749)( 748, 750)
        ( 752, 753)( 754, 755)( 756, 761)( 757, 759)( 758, 760)( 766, 790)( 767, 791)
        ( 768, 793)( 769, 792)( 770, 796)( 771, 795)( 772, 798)( 773, 794)( 774, 801)
        ( 775, 797)( 776, 799)( 777, 800)( 778, 803)( 779, 804)( 780, 806)( 781, 802)
        ( 782, 809)( 783, 805)( 784, 808)( 785, 807)( 786, 811)( 787, 810)( 788, 812)
        ( 789, 813)( 817, 822)( 818, 819)( 821, 824)( 827, 830)( 829, 834)( 832, 833)
        ( 838, 862)( 839, 863)( 840, 864)( 841, 865)( 842, 866)( 843, 867)( 844, 872)
        ( 845, 871)( 846, 868)( 847, 870)( 848, 869)( 849, 873)( 850, 874)( 851, 878)
        ( 852, 877)( 853, 879)( 854, 876)( 855, 875)( 856, 880)( 857, 881)( 858, 882)
        ( 859, 883)( 860, 884)( 861, 885)( 890, 892)( 891, 896)( 893, 897)( 894, 895)
        ( 898, 902)( 899, 904)( 900, 901)( 903, 905)( 915, 917)( 916, 919)( 918, 920)
        ( 923, 925)( 924, 927)( 926, 928)( 937, 943)( 940, 941)( 942, 945)( 946, 949)
        ( 948, 954)( 950, 951)( 959, 960)( 963, 964)( 966, 967)( 970, 971)( 973, 974)
        ( 977, 978)( 982, 983)( 986, 987)( 989, 990)( 993, 994)( 996, 997)(1000,1001)
        (1005,1006)(1008,1009)(1012,1013)(1016,1017)(1020,1021)(1023,1024)(1028,1029)
        (1031,1034)(1032,1033)(1035,1036)(1041,1042)(1043,1046)(1044,1045)(1048,1049)
        (1051,1291)(1052,1292)(1053,1293)(1054,1294)(1055,1295)(1056,1297)(1057,1299)
        (1058,1296)(1059,1298)(1060,1300)(1061,1301)(1062,1302)(1063,1303)(1064,1304)
        (1065,1305)(1066,1307)(1067,1309)(1068,1306)(1069,1308)(1070,1310)(1071,1311)
        (1072,1312)(1073,1313)(1074,1314)(1075,1099)(1076,1100)(1077,1101)(1078,1102)
        (1079,1106)(1080,1105)(1081,1103)(1082,1108)(1083,1104)(1084,1107)(1085,1109)
        (1086,1110)(1087,1111)(1088,1112)(1089,1114)(1090,1117)(1091,1113)(1092,1118)
        (1093,1116)(1094,1115)(1095,1119)(1096,1120)(1097,1121)(1098,1122)(1123,1435)
        (1124,1436)(1125,1437)(1126,1438)(1127,1440)(1128,1442)(1129,1444)(1130,1439)
        (1131,1441)(1132,1443)(1133,1445)(1134,1446)(1135,1447)(1136,1448)(1137,1450)
        (1138,1452)(1139,1454)(1140,1449)(1141,1451)(1142,1453)(1143,1455)(1144,1456)
        (1145,1457)(1146,1458)(1147,1219)(1148,1220)(1149,1221)(1150,1223)(1151,1226)
        (1152,1222)(1153,1225)(1154,1224)(1155,1227)(1156,1228)(1157,1229)(1158,1230)
        (1159,1231)(1160,1232)(1161,1233)(1162,1234)(1163,1237)(1164,1236)(1165,1239)
        (1166,1235)(1167,1238)(1168,1240)(1169,1241)(1170,1242)(1173,1174)(1175,1177)
        (1176,1179)(1178,1180)(1185,1187)(1186,1189)(1188,1190)(1191,1192)(1195,1459)
        (1196,1460)(1197,1461)(1198,1462)(1199,1467)(1200,1464)(1201,1463)(1202,1465)
        (1203,1466)(1204,1468)(1205,1469)(1206,1470)(1207,1471)(1208,1472)(1209,1473)
        (1210,1475)(1211,1476)(1212,1478)(1213,1477)(1214,1474)(1215,1479)(1216,1480)
        (1217,1481)(1218,1482)(1243,1531)(1244,1532)(1245,1533)(1246,1534)(1247,1539)
        (1248,1538)(1249,1536)(1250,1535)(1251,1537)(1252,1540)(1253,1541)(1254,1542)
        (1255,1543)(1256,1544)(1257,1545)(1258,1548)(1259,1550)(1260,1549)(1261,1547)
        (1262,1546)(1263,1551)(1264,1552)(1265,1553)(1266,1554)(1267,1555)(1268,1556)
        (1269,1557)(1270,1559)(1271,1558)(1272,1560)(1273,1561)(1274,1563)(1275,1562)
        (1276,1564)(1277,1565)(1278,1566)(1279,1567)(1280,1568)(1281,1569)(1282,1571)
        (1283,1570)(1284,1572)(1285,1573)(1286,1575)(1287,1574)(1288,1576)(1289,1577)
        (1290,1578)(1315,1651)(1316,1652)(1317,1653)(1318,1655)(1319,1659)(1320,1656)
        (1321,1654)(1322,1657)(1323,1658)(1324,1660)(1325,1661)(1326,1662)(1327,1663)
        (1328,1664)(1329,1665)(1330,1667)(1331,1668)(1332,1671)(1333,1669)(1334,1666)
        (1335,1670)(1336,1672)(1337,1673)(1338,1674)(1339,1363)(1340,1364)(1341,1365)
        (1342,1367)(1343,1368)(1344,1371)(1345,1369)(1346,1366)(1347,1370)(1348,1372)
        (1349,1373)(1350,1374)(1351,1375)(1352,1376)(1353,1377)(1354,1379)(1355,1383)
        (1356,1380)(1357,1378)(1358,1381)(1359,1382)(1360,1384)(1361,1385)(1362,1386)
        (1387,1603)(1388,1604)(1389,1605)(1390,1611)(1391,1607)(1392,1606)(1393,1608)
        (1394,1610)(1395,1609)(1396,1612)(1397,1613)(1398,1614)(1399,1615)(1400,1616)
        (1401,1617)(1402,1620)(1403,1619)(1404,1621)(1405,1623)(1406,1622)(1407,1618)
        (1408,1624)(1409,1625)(1410,1626)(1411,1483)(1412,1484)(1413,1485)(1414,1487)
        (1415,1486)(1416,1489)(1417,1488)(1418,1491)(1419,1490)(1420,1492)(1421,1493)
        (1422,1494)(1423,1495)(1424,1496)(1425,1497)(1426,1499)(1427,1498)(1428,1501)
        (1429,1500)(1430,1503)(1431,1502)(1432,1504)(1433,1505)(1434,1506)(1507,1627)
        (1508,1628)(1509,1629)(1510,1631)(1511,1633)(1512,1632)(1513,1634)(1514,1630)
        (1515,1635)(1516,1636)(1517,1637)(1518,1638)(1519,1639)(1520,1640)(1521,1641)
        (1522,1642)(1523,1647)(1524,1643)(1525,1645)(1526,1644)(1527,1646)(1528,1648)
        (1529,1649)(1530,1650)(1579,1580)(1583,1588)(1584,1585)(1586,1587)(1593,1598)
        (1594,1595)(1596,1597)(1601,1602)(1675,1698)(1676,1704)(1677,1700)(1678,1699)
        (1679,1701)(1680,1703)(1681,1702)(1682,1705)(1683,1706)(1684,1707)(1685,1708)
        (1686,1709)(1687,1710)(1688,1711)(1689,1712)(1690,1715)(1691,1714)(1692,1716)
        (1693,1718)(1694,1717)(1695,1713)(1696,1719)(1697,1720)(1721,1723)(1722,1725)
        (1726,1727)(1730,1731)(1732,1733)(1736,1737)(1738,1741)(1740,1742)(1745,1746)
        (1748,1749)(1752,1753)(1756,1757)(1760,1761)(1763,1764)(1767,1792)(1768,1790)
        (1769,1794)(1770,1796)(1771,1791)(1772,1793)(1773,1795)(1774,1797)(1775,1798)
        (1776,1799)(1777,1800)(1778,1801)(1779,1802)(1780,1803)(1781,1804)(1782,1806)
        (1783,1808)(1784,1810)(1785,1805)(1786,1807)(1787,1811)(1788,1809)(1789,1812)
        (1813,1814)(1815,1816)(1818,1819)(1822,1823)(1824,1825)(1828,1829)(1831,1832)
        (1833,1834)(1836,1837)(1841,1842)(1845,1846)(1847,1848)(1851,1852)(1856,1857)
        (1860,1861)(1864,1865)(1868,1869)(1870,1871)(1874,1875)(1878,1879)(1882,1887)
        (1883,1886)(1884,1885)(1891,1892)(1893,1894)(1898,1903)(1899,1902)(1900,1901)
        (1905,1928)(1906,1934)(1907,1931)(1908,1932)(1909,1930)(1910,1929)(1911,1933)
        (1912,1935)(1913,1936)(1914,1937)(1915,1938)(1916,1939)(1917,1940)(1918,1941)
        (1919,1942)(1920,1944)(1921,1948)(1922,1947)(1923,1945)(1924,1946)(1925,1943)
        (1926,1949)(1927,1950)(1952,1953)(1954,1955)(1958,1959)(1960,1961)(1964,1965)
        (1966,1967)(1972,1994)(1973,1995)(1974,1999)(1975,1998)(1976,2000)(1977,2001)
        (1978,1997)(1979,1996)(1980,2002)(1981,2003)(1982,2004)(1983,2005)(1984,2011)
        (1985,2010)(1986,2006)(1987,2007)(1988,2009)(1989,2008)(1990,2012)(1991,2013)
        (1992,2014)(1993,2015)(2016,2300)(2017,2301)(2018,2304)(2019,2302)(2020,2306)
        (2021,2303)(2022,2307)(2023,2305)(2024,2308)(2025,2309)(2026,2310)(2027,2311)
        (2028,2314)(2029,2312)(2030,2316)(2031,2313)(2032,2317)(2033,2315)(2034,2318)
        (2035,2319)(2036,2320)(2037,2321)(2038,2410)(2039,2411)(2040,2414)(2041,2412)
        (2042,2416)(2043,2413)(2044,2415)(2045,2417)(2046,2418)(2047,2419)(2048,2420)
        (2049,2421)(2050,2422)(2051,2424)(2052,2426)(2053,2423)(2054,2427)(2055,2425)
        (2056,2428)(2057,2429)(2058,2430)(2059,2431)(2060,2257)(2061,2258)(2062,2262)
        (2063,2261)(2064,2259)(2065,2260)(2066,2263)(2067,2264)(2068,2265)(2069,2266)
        (2070,2267)(2071,2268)(2072,2269)(2073,2270)(2074,2273)(2075,2274)(2076,2272)
        (2077,2271)(2078,2275)(2079,2276)(2080,2277)(2081,2278)(2082,2170)(2083,2171)
        (2084,2172)(2085,2176)(2086,2177)(2087,2174)(2088,2173)(2089,2178)(2090,2175)
        (2091,2179)(2092,2180)(2093,2184)(2094,2181)(2095,2186)(2096,2185)(2097,2182)
        (2098,2183)(2099,2187)(2100,2188)(2101,2189)(2102,2190)(2103,2191)(2104,2344)
        (2105,2345)(2106,2346)(2107,2347)(2108,2350)(2109,2348)(2110,2349)(2111,2352)
        (2112,2351)(2113,2353)(2114,2354)(2115,2356)(2116,2355)(2117,2358)(2118,2359)
        (2119,2357)(2120,2360)(2121,2361)(2122,2362)(2123,2363)(2124,2364)(2125,2365)
        (2126,2192)(2127,2193)(2128,2196)(2129,2195)(2130,2194)(2131,2198)(2132,2197)
        (2133,2199)(2134,2200)(2135,2201)(2136,2202)(2137,2203)(2138,2204)(2139,2206)
        (2140,2205)(2141,2209)(2142,2208)(2143,2207)(2144,2210)(2145,2211)(2146,2212)
        (2147,2213)(2148,2498)(2149,2499)(2150,2502)(2151,2501)(2152,2500)(2153,2505)
        (2154,2504)(2155,2503)(2156,2506)(2157,2507)(2158,2508)(2159,2509)(2160,2512)
        (2161,2511)(2162,2510)(2163,2515)(2164,2514)(2165,2513)(2166,2516)(2167,2517)
        (2168,2518)(2169,2519)(2214,2279)(2215,2280)(2216,2283)(2217,2284)(2218,2286)
        (2219,2281)(2220,2282)(2221,2285)(2222,2287)(2223,2288)(2224,2290)(2225,2293)
        (2226,2294)(2227,2289)(2228,2291)(2229,2292)(2230,2295)(2231,2296)(2232,2297)
        (2233,2298)(2234,2299)(2235,2476)(2236,2477)(2237,2478)(2238,2480)(2239,2483)
        (2240,2481)(2241,2479)(2242,2482)(2243,2484)(2244,2485)(2245,2486)(2246,2487)
        (2247,2489)(2248,2492)(2249,2490)(2250,2488)(2251,2491)(2252,2493)(2253,2494)
        (2254,2495)(2255,2496)(2256,2497)(2322,2323)(2325,2326)(2327,2329)(2328,2330)
        (2333,2335)(2334,2336)(2337,2338)(2340,2341)(2366,2432)(2367,2433)(2368,2436)
        (2369,2434)(2370,2435)(2371,2438)(2372,2439)(2373,2437)(2374,2440)(2375,2441)
        (2376,2442)(2377,2443)(2378,2446)(2379,2444)(2380,2445)(2381,2448)(2382,2449)
        (2383,2447)(2384,2450)(2385,2451)(2386,2452)(2387,2453)(2388,2454)(2389,2455)
        (2390,2458)(2391,2457)(2392,2461)(2393,2459)(2394,2460)(2395,2456)(2396,2462)
        (2397,2463)(2398,2464)(2399,2465)(2400,2471)(2401,2467)(2402,2468)(2403,2466)
        (2404,2470)(2405,2469)(2406,2472)(2407,2473)(2408,2474)(2409,2475)(2521,2522)
        (2523,2525)(2524,2526)(2527,2528)(2531,2532)(2533,2535)(2534,2536)(2537,2538)
        (2544,2549)(2545,2547)(2546,2548)(2552,2557)(2553,2555)(2554,2556)(2561,2562)
        (2563,2567)(2564,2566)(2565,2569)(2571,2572)(2573,2574)(2576,2580)(2578,2582)
        (2579,2581)(2585,2609)(2586,2610)(2587,2607)(2588,2608)(2589,2611)(2590,2612)
        (2591,2613)(2592,2614)(2593,2615)(2594,2616)(2595,2617)(2596,2618)(2597,2619)
        (2598,2620)(2599,2621)(2600,2622)(2601,2625)(2602,2626)(2603,2623)(2604,2624)
        (2605,2627)(2606,2628)(2630,2631)(2632,2633)(2636,2637)(2638,2639)(2642,2643)
        (2644,2645)(2650,2655)(2651,2652)(2653,2656)(2658,2659)(2660,2661)(2663,2666)
        (2664,2669)(2667,2668)(2672,2695)(2673,2696)(2674,2697)(2675,2694)(2676,2699)
        (2677,2698)(2678,2700)(2679,2701)(2680,2702)(2681,2703)(2682,2704)(2683,2705)
        (2684,2706)(2685,2707)(2686,2709)(2687,2708)(2688,2713)(2689,2710)(2690,2711)
        (2691,2712)(2692,2714)(2693,2715)(2716,2756)(2717,2757)(2718,2758)(2719,2759)
        (2720,2762)(2721,2761)(2722,2760)(2723,2763)(2724,2764)(2725,2767)(2726,2766)
        (2727,2765)(2728,2768)(2729,2769)(2730,2770)(2731,2771)(2732,2772)(2733,2773)
        (2734,2774)(2735,2775)(2736,2974)(2737,2975)(2738,2976)(2739,2979)(2740,2977)
        (2741,2978)(2742,2980)(2743,2981)(2744,2982)(2745,2983)(2746,2985)(2747,2986)
        (2748,2984)(2749,2987)(2750,2988)(2751,2989)(2752,2990)(2753,2991)(2754,2992)
        (2755,2993)(2776,3173)(2777,3174)(2778,3177)(2779,3175)(2780,3176)(2781,3178)
        (2782,3179)(2783,3180)(2784,3181)(2785,3182)(2786,3183)(2787,3185)(2788,3186)
        (2789,3184)(2790,3187)(2791,3188)(2792,3189)(2793,3190)(2794,3191)(2795,3192)
        (2796,2797)(2798,2799)(2800,2803)(2801,2802)(2806,2809)(2807,2808)(2810,2811)
        (2812,2813)(2817,2876)(2818,2877)(2819,2882)(2820,2880)(2821,2878)(2822,2881)
        (2823,2879)(2824,2883)(2825,2884)(2826,2888)(2827,2886)(2828,2889)(2829,2887)
        (2830,2885)(2831,2890)(2832,2891)(2833,2892)(2834,2893)(2835,2894)(2836,2895)
        (2837,2896)(2838,2897)(2839,2898)(2840,2900)(2841,2899)(2842,2901)(2843,2902)
        (2844,2903)(2845,2904)(2846,2905)(2847,2906)(2848,2908)(2849,2907)(2850,2909)
        (2851,2910)(2852,2911)(2853,2912)(2854,2913)(2855,2914)(2856,2915)(2857,2916)
        (2858,2917)(2859,2919)(2860,2918)(2861,2922)(2862,2921)(2863,2920)(2864,2925)
        (2865,2924)(2866,2923)(2867,2927)(2868,2926)(2869,2928)(2870,2929)(2871,2930)
        (2872,2931)(2873,2932)(2874,2933)(2875,2934)(2935,3193)(2936,3194)(2937,3196)
        (2938,3198)(2939,3195)(2940,3199)(2941,3197)(2942,3200)(2943,3201)(2944,3204)
        (2945,3202)(2946,3206)(2947,3203)(2948,3205)(2949,3207)(2950,3208)(2951,3209)
        (2952,3210)(2953,3211)(2954,3212)(2956,2957)(2958,2960)(2959,2961)(2962,2964)
        (2963,2965)(2966,2967)(2972,2973)(2994,3092)(2995,3098)(2996,3093)(2997,3094)
        (2998,3095)(2999,3096)(3000,3097)(3001,3099)(3002,3100)(3003,3102)(3004,3103)
        (3005,3104)(3006,3105)(3007,3106)(3008,3101)(3009,3107)(3010,3108)(3011,3109)
        (3012,3110)(3013,3111)(3014,3034)(3015,3035)(3016,3037)(3017,3036)(3018,3040)
        (3019,3038)(3020,3039)(3021,3041)(3022,3042)(3023,3044)(3024,3045)(3025,3043)
        (3026,3047)(3027,3046)(3028,3048)(3029,3049)(3030,3050)(3031,3051)(3032,3052)
        (3033,3053)(3054,3234)(3055,3237)(3056,3235)(3057,3238)(3058,3240)(3059,3236)
        (3060,3239)(3061,3242)(3062,3245)(3063,3241)(3064,3243)(3065,3246)(3066,3244)
        (3067,3247)(3068,3248)(3069,3249)(3070,3250)(3071,3251)(3072,3252)(3074,3076)
        (3075,3079)(3077,3078)(3080,3084)(3081,3082)(3083,3085)(3088,3089)(3112,3132)
        (3113,3135)(3114,3133)(3115,3136)(3116,3138)(3117,3137)(3118,3134)(3119,3139)
        (3120,3140)(3121,3145)(3122,3142)(3123,3141)(3124,3143)(3125,3146)(3126,3144)
        (3127,3147)(3128,3148)(3129,3149)(3130,3150)(3131,3151)(3152,3213)(3153,3214)
        (3154,3217)(3155,3219)(3156,3215)(3157,3220)(3158,3216)(3159,3218)(3160,3221)
        (3161,3222)(3162,3225)(3163,3227)(3164,3223)(3165,3228)(3166,3224)(3167,3226)
        (3168,3229)(3169,3230)(3170,3231)(3171,3232)(3172,3233)(3253,3274)(3254,3278)
        (3255,3275)(3256,3276)(3257,3279)(3258,3280)(3259,3277)(3260,3281)(3261,3282)
        (3262,3283)(3263,3284)(3264,3288)(3265,3285)(3266,3286)(3267,3289)(3268,3290)
        (3269,3287)(3270,3291)(3271,3292)(3272,3293)(3273,3294)(3296,3298)(3297,3299)
        (3300,3301)(3302,3303)(3304,3305)(3306,3307)(3308,3310)(3309,3311)(3316,3318)
        (3317,3321)(3319,3320)(3322,3326)(3323,3324)(3325,3327)(3329,3330)(3334,3424)
        (3335,3428)(3336,3429)(3337,3425)(3338,3427)(3339,3426)(3340,3433)(3341,3432)
        (3342,3434)(3343,3430)(3344,3431)(3345,3435)(3346,3436)(3347,3437)(3348,3438)
        (3349,3439)(3350,3440)(3351,3441)(3352,3479)(3353,3478)(3354,3481)(3355,3480)
        (3356,3483)(3357,3482)(3358,3485)(3359,3484)(3360,3487)(3361,3486)(3362,3489)
        (3363,3488)(3364,3490)(3365,3491)(3366,3492)(3367,3493)(3368,3494)(3369,3495)
        (3370,3514)(3371,3517)(3372,3518)(3373,3515)(3374,3516)(3375,3519)(3376,3520)
        (3377,3523)(3378,3524)(3379,3521)(3380,3522)(3381,3525)(3382,3526)(3383,3527)
        (3384,3528)(3385,3529)(3386,3530)(3387,3531)(3388,3568)(3389,3572)(3390,3570)
        (3391,3569)(3392,3573)(3393,3571)(3394,3576)(3395,3574)(3396,3578)(3397,3577)
        (3398,3575)(3399,3579)(3400,3580)(3401,3581)(3402,3582)(3403,3583)(3404,3584)
        (3405,3585)(3406,3588)(3407,3589)(3408,3586)(3409,3587)(3410,3591)(3411,3590)
        (3412,3593)(3413,3592)(3414,3596)(3415,3597)(3416,3594)(3417,3595)(3418,3598)
        (3419,3599)(3420,3600)(3421,3601)(3422,3602)(3423,3603)(3442,3554)(3443,3552)
        (3444,3550)(3445,3551)(3446,3553)(3447,3555)(3448,3556)(3449,3558)(3450,3560)
        (3451,3561)(3452,3559)(3453,3557)(3454,3562)(3455,3563)(3456,3564)(3457,3565)
        (3458,3566)(3459,3567)(3460,3461)(3462,3464)(3463,3465)(3466,3468)(3467,3469)
        (3470,3471)(3476,3477)(3496,3624)(3497,3626)(3498,3627)(3499,3622)(3500,3623)
        (3501,3625)(3502,3630)(3503,3632)(3504,3633)(3505,3628)(3506,3629)(3507,3631)
        (3508,3634)(3509,3635)(3510,3636)(3511,3637)(3512,3638)(3513,3639)(3532,3768)
        (3533,3766)(3534,3767)(3535,3770)(3536,3769)(3537,3771)(3538,3772)(3539,3774)
        (3540,3773)(3541,3776)(3542,3777)(3543,3775)(3544,3778)(3545,3779)(3546,3780)
        (3547,3781)(3548,3782)(3549,3783)(3604,3678)(3605,3677)(3606,3676)(3607,3679)
        (3608,3681)(3609,3680)(3610,3683)(3611,3682)(3612,3684)(3613,3687)(3614,3686)
        (3615,3685)(3616,3688)(3617,3689)(3618,3690)(3619,3691)(3620,3692)(3621,3693)
        (3640,3642)(3641,3645)(3643,3644)(3646,3650)(3647,3648)(3649,3651)(3654,3655)
        (3658,3786)(3659,3785)(3660,3787)(3661,3788)(3662,3784)(3663,3789)(3664,3790)
        (3665,3795)(3666,3791)(3667,3792)(3668,3794)(3669,3793)(3670,3796)(3671,3797)
        (3672,3798)(3673,3799)(3674,3800)(3675,3801)(3694,3713)(3695,3714)(3696,3716)
        (3697,3715)(3698,3717)(3699,3712)(3700,3723)(3701,3718)(3702,3720)(3703,3719)
        (3704,3721)(3705,3722)(3706,3724)(3707,3725)(3708,3726)(3709,3727)(3710,3728)
        (3711,3729)(3730,3749)(3731,3752)(3732,3748)(3733,3750)(3734,3753)(3735,3751)
        (3736,3756)(3737,3754)(3738,3757)(3739,3759)(3740,3755)(3741,3758)(3742,3760)
        (3743,3761)(3744,3762)(3745,3763)(3746,3764)(3747,3765)(3802,4145)(3803,4146)
        (3804,4147)(3805,4148)(3806,4149)(3807,4150)(3808,4151)(3809,4152)(3810,4153)
        (3811,4154)(3812,4155)(3813,4156)(3814,4157)(3815,4158)(3816,4159)(3817,4013)
        (3818,4014)(3819,4012)(3820,4017)(3821,4015)(3822,4016)(3823,4019)(3824,4018)
        (3825,4020)(3826,4021)(3827,4022)(3828,4023)(3829,4025)(3830,4026)(3831,4024)
        (3832,3999)(3833,4327)(3834,4431)(3835,4496)(3836,4497)(3837,4498)(3838,4499)
        (3839,4500)(3840,4502)(3841,4501)(3842,4504)(3843,4503)(3844,4505)(3845,4507)
        (3846,4506)(3847,3923)(3848,3924)(3849,3922)(3850,3927)(3851,3925)(3852,3926)
        (3853,3928)(3854,3929)(3855,3931)(3856,3930)(3857,3932)(3858,3933)(3859,3936)
        (3860,3935)(3861,3934)(3862,4160)(3863,3952)(3864,4366)(3865,4367)(3866,4369)
        (3867,4368)(3868,4370)(3869,4371)(3870,4372)(3871,4373)(3872,4374)(3873,4375)
        (3874,4376)(3875,4377)(3876,4378)(3877,3967)(3878,3969)(3879,3968)(3880,3971)
        (3881,3970)(3882,3972)(3883,3974)(3884,3973)(3885,3975)(3886,3976)(3887,3977)
        (3888,3978)(3889,3979)(3890,3981)(3891,3980)(3892,4057)(3893,4131)(3894,4132)
        (3895,4133)(3896,4134)(3897,4135)(3898,4137)(3899,4136)(3900,4138)(3901,4139)
        (3902,4142)(3903,4141)(3904,4140)(3905,4144)(3906,4143)(3907,4042)(3908,4118)
        (3909,4117)(3910,4120)(3911,4119)(3912,4121)(3913,4122)(3914,4123)(3915,4124)
        (3916,4125)(3917,4126)(3918,4128)(3919,4127)(3920,4129)(3921,4130)(3937,4027)
        (3938,4029)(3939,4028)(3940,4031)(3941,4030)(3942,4032)(3943,4033)(3944,4034)
        (3945,4035)(3946,4036)(3947,4037)(3948,4038)(3949,4040)(3950,4041)(3951,4039)
        (3953,4470)(3954,4469)(3955,4472)(3956,4471)(3957,4473)(3958,4474)(3959,4475)
        (3960,4476)(3961,4477)(3962,4478)(3963,4479)(3964,4480)(3965,4481)(3966,4482)
        (3982,4247)(3983,4246)(3984,4245)(3985,4250)(3986,4249)(3987,4248)(3988,4252)
        (3989,4251)(3990,4254)(3991,4253)(3992,4255)(3993,4256)(3994,4257)(3995,4258)
        (3996,4259)(3997,4072)(3998,4545)(4000,4548)(4001,4546)(4002,4547)(4003,4550)
        (4004,4549)(4005,4551)(4006,4552)(4007,4554)(4008,4553)(4009,4555)(4010,4556)
        (4011,4557)(4043,4261)(4044,4260)(4045,4263)(4046,4262)(4047,4264)(4048,4265)
        (4049,4266)(4050,4267)(4051,4268)(4052,4270)(4053,4269)(4054,4271)(4055,4272)
        (4056,4273)(4058,4088)(4059,4532)(4060,4533)(4061,4534)(4062,4535)(4063,4536)
        (4064,4537)(4065,4538)(4066,4539)(4067,4541)(4068,4540)(4069,4543)(4070,4544)
        (4071,4542)(4073,4231)(4074,4340)(4075,4341)(4076,4342)(4077,4343)(4078,4344)
        (4079,4345)(4080,4346)(4081,4347)(4082,4348)(4083,4350)(4084,4349)(4085,4352)
        (4086,4351)(4087,4190)(4089,4189)(4090,4192)(4091,4193)(4092,4191)(4093,4196)
        (4094,4194)(4095,4195)(4096,4197)(4097,4198)(4098,4199)(4099,4200)(4100,4201)
        (4101,4202)(4102,4162)(4103,4301)(4104,4392)(4105,4570)(4106,4571)(4107,4572)
        (4108,4573)(4109,4574)(4110,4576)(4111,4575)(4112,4577)(4113,4579)(4114,4578)
        (4115,4580)(4116,4581)(4161,4444)(4163,4446)(4164,4445)(4165,4447)(4166,4448)
        (4167,4450)(4168,4449)(4169,4451)(4170,4452)(4171,4453)(4172,4454)(4173,4455)
        (4174,4456)(4175,4218)(4176,4217)(4177,4220)(4178,4219)(4179,4221)(4180,4223)
        (4181,4222)(4182,4224)(4183,4225)(4184,4226)(4185,4227)(4186,4228)(4187,4229)
        (4188,4230)(4203,4275)(4204,4274)(4205,4277)(4206,4276)(4207,4278)(4208,4279)
        (4209,4281)(4210,4280)(4211,4282)(4212,4283)(4213,4284)(4214,4285)(4215,4287)
        (4216,4286)(4232,4483)(4233,4595)(4234,4596)(4235,4594)(4236,4597)(4237,4598)
        (4238,4599)(4239,4600)(4240,4601)(4241,4603)(4242,4602)(4243,4604)(4244,4605)
        (4288,4379)(4289,4558)(4290,4559)(4291,4560)(4292,4561)(4293,4562)(4294,4563)
        (4295,4564)(4296,4566)(4297,4565)(4298,4567)(4299,4568)(4300,4569)(4302,4668)
        (4303,4667)(4304,4666)(4305,4669)(4306,4670)(4307,4671)(4308,4673)(4309,4672)
        (4310,4675)(4311,4674)(4312,4676)(4313,4677)(4314,4418)(4315,4457)(4316,4458)
        (4317,4459)(4318,4460)(4319,4461)(4320,4462)(4321,4463)(4322,4464)(4323,4466)
        (4324,4465)(4325,4467)(4326,4468)(4328,4739)(4329,4738)(4330,4740)(4331,4741)
        (4332,4742)(4333,4743)(4334,4745)(4335,4744)(4336,4746)(4337,4747)(4338,4749)
        (4339,4748)(4353,4405)(4354,4406)(4355,4407)(4356,4408)(4357,4409)(4358,4410)
        (4359,4413)(4360,4412)(4361,4411)(4362,4414)(4363,4415)(4364,4416)(4365,4417)
        (4380,4583)(4381,4584)(4382,4582)(4383,4585)(4384,4586)(4385,4588)(4386,4587)
        (4387,4589)(4388,4590)(4389,4591)(4390,4592)(4391,4593)(4393,4679)(4394,4680)
        (4395,4678)(4396,4681)(4397,4682)(4398,4683)(4399,4684)(4400,4685)(4401,4686)
        (4402,4687)(4403,4689)(4404,4688)(4419,4631)(4420,4630)(4421,4632)(4422,4633)
        (4423,4634)(4424,4637)(4425,4635)(4426,4636)(4427,4638)(4428,4639)(4429,4641)
        (4430,4640)(4432,4764)(4433,4763)(4434,4762)(4435,4765)(4436,4766)(4437,4768)
        (4438,4767)(4439,4769)(4440,4771)(4441,4770)(4442,4772)(4443,4773)(4484,4654)
        (4485,4655)(4486,4656)(4487,4658)(4488,4657)(4489,4660)(4490,4659)(4491,4662)
        (4492,4661)(4493,4663)(4494,4664)(4495,4665)(4508,4520)(4509,4521)(4510,4522)
        (4511,4523)(4512,4524)(4513,4525)(4514,4526)(4515,4529)(4516,4527)(4517,4528)
        (4518,4530)(4519,4531)(4606,4726)(4607,4727)(4608,4728)(4609,4729)(4610,4730)
        (4611,4731)(4612,4732)(4613,4733)(4614,4734)(4615,4735)(4616,4736)(4617,4737)
        (4618,4702)(4619,4704)(4620,4703)(4621,4707)(4622,4705)(4623,4706)(4624,4708)
        (4625,4709)(4626,4711)(4627,4710)(4628,4712)(4629,4713)(4642,4714)(4643,4715)
        (4644,4716)(4645,4718)(4646,4717)(4647,4719)(4648,4720)(4649,4722)(4650,4721)
        (4651,4723)(4652,4725)(4653,4724)(4690,4752)(4691,4751)(4692,4750)(4693,4753)
        (4694,4754)(4695,4757)(4696,4755)(4697,4756)(4698,4758)(4699,4759)(4700,4760)
        (4701,4761)(4774,4786)(4775,4787)(4776,4788)(4777,4791)(4778,4793)(4779,4789)
        (4780,4790)(4781,4792)(4782,4794)(4783,4795)(4784,4796)(4785,4797)(4798,4799)
        (4800,4801)(4802,4806)(4803,4804)(4810,4811)(4813,4814)(4817,4818)(4822,4823)
        (4825,4826)(4828,4831)(4829,4830)(4834,4846)(4835,4847)(4836,4848)(4837,4853)
        (4838,4850)(4839,4854)(4840,4849)(4841,4852)(4842,4851)(4843,4855)(4844,4856)
        (4845,4857)(4858,4859)(4861,4863)(4862,4865)(4864,4866)(4870,4882)(4871,4883)
        (4872,4888)(4873,4885)(4874,4889)(4875,4884)(4876,4887)(4877,4886)(4878,4890)
        (4879,4891)(4880,4892)(4881,4893)(4894,4895)(4899,4900)(4902,4903)(4906,4907)
        (4911,4912)(4913,4914)(4918,4919)(4922,4927)(4923,4926)(4925,4928)(4930,4942)
        (4931,4943)(4932,4944)(4933,4945)(4934,4948)(4935,4947)(4936,4949)(4937,4952)
        (4938,4946)(4939,4950)(4940,4951)(4941,4953)(4955,4956)(4958,4959)(4961,4962)
        (4966,4978)(4967,4979)(4968,4980)(4969,4984)(4970,4981)(4971,4982)(4972,4985)
        (4973,4986)(4974,4983)(4975,4987)(4976,4988)(4977,4989)(4990,4991)(4993,4996)
        (4994,4995)(4997,4998)(5002,5014)(5003,5015)(5004,5020)(5005,5017)(5006,5018)
        (5007,5021)(5008,5019)(5009,5016)(5010,5022)(5011,5023)(5012,5024)(5013,5025)
        (5026,5027)(5028,5030)(5029,5032)(5031,5034)(5038,5090)(5039,5091)(5040,5092)
        (5041,5093)(5042,5070)(5043,5071)(5044,5072)(5045,5073)(5054,5058)(5055,5059)
        (5056,5060)(5057,5061)(5066,5082)(5067,5083)(5068,5084)(5069,5085)(5078,5098)
        (5079,5099)(5080,5100)(5081,5101)(5086,5102)(5087,5103)(5088,5104)(5089,5105)
        (5110,5122)(5111,5123)(5112,5148)(5113,5149)(5114,5150)(5115,5127)(5116,5128)
        (5117,5129)(5118,5119)(5120,5168)(5121,5169)(5124,5151)(5125,5152)(5126,5153)
        (5130,5136)(5131,5137)(5132,5138)(5133,5170)(5134,5171)(5135,5172)(5139,5156)
        (5140,5157)(5141,5158)(5142,5176)(5143,5177)(5144,5178)(5145,5163)(5146,5164)
        (5147,5165)(5154,5159)(5155,5160)(5161,5162)(5166,5167)(5173,5179)(5174,5180)
        (5175,5181)(5182,5200)(5183,5201)(5184,5206)(5185,5207)(5186,5188)(5187,5189)
        (5190,5210)(5191,5211)(5192,5222)(5193,5223)(5194,5196)(5195,5197)(5198,5199)
        (5202,5218)(5203,5219)(5204,5216)(5205,5217)(5208,5212)(5209,5213)(5214,5220)
        (5215,5221)(5224,5225)(5226,5228)(5227,5229)(5232,5233)(5234,5244)(5235,5237)
        (5236,5240)(5238,5241)(5239,5253)(5242,5254)(5243,5251)(5245,5252)(5246,5247)
        (5248,5256)(5249,5257)(5250,5255)(5258,5260)(5263,5264), 
      (   3,   4)(   5,   8)(   6,   9)(   7,  10)(  12,  15)(  13,  16)(  14,  17)
        (  19,  20)(  22,  23)(  24,  25)(  26,  57)(  27,  33)(  28,  32)(  29,  30)
        (  31,  34)(  35,  38)(  36,  48)(  37,  49)(  39,  47)(  40,  41)(  42,  43)
        (  44,  45)(  46,  51)(  52,  53)(  54,  58)(  55,  59)(  56,  60)(  61,  62)
        (  64,  65)(  66,  97)(  67,  68)(  69,  74)(  70,  71)(  72,  73)(  75,  90)
        (  76,  84)(  77,  82)(  78,  81)(  79,  91)(  80,  87)(  83,  92)(  85,  88)
        (  86,  89)(  94,  98)(  95,  99)(  96, 100)( 101, 137)( 102, 134)( 103, 132)
        ( 104, 138)( 105, 131)( 106, 135)( 107, 136)( 108, 133)( 109, 145)( 110, 146)
        ( 111, 140)( 112, 156)( 113, 139)( 114, 142)( 115, 147)( 116, 155)( 117, 154)
        ( 118, 150)( 119, 149)( 120, 151)( 121, 153)( 122, 152)( 123, 148)( 124, 144)
        ( 125, 143)( 126, 141)( 127, 157)( 128, 231)( 129, 230)( 130, 232)( 158, 170)
        ( 159, 172)( 160, 164)( 161, 163)( 162, 174)( 165, 168)( 166, 169)( 167, 173)
        ( 171, 175)( 176, 215)( 177, 214)( 178, 213)( 179, 205)( 180, 207)( 181, 188)
        ( 182, 221)( 183, 200)( 184, 198)( 185, 201)( 186, 196)( 187, 195)( 189, 197)
        ( 190, 218)( 191, 208)( 192, 203)( 193, 204)( 194, 223)( 199, 222)( 202, 217)
        ( 206, 220)( 209, 212)( 210, 211)( 216, 219)( 224, 229)( 225, 226)( 227, 228)
        ( 234, 237)( 235, 238)( 236, 239)( 240, 241)( 243, 244)( 246, 249)( 247, 250)
        ( 248, 251)( 252, 262)( 253, 260)( 254, 258)( 256, 259)( 257, 263)( 264, 268)
        ( 265, 267)( 266, 269)( 270, 311)( 271, 310)( 272, 299)( 273, 305)( 274, 309)
        ( 275, 308)( 276, 306)( 277, 300)( 278, 304)( 279, 307)( 280, 303)( 281, 301)
        ( 282, 312)( 283, 302)( 284, 298)( 285, 297)( 286, 315)( 287, 313)( 288, 318)
        ( 289, 323)( 290, 319)( 291, 320)( 292, 316)( 293, 317)( 294, 321)( 295, 314)
        ( 296, 322)( 326, 327)( 328, 342)( 329, 330)( 331, 335)( 332, 336)( 333, 341)
        ( 334, 338)( 337, 339)( 340, 343)( 344, 354)( 346, 353)( 347, 352)( 348, 350)
        ( 349, 351)( 355, 360)( 356, 359)( 357, 361)( 358, 362)( 363, 372)( 364, 368)
        ( 365, 373)( 367, 377)( 369, 375)( 370, 374)( 371, 376)( 378, 384)( 379, 385)
        ( 380, 387)( 381, 389)( 382, 383)( 386, 388)( 390, 394)( 391, 395)( 392, 397)
        ( 393, 396)( 398, 399)( 404, 405)( 408, 409)( 410, 415)( 411, 414)( 412, 416)
        ( 413, 417)( 418, 422)( 419, 423)( 420, 425)( 421, 424)( 426, 427)( 430, 431)
        ( 434, 435)( 436, 437)( 438, 441)( 439, 440)( 442, 445)( 443, 444)( 446, 447)
        ( 448, 449)( 452, 453)( 454, 479)( 455, 478)( 456, 480)( 457, 481)( 458, 483)
        ( 459, 484)( 460, 485)( 461, 482)( 462, 486)( 463, 489)( 464, 488)( 465, 487)
        ( 466, 492)( 467, 491)( 468, 490)( 469, 493)( 470, 497)( 471, 494)( 472, 495)
        ( 473, 496)( 474, 498)( 475, 499)( 476, 501)( 477, 500)( 502, 574)( 503, 575)
        ( 504, 576)( 505, 577)( 506, 581)( 507, 579)( 508, 578)( 509, 580)( 510, 584)
        ( 511, 582)( 512, 583)( 513, 585)( 514, 586)( 515, 588)( 516, 589)( 517, 587)
        ( 518, 591)( 519, 593)( 520, 592)( 521, 590)( 522, 594)( 523, 595)( 524, 596)
        ( 525, 597)( 526, 598)( 527, 599)( 528, 601)( 529, 600)( 530, 605)( 531, 602)
        ( 532, 603)( 533, 604)( 534, 609)( 535, 606)( 536, 607)( 537, 608)( 538, 611)
        ( 539, 612)( 540, 613)( 541, 610)( 542, 615)( 543, 616)( 544, 617)( 545, 614)
        ( 546, 619)( 547, 618)( 548, 620)( 549, 621)( 550, 622)( 551, 623)( 552, 624)
        ( 553, 625)( 554, 628)( 555, 629)( 556, 627)( 557, 626)( 558, 631)( 559, 630)
        ( 560, 632)( 561, 633)( 562, 634)( 563, 635)( 564, 637)( 565, 636)( 566, 641)
        ( 567, 640)( 568, 638)( 569, 639)( 570, 642)( 571, 643)( 572, 644)( 573, 645)
        ( 646, 647)( 649, 655)( 650, 653)( 651, 654)( 652, 657)( 658, 663)( 660, 666)
        ( 661, 664)( 662, 665)( 668, 669)( 670, 742)( 671, 743)( 672, 744)( 673, 745)
        ( 674, 749)( 675, 748)( 676, 747)( 677, 746)( 678, 750)( 679, 751)( 680, 752)
        ( 681, 753)( 682, 754)( 683, 755)( 684, 756)( 685, 757)( 686, 761)( 687, 760)
        ( 688, 759)( 689, 758)( 690, 762)( 691, 763)( 692, 764)( 693, 765)( 694, 766)
        ( 695, 767)( 696, 768)( 697, 769)( 698, 773)( 699, 771)( 700, 772)( 701, 770)
        ( 702, 777)( 703, 775)( 704, 776)( 705, 774)( 706, 781)( 707, 779)( 708, 780)
        ( 709, 778)( 710, 785)( 711, 783)( 712, 784)( 713, 782)( 714, 786)( 715, 787)
        ( 716, 788)( 717, 789)( 718, 790)( 719, 791)( 720, 793)( 721, 792)( 722, 795)
        ( 723, 801)( 724, 798)( 725, 796)( 726, 799)( 727, 797)( 728, 794)( 729, 800)
        ( 730, 803)( 731, 809)( 732, 806)( 733, 804)( 734, 807)( 735, 805)( 736, 802)
        ( 737, 808)( 738, 811)( 739, 810)( 740, 812)( 741, 813)( 814, 815)( 817, 821)
        ( 818, 819)( 822, 824)( 823, 825)( 826, 828)( 827, 829)( 830, 834)( 832, 833)
        ( 836, 837)( 838, 862)( 839, 863)( 840, 864)( 841, 865)( 842, 877)( 843, 874)
        ( 844, 876)( 845, 875)( 846, 878)( 847, 881)( 848, 879)( 849, 880)( 850, 867)
        ( 851, 868)( 852, 866)( 853, 869)( 854, 872)( 855, 871)( 856, 873)( 857, 870)
        ( 858, 882)( 859, 883)( 860, 884)( 861, 885)( 890, 905)( 891, 904)( 892, 903)
        ( 893, 902)( 894, 901)( 895, 900)( 896, 899)( 897, 898)( 910, 934)( 911, 935)
        ( 912, 936)( 913, 939)( 914, 938)( 915, 940)( 916, 937)( 917, 941)( 918, 945)
        ( 919, 943)( 920, 942)( 921, 944)( 922, 947)( 923, 949)( 924, 948)( 925, 946)
        ( 926, 950)( 927, 954)( 928, 951)( 929, 953)( 930, 952)( 931, 955)( 932, 956)
        ( 933, 957)( 958, 981)( 959, 983)( 960, 982)( 961, 984)( 962, 985)( 963, 986)
        ( 964, 987)( 965, 988)( 966, 989)( 967, 990)( 968, 991)( 969, 992)( 970, 993)
        ( 971, 994)( 972, 995)( 973, 996)( 974, 997)( 975, 998)( 976, 999)( 977,1001)
        ( 978,1000)( 979,1002)( 980,1003)(1004,1744)(1005,1745)(1006,1746)(1007,1747)
        (1008,1749)(1009,1748)(1010,1750)(1011,1751)(1012,1752)(1013,1753)(1014,1754)
        (1015,1755)(1016,1756)(1017,1757)(1018,1758)(1019,1759)(1020,1761)(1021,1760)
        (1022,1762)(1023,1763)(1024,1764)(1025,1765)(1026,1766)(1027,1171)(1028,1173)
        (1029,1174)(1030,1172)(1031,1179)(1032,1177)(1033,1175)(1034,1176)(1035,1178)
        (1036,1180)(1037,1181)(1038,1182)(1039,1183)(1040,1184)(1041,1185)(1042,1187)
        (1043,1189)(1044,1190)(1045,1188)(1046,1186)(1047,1193)(1048,1191)(1049,1192)
        (1050,1194)(1051,1147)(1052,1149)(1053,1148)(1054,1150)(1055,1152)(1056,1151)
        (1057,1154)(1058,1155)(1059,1153)(1060,1156)(1061,1158)(1062,1157)(1063,1160)
        (1064,1159)(1065,1161)(1066,1164)(1067,1162)(1068,1163)(1069,1166)(1070,1165)
        (1071,1167)(1072,1169)(1073,1168)(1074,1170)(1075,1099)(1076,1100)(1077,1102)
        (1078,1101)(1079,1105)(1080,1106)(1081,1103)(1082,1107)(1083,1104)(1084,1108)
        (1085,1109)(1086,1110)(1087,1111)(1088,1112)(1089,1113)(1090,1117)(1091,1114)
        (1092,1118)(1093,1115)(1094,1116)(1095,1120)(1096,1119)(1097,1121)(1098,1122)
        (1123,1195)(1124,1197)(1125,1198)(1126,1196)(1127,1201)(1128,1202)(1129,1203)
        (1130,1200)(1131,1199)(1132,1204)(1133,1205)(1134,1206)(1135,1207)(1136,1208)
        (1137,1209)(1138,1214)(1139,1213)(1140,1210)(1141,1211)(1142,1212)(1143,1217)
        (1144,1215)(1145,1216)(1146,1218)(1219,1291)(1220,1293)(1221,1292)(1222,1295)
        (1223,1294)(1224,1299)(1225,1298)(1226,1297)(1227,1296)(1228,1300)(1229,1302)
        (1230,1301)(1231,1304)(1232,1303)(1233,1305)(1234,1309)(1235,1308)(1236,1307)
        (1237,1306)(1238,1311)(1239,1310)(1240,1313)(1241,1312)(1242,1314)(1243,1531)
        (1244,1533)(1245,1532)(1246,1534)(1247,1535)(1248,1538)(1249,1537)(1250,1539)
        (1251,1536)(1252,1540)(1253,1542)(1254,1541)(1255,1544)(1256,1543)(1257,1545)
        (1258,1549)(1259,1546)(1260,1548)(1261,1547)(1262,1550)(1263,1551)(1264,1553)
        (1265,1552)(1266,1554)(1267,1555)(1268,1557)(1269,1556)(1270,1558)(1271,1559)
        (1272,1561)(1273,1560)(1274,1563)(1275,1562)(1276,1564)(1277,1566)(1278,1565)
        (1279,1568)(1280,1567)(1281,1569)(1282,1571)(1283,1570)(1284,1573)(1285,1572)
        (1286,1574)(1287,1575)(1288,1577)(1289,1576)(1290,1578)(1315,1507)(1316,1509)
        (1317,1508)(1318,1510)(1319,1511)(1320,1514)(1321,1513)(1322,1512)(1323,1515)
        (1324,1516)(1325,1518)(1326,1517)(1327,1520)(1328,1519)(1329,1521)(1330,1522)
        (1331,1525)(1332,1524)(1333,1523)(1334,1526)(1335,1527)(1336,1529)(1337,1528)
        (1338,1530)(1339,1363)(1340,1365)(1341,1364)(1342,1367)(1343,1366)(1344,1371)
        (1345,1370)(1346,1368)(1347,1369)(1348,1372)(1349,1374)(1350,1373)(1351,1376)
        (1352,1375)(1353,1377)(1354,1380)(1355,1381)(1356,1379)(1357,1378)(1358,1383)
        (1359,1382)(1360,1385)(1361,1384)(1362,1386)(1387,1411)(1388,1413)(1389,1412)
        (1390,1416)(1391,1415)(1392,1414)(1393,1418)(1394,1417)(1395,1419)(1396,1420)
        (1397,1422)(1398,1421)(1399,1424)(1400,1423)(1401,1425)(1402,1426)(1403,1428)
        (1404,1427)(1405,1431)(1406,1430)(1407,1429)(1408,1433)(1409,1432)(1410,1434)
        (1435,1459)(1436,1461)(1437,1462)(1438,1460)(1439,1464)(1440,1463)(1441,1467)
        (1442,1465)(1443,1468)(1444,1466)(1445,1469)(1446,1470)(1447,1471)(1448,1472)
        (1449,1475)(1450,1473)(1451,1476)(1452,1474)(1453,1478)(1454,1477)(1455,1481)
        (1456,1479)(1457,1480)(1458,1482)(1483,1603)(1484,1605)(1485,1604)(1486,1607)
        (1487,1606)(1488,1610)(1489,1611)(1490,1609)(1491,1608)(1492,1612)(1493,1614)
        (1494,1613)(1495,1616)(1496,1615)(1497,1617)(1498,1621)(1499,1620)(1500,1618)
        (1501,1619)(1502,1623)(1503,1622)(1504,1625)(1505,1624)(1506,1626)(1579,1580)
        (1581,1582)(1583,1584)(1585,1588)(1586,1587)(1593,1596)(1594,1595)(1597,1598)
        (1599,1600)(1601,1602)(1627,1651)(1628,1653)(1629,1652)(1630,1656)(1631,1655)
        (1632,1657)(1633,1659)(1634,1654)(1635,1658)(1636,1660)(1637,1662)(1638,1661)
        (1639,1664)(1640,1663)(1641,1665)(1642,1667)(1643,1671)(1644,1666)(1645,1668)
        (1646,1670)(1647,1669)(1648,1673)(1649,1672)(1650,1674)(1675,1768)(1676,1772)
        (1677,1771)(1678,1767)(1679,1769)(1680,1770)(1681,1773)(1682,1774)(1683,1775)
        (1684,1776)(1685,1777)(1686,1778)(1687,1779)(1688,1780)(1689,1781)(1690,1782)
        (1691,1785)(1692,1786)(1693,1788)(1694,1784)(1695,1783)(1696,1787)(1697,1789)
        (1698,1790)(1699,1792)(1700,1791)(1701,1794)(1702,1795)(1703,1796)(1704,1793)
        (1705,1797)(1706,1798)(1707,1799)(1708,1800)(1709,1801)(1710,1802)(1711,1803)
        (1712,1804)(1713,1808)(1714,1805)(1715,1806)(1716,1807)(1717,1810)(1718,1809)
        (1719,1811)(1720,1812)(1721,1814)(1722,1815)(1723,1813)(1724,1817)(1725,1816)
        (1726,1819)(1727,1818)(1728,1820)(1729,1821)(1730,1822)(1731,1823)(1732,1824)
        (1733,1825)(1734,1826)(1735,1827)(1736,1829)(1737,1828)(1738,1831)(1739,1830)
        (1740,1834)(1741,1832)(1742,1833)(1743,1835)(1836,1860)(1837,1861)(1838,1862)
        (1839,1859)(1840,1863)(1841,1864)(1842,1865)(1843,1866)(1844,1867)(1845,1869)
        (1846,1868)(1847,1871)(1848,1870)(1849,1872)(1850,1873)(1851,1874)(1852,1875)
        (1853,1876)(1854,1880)(1855,1877)(1856,1878)(1857,1879)(1858,1881)(1882,1886)
        (1883,1887)(1884,1885)(1889,1890)(1891,1892)(1893,1894)(1895,1896)(1898,1902)
        (1899,1903)(1900,1901)(1905,1928)(1906,1930)(1907,1929)(1908,1932)(1909,1934)
        (1910,1931)(1911,1933)(1912,1936)(1913,1935)(1914,1937)(1915,1938)(1916,1939)
        (1917,1940)(1918,1942)(1919,1941)(1920,1944)(1921,1946)(1922,1943)(1923,1945)
        (1924,1948)(1925,1947)(1926,1949)(1927,1950)(1951,2629)(1952,2630)(1953,2631)
        (1954,2633)(1955,2632)(1956,2634)(1957,2635)(1958,2636)(1959,2637)(1960,2638)
        (1961,2639)(1962,2640)(1963,2641)(1964,2643)(1965,2642)(1966,2644)(1967,2645)
        (1968,2646)(1969,2647)(1970,2648)(1971,2649)(1972,1995)(1973,1994)(1974,1999)
        (1975,1998)(1976,1997)(1977,1996)(1978,2000)(1979,2001)(1980,2003)(1981,2002)
        (1982,2005)(1983,2004)(1984,2006)(1985,2007)(1986,2011)(1987,2010)(1988,2009)
        (1989,2008)(1990,2013)(1991,2012)(1992,2014)(1993,2015)(2016,2127)(2017,2126)
        (2018,2131)(2019,2130)(2020,2129)(2021,2128)(2022,2133)(2023,2132)(2024,2135)
        (2025,2134)(2026,2137)(2027,2136)(2028,2139)(2029,2138)(2030,2143)(2031,2142)
        (2032,2141)(2033,2140)(2034,2145)(2035,2144)(2036,2146)(2037,2147)(2038,2061)
        (2039,2060)(2040,2066)(2041,2064)(2042,2063)(2043,2065)(2044,2062)(2045,2067)
        (2046,2069)(2047,2068)(2048,2071)(2049,2070)(2050,2072)(2051,2077)(2052,2074)
        (2053,2076)(2054,2075)(2055,2073)(2056,2079)(2057,2078)(2058,2080)(2059,2081)
        (2082,2105)(2083,2106)(2084,2104)(2085,2109)(2086,2110)(2087,2108)(2088,2107)
        (2089,2112)(2090,2111)(2091,2113)(2092,2114)(2093,2116)(2094,2115)(2095,2120)
        (2096,2119)(2097,2117)(2098,2118)(2099,2123)(2100,2121)(2101,2122)(2102,2124)
        (2103,2125)(2148,2477)(2149,2476)(2150,2479)(2151,2478)(2152,2480)(2153,2483)
        (2154,2482)(2155,2481)(2156,2485)(2157,2484)(2158,2487)(2159,2486)(2160,2490)
        (2161,2489)(2162,2488)(2163,2491)(2164,2493)(2165,2492)(2166,2495)(2167,2494)
        (2168,2496)(2169,2497)(2170,2345)(2171,2346)(2172,2344)(2173,2347)(2174,2350)
        (2175,2352)(2176,2348)(2177,2349)(2178,2351)(2179,2353)(2180,2354)(2181,2356)
        (2182,2358)(2183,2359)(2184,2355)(2185,2357)(2186,2360)(2187,2363)(2188,2361)
        (2189,2362)(2190,2364)(2191,2365)(2192,2301)(2193,2300)(2194,2302)(2195,2306)
        (2196,2303)(2197,2305)(2198,2304)(2199,2307)(2200,2309)(2201,2308)(2202,2311)
        (2203,2310)(2204,2312)(2205,2315)(2206,2314)(2207,2316)(2208,2313)(2209,2317)
        (2210,2319)(2211,2318)(2212,2320)(2213,2321)(2214,2280)(2215,2279)(2216,2283)
        (2217,2281)(2218,2282)(2219,2284)(2220,2286)(2221,2285)(2222,2287)(2223,2288)
        (2224,2290)(2225,2289)(2226,2291)(2227,2293)(2228,2294)(2229,2292)(2230,2296)
        (2231,2295)(2232,2297)(2233,2298)(2234,2299)(2235,2499)(2236,2498)(2237,2501)
        (2238,2500)(2239,2505)(2240,2503)(2241,2502)(2242,2504)(2243,2507)(2244,2506)
        (2245,2509)(2246,2508)(2247,2511)(2248,2513)(2249,2512)(2250,2510)(2251,2515)
        (2252,2514)(2253,2517)(2254,2516)(2255,2518)(2256,2519)(2257,2411)(2258,2410)
        (2259,2412)(2260,2413)(2261,2416)(2262,2415)(2263,2414)(2264,2417)(2265,2419)
        (2266,2418)(2267,2421)(2268,2420)(2269,2422)(2270,2425)(2271,2424)(2272,2423)
        (2273,2426)(2274,2427)(2275,2429)(2276,2428)(2277,2430)(2278,2431)(2322,2521)
        (2323,2522)(2324,2520)(2325,2523)(2326,2525)(2327,2526)(2328,2527)(2329,2524)
        (2330,2528)(2331,2529)(2332,2530)(2333,2531)(2334,2535)(2335,2532)(2336,2533)
        (2337,2534)(2338,2536)(2339,2539)(2340,2537)(2341,2538)(2342,2540)(2343,2541)
        (2366,2433)(2367,2432)(2368,2435)(2369,2434)(2370,2436)(2371,2438)(2372,2437)
        (2373,2439)(2374,2441)(2375,2440)(2376,2443)(2377,2442)(2378,2444)(2379,2446)
        (2380,2445)(2381,2447)(2382,2449)(2383,2448)(2384,2451)(2385,2450)(2386,2452)
        (2387,2453)(2388,2455)(2389,2454)(2390,2456)(2391,2457)(2392,2461)(2393,2460)
        (2394,2459)(2395,2458)(2396,2463)(2397,2462)(2398,2465)(2399,2464)(2400,2469)
        (2401,2468)(2402,2467)(2403,2466)(2404,2470)(2405,2471)(2406,2473)(2407,2472)
        (2408,2474)(2409,2475)(2542,2543)(2544,2549)(2545,2546)(2547,2548)(2552,2557)
        (2553,2554)(2555,2556)(2558,2559)(2561,2562)(2563,2651)(2564,2650)(2565,2656)
        (2566,2655)(2567,2652)(2568,2654)(2569,2653)(2570,2657)(2571,2658)(2572,2659)
        (2573,2660)(2574,2661)(2575,2662)(2576,2666)(2577,2665)(2578,2667)(2579,2664)
        (2580,2663)(2581,2669)(2582,2668)(2583,2670)(2584,2671)(2585,2674)(2586,2673)
        (2587,2672)(2588,2675)(2589,2677)(2590,2678)(2591,2676)(2592,2679)(2593,2680)
        (2594,2681)(2595,2682)(2596,2683)(2597,2684)(2598,2687)(2599,2685)(2600,2686)
        (2601,2688)(2602,2691)(2603,2690)(2604,2689)(2605,2692)(2606,2693)(2607,2695)
        (2608,2694)(2609,2697)(2610,2696)(2611,2698)(2612,2700)(2613,2699)(2614,2701)
        (2615,2702)(2616,2703)(2617,2704)(2618,2705)(2619,2706)(2620,2708)(2621,2707)
        (2622,2709)(2623,2711)(2624,2710)(2625,2713)(2626,2712)(2627,2714)(2628,2715)
        (2716,2994)(2717,3425)(2718,3424)(2719,3427)(2720,3426)(2721,3429)(2722,3428)
        (2723,3253)(2724,3436)(2725,3431)(2726,3430)(2727,3433)(2728,3432)(2729,3435)
        (2730,3434)(2731,3437)(2732,3438)(2733,3439)(2734,3440)(2735,3441)(2736,3173)
        (2737,3370)(2738,3373)(2739,3372)(2740,3371)(2741,3375)(2742,3374)(2743,3296)
        (2744,3382)(2745,3377)(2746,3376)(2747,3380)(2748,3379)(2749,3378)(2750,3381)
        (2751,3383)(2752,3384)(2753,3385)(2754,3386)(2755,3387)(2756,3092)(2757,3337)
        (2758,3334)(2759,3338)(2760,3335)(2761,3336)(2762,3339)(2763,3274)(2764,3346)
        (2765,3340)(2766,3343)(2767,3344)(2768,3341)(2769,3345)(2770,3342)(2771,3347)
        (2772,3348)(2773,3349)(2774,3350)(2775,3351)(2776,2974)(2777,3444)(2778,3443)
        (2779,3445)(2780,3442)(2781,3446)(2782,3447)(2783,3254)(2784,3454)(2785,3448)
        (2786,3449)(2787,3453)(2788,3450)(2789,3452)(2790,3451)(2791,3455)(2792,3456)
        (2793,3457)(2794,3458)(2795,3459)(2796,3213)(2797,3152)(2798,3316)(2799,3318)
        (2800,3319)(2801,3317)(2802,3321)(2803,3320)(2804,3295)(2805,3328)(2806,3323)
        (2807,3322)(2808,3326)(2809,3324)(2810,3325)(2811,3327)(2812,3330)(2813,3329)
        (2814,3331)(2815,3332)(2816,3333)(2817,2896)(2818,3388)(2819,3390)(2820,3389)
        (2821,3391)(2822,3393)(2823,3392)(2824,3297)(2825,3400)(2826,3395)(2827,3394)
        (2828,3396)(2829,3398)(2830,3397)(2831,3399)(2832,3401)(2833,3402)(2834,3403)
        (2835,3404)(2836,3405)(2837,2876)(2838,3409)(2839,3408)(2840,3407)(2841,3406)
        (2842,3410)(2843,3411)(2844,3275)(2845,3418)(2846,3412)(2847,3413)(2848,3417)
        (2849,3416)(2850,3415)(2851,3414)(2852,3419)(2853,3420)(2854,3421)(2855,3422)
        (2856,3423)(2857,3234)(2858,3353)(2859,3354)(2860,3352)(2861,3355)(2862,3357)
        (2863,3356)(2864,3359)(2865,3358)(2866,3360)(2867,3363)(2868,3361)(2869,3362)
        (2870,3364)(2871,3365)(2872,3366)(2873,3367)(2874,3369)(2875,3368)(2877,3568)
        (2878,3569)(2879,3573)(2880,3572)(2881,3571)(2882,3570)(2883,3299)(2884,3580)
        (2885,3577)(2886,3576)(2887,3575)(2888,3574)(2889,3578)(2890,3579)(2891,3581)
        (2892,3582)(2893,3583)(2894,3584)(2895,3585)(2897,3587)(2898,3586)(2899,3588)
        (2900,3589)(2901,3591)(2902,3590)(2903,3255)(2904,3598)(2905,3593)(2906,3592)
        (2907,3594)(2908,3595)(2909,3597)(2910,3596)(2911,3599)(2912,3600)(2913,3601)
        (2914,3602)(2915,3603)(2916,3054)(2917,3478)(2918,3479)(2919,3481)(2920,3483)
        (2921,3482)(2922,3480)(2923,3487)(2924,3485)(2925,3484)(2926,3486)(2927,3488)
        (2928,3489)(2929,3490)(2930,3491)(2931,3492)(2932,3493)(2933,3495)(2934,3494)
        (2936,3766)(2937,3771)(2938,3770)(2939,3768)(2940,3767)(2941,3769)(2942,3259)
        (2943,3778)(2944,3774)(2945,3776)(2946,3775)(2947,3773)(2948,3772)(2949,3777)
        (2950,3779)(2951,3780)(2952,3781)(2953,3782)(2954,3783)(2955,3073)(2956,3460)
        (2957,3461)(2958,3462)(2959,3465)(2960,3464)(2961,3463)(2962,3468)(2963,3467)
        (2964,3466)(2965,3469)(2966,3470)(2967,3471)(2968,3472)(2969,3474)(2970,3473)
        (2971,3475)(2972,3476)(2973,3477)(2975,3514)(2976,3515)(2977,3517)(2978,3519)
        (2979,3518)(2980,3516)(2981,3298)(2982,3526)(2983,3523)(2984,3521)(2985,3520)
        (2986,3522)(2987,3524)(2988,3525)(2989,3527)(2990,3528)(2991,3529)(2992,3530)
        (2993,3531)(2995,3604)(2996,3605)(2997,3606)(2998,3609)(2999,3608)(3000,3607)
        (3001,3300)(3002,3616)(3003,3612)(3004,3611)(3005,3610)(3006,3613)(3007,3614)
        (3008,3615)(3009,3617)(3010,3618)(3011,3619)(3012,3620)(3013,3621)(3015,3749)
        (3016,3748)(3017,3753)(3018,3752)(3019,3751)(3020,3750)(3021,3258)(3022,3760)
        (3023,3757)(3024,3756)(3025,3755)(3026,3754)(3027,3759)(3028,3758)(3029,3761)
        (3030,3762)(3031,3763)(3032,3764)(3033,3765)(3035,3730)(3036,3734)(3037,3732)
        (3038,3735)(3039,3733)(3040,3731)(3041,3280)(3042,3742)(3043,3740)(3044,3738)
        (3045,3736)(3046,3739)(3047,3737)(3048,3741)(3049,3743)(3050,3744)(3051,3745)
        (3052,3746)(3053,3747)(3055,3659)(3056,3658)(3057,3660)(3058,3662)(3059,3661)
        (3060,3663)(3061,3664)(3062,3666)(3063,3665)(3064,3667)(3065,3669)(3066,3668)
        (3067,3670)(3068,3672)(3069,3671)(3070,3673)(3071,3674)(3072,3675)(3074,3640)
        (3075,3645)(3076,3642)(3077,3643)(3078,3644)(3079,3641)(3080,3650)(3081,3647)
        (3082,3648)(3083,3649)(3084,3646)(3085,3651)(3086,3652)(3087,3653)(3088,3654)
        (3089,3655)(3090,3657)(3091,3656)(3093,3677)(3094,3676)(3095,3680)(3096,3681)
        (3097,3679)(3098,3678)(3099,3301)(3100,3688)(3101,3685)(3102,3684)(3103,3682)
        (3104,3683)(3105,3687)(3106,3686)(3107,3689)(3108,3690)(3109,3691)(3110,3692)
        (3111,3693)(3113,3712)(3114,3713)(3115,3717)(3116,3716)(3117,3715)(3118,3714)
        (3119,3257)(3120,3724)(3121,3721)(3122,3720)(3123,3719)(3124,3718)(3125,3722)
        (3126,3723)(3127,3725)(3128,3726)(3129,3727)(3130,3728)(3131,3729)(3133,3694)
        (3134,3695)(3135,3699)(3136,3698)(3137,3697)(3138,3696)(3139,3279)(3140,3706)
        (3141,3703)(3142,3702)(3143,3701)(3144,3700)(3145,3704)(3146,3705)(3147,3707)
        (3148,3708)(3149,3709)(3150,3710)(3151,3711)(3154,3622)(3155,3627)(3156,3624)
        (3157,3626)(3158,3623)(3159,3625)(3160,3256)(3161,3634)(3162,3630)(3163,3632)
        (3164,3629)(3165,3631)(3166,3628)(3167,3633)(3168,3635)(3169,3636)(3170,3637)
        (3171,3638)(3172,3639)(3174,3550)(3175,3551)(3176,3554)(3177,3552)(3178,3553)
        (3179,3555)(3180,3278)(3181,3562)(3182,3556)(3183,3558)(3184,3559)(3185,3557)
        (3186,3560)(3187,3561)(3188,3563)(3189,3564)(3190,3565)(3191,3566)(3192,3567)
        (3194,3533)(3195,3532)(3196,3537)(3197,3536)(3198,3535)(3199,3534)(3200,3277)
        (3201,3544)(3202,3541)(3203,3540)(3204,3539)(3205,3538)(3206,3543)(3207,3542)
        (3208,3545)(3209,3546)(3210,3547)(3211,3548)(3212,3549)(3215,3496)(3216,3500)
        (3217,3499)(3218,3501)(3219,3498)(3220,3497)(3221,3276)(3222,3508)(3223,3506)
        (3224,3505)(3225,3502)(3226,3504)(3227,3503)(3228,3507)(3229,3509)(3230,3510)
        (3231,3511)(3232,3512)(3233,3513)(3235,3786)(3236,3788)(3237,3785)(3238,3787)
        (3239,3789)(3240,3784)(3241,3795)(3242,3790)(3243,3792)(3244,3794)(3245,3791)
        (3246,3793)(3247,3796)(3248,3798)(3249,3797)(3250,3799)(3251,3800)(3252,3801)
        (3261,3303)(3262,4786)(3263,4787)(3264,4791)(3265,4790)(3266,4789)(3267,4788)
        (3268,4792)(3269,4793)(3270,4794)(3271,4795)(3272,4796)(3273,4797)(3282,3302)
        (3283,4774)(3284,4775)(3285,4780)(3286,4779)(3287,4778)(3288,4777)(3289,4776)
        (3290,4781)(3291,4782)(3292,4783)(3293,4784)(3294,4785)(3304,4799)(3305,4798)
        (3306,4800)(3307,4801)(3308,4803)(3309,4802)(3310,4804)(3311,4806)(3312,4805)
        (3313,4807)(3314,4808)(3315,4809)(3802,3982)(3803,3983)(3804,3984)(3805,3985)
        (3806,3986)(3807,3987)(3808,3991)(3809,3990)(3810,3992)(3811,3989)(3812,3988)
        (3813,3994)(3814,3993)(3815,3995)(3816,3996)(3817,4013)(3818,4012)(3819,4014)
        (3820,4015)(3821,4017)(3822,4016)(3823,4021)(3824,4020)(3825,4018)(3826,4019)
        (3827,4022)(3828,4023)(3829,4024)(3830,4026)(3831,4025)(3832,3892)(3833,3894)
        (3834,3893)(3835,3896)(3836,3895)(3837,3897)(3838,3900)(3839,3901)(3840,3899)
        (3841,3898)(3842,3904)(3843,3903)(3844,3902)(3845,3905)(3846,3906)(3847,3879)
        (3848,3878)(3849,3877)(3850,3882)(3851,3881)(3852,3880)(3853,3885)(3854,3886)
        (3855,3883)(3856,3884)(3857,3887)(3858,3888)(3859,3889)(3860,3891)(3861,3890)
        (3862,4043)(3863,4042)(3864,4044)(3865,4045)(3866,4047)(3867,4046)(3868,4050)
        (3869,4051)(3870,4048)(3871,4049)(3872,4053)(3873,4052)(3874,4054)(3875,4055)
        (3876,4056)(3907,3952)(3908,3954)(3909,3953)(3910,3956)(3911,3955)(3912,3957)
        (3913,3960)(3914,3961)(3915,3962)(3916,3958)(3917,3959)(3918,3964)(3919,3963)
        (3920,3965)(3921,3966)(3922,3967)(3923,3968)(3924,3969)(3925,3970)(3926,3971)
        (3927,3972)(3928,3975)(3929,3976)(3930,3973)(3931,3974)(3932,3977)(3933,3978)
        (3934,3981)(3935,3980)(3936,3979)(3937,4028)(3938,4029)(3939,4027)(3940,4032)
        (3941,4030)(3942,4031)(3943,4035)(3944,4036)(3945,4033)(3946,4034)(3947,4037)
        (3948,4038)(3949,4039)(3950,4041)(3951,4040)(3997,4059)(3998,4058)(3999,4057)
        (4000,4062)(4001,4061)(4002,4060)(4003,4066)(4004,4065)(4005,4063)(4006,4064)
        (4007,4067)(4008,4068)(4009,4069)(4010,4071)(4011,4070)(4072,4532)(4074,4483)
        (4075,4595)(4076,4596)(4077,4594)(4078,4600)(4079,4599)(4080,4601)(4081,4598)
        (4082,4597)(4083,4602)(4084,4603)(4085,4604)(4086,4605)(4087,4288)(4088,4545)
        (4090,4584)(4091,4582)(4092,4583)(4093,4588)(4094,4587)(4095,4589)(4096,4586)
        (4097,4585)(4098,4590)(4099,4591)(4100,4592)(4101,4593)(4102,4301)(4103,4162)
        (4104,4392)(4105,4570)(4106,4572)(4107,4571)(4108,4575)(4109,4576)(4110,4574)
        (4111,4573)(4112,4577)(4113,4578)(4114,4579)(4115,4580)(4116,4581)(4117,4470)
        (4118,4469)(4119,4472)(4120,4471)(4121,4473)(4122,4476)(4123,4477)(4124,4478)
        (4125,4474)(4126,4475)(4127,4479)(4128,4480)(4129,4481)(4130,4482)(4131,4431)
        (4132,4327)(4133,4497)(4134,4496)(4135,4498)(4136,4502)(4137,4501)(4138,4499)
        (4139,4500)(4140,4504)(4141,4503)(4142,4505)(4143,4506)(4144,4507)(4145,4247)
        (4146,4246)(4147,4245)(4148,4250)(4149,4249)(4150,4248)(4151,4253)(4152,4254)
        (4153,4255)(4154,4251)(4155,4252)(4156,4257)(4157,4256)(4158,4258)(4159,4259)
        (4160,4261)(4161,4204)(4163,4668)(4164,4667)(4165,4666)(4166,4671)(4167,4672)
        (4168,4673)(4169,4669)(4170,4670)(4171,4675)(4172,4674)(4173,4676)(4174,4677)
        (4176,4405)(4177,4406)(4178,4407)(4179,4408)(4180,4413)(4181,4412)(4182,4411)
        (4183,4410)(4184,4409)(4185,4414)(4186,4415)(4187,4416)(4188,4417)(4190,4379)
        (4191,4380)(4192,4381)(4193,4382)(4194,4386)(4195,4387)(4196,4385)(4197,4384)
        (4198,4383)(4199,4388)(4200,4389)(4201,4390)(4202,4391)(4203,4418)(4205,4420)
        (4206,4419)(4207,4421)(4208,4425)(4209,4424)(4210,4426)(4211,4422)(4212,4423)
        (4213,4427)(4214,4428)(4215,4429)(4216,4430)(4217,4353)(4219,4355)(4220,4354)
        (4221,4356)(4222,4360)(4223,4359)(4224,4361)(4225,4358)(4226,4357)(4227,4362)
        (4228,4363)(4229,4364)(4230,4365)(4232,4340)(4233,4341)(4234,4342)(4235,4343)
        (4236,4348)(4237,4347)(4238,4345)(4239,4344)(4240,4346)(4241,4349)(4242,4350)
        (4243,4352)(4244,4351)(4260,4366)(4262,4368)(4263,4367)(4264,4369)(4265,4372)
        (4266,4373)(4267,4370)(4268,4371)(4269,4374)(4270,4375)(4271,4376)(4272,4377)
        (4273,4378)(4274,4444)(4275,4314)(4276,4631)(4277,4630)(4278,4632)(4279,4635)
        (4280,4636)(4281,4637)(4282,4633)(4283,4634)(4284,4638)(4285,4639)(4286,4640)
        (4287,4641)(4289,4509)(4290,4508)(4291,4510)(4292,4513)(4293,4514)(4294,4511)
        (4295,4512)(4296,4516)(4297,4515)(4298,4517)(4299,4518)(4300,4519)(4302,4446)
        (4303,4445)(4304,4447)(4305,4451)(4306,4452)(4307,4448)(4308,4449)(4309,4450)
        (4310,4453)(4311,4454)(4312,4455)(4313,4456)(4315,4458)(4316,4457)(4317,4459)
        (4318,4462)(4319,4463)(4320,4460)(4321,4461)(4322,4464)(4323,4465)(4324,4466)
        (4325,4467)(4326,4468)(4328,4691)(4329,4690)(4330,4692)(4331,4696)(4332,4695)
        (4333,4697)(4334,4693)(4335,4694)(4336,4698)(4337,4699)(4338,4700)(4339,4701)
        (4393,4679)(4394,4678)(4395,4680)(4396,4683)(4397,4684)(4398,4681)(4399,4682)
        (4400,4685)(4401,4686)(4402,4687)(4403,4688)(4404,4689)(4432,4619)(4433,4618)
        (4434,4620)(4435,4624)(4436,4625)(4437,4622)(4438,4621)(4439,4623)(4440,4627)
        (4441,4626)(4442,4628)(4443,4629)(4484,4655)(4485,4654)(4486,4656)(4487,4659)
        (4488,4660)(4489,4657)(4490,4658)(4491,4661)(4492,4662)(4493,4663)(4494,4664)
        (4495,4665)(4520,4559)(4521,4558)(4522,4560)(4523,4563)(4524,4564)(4525,4561)
        (4526,4562)(4527,4566)(4528,4567)(4529,4565)(4530,4568)(4531,4569)(4533,4547)
        (4534,4546)(4535,4548)(4536,4551)(4537,4552)(4538,4549)(4539,4550)(4540,4553)
        (4541,4554)(4542,4556)(4543,4555)(4544,4557)(4606,4644)(4607,4642)(4608,4643)
        (4609,4648)(4610,4647)(4611,4645)(4612,4646)(4613,4649)(4614,4650)(4615,4651)
        (4616,4652)(4617,4653)(4702,4763)(4703,4762)(4704,4764)(4705,4768)(4706,4769)
        (4707,4767)(4708,4765)(4709,4766)(4710,4771)(4711,4770)(4712,4772)(4713,4773)
        (4714,4727)(4715,4728)(4716,4726)(4717,4732)(4718,4731)(4719,4730)(4720,4729)
        (4721,4734)(4722,4733)(4723,4735)(4724,4737)(4725,4736)(4738,4752)(4739,4751)
        (4740,4750)(4741,4755)(4742,4757)(4743,4756)(4744,4754)(4745,4753)(4746,4758)
        (4747,4759)(4748,4761)(4749,4760)(4810,4813)(4811,4814)(4812,4815)(4817,4818)
        (4819,4820)(4822,4858)(4823,4859)(4824,4867)(4825,4863)(4826,4861)(4827,4860)
        (4828,4862)(4829,4864)(4830,4866)(4831,4865)(4832,4868)(4833,4869)(4834,4870)
        (4835,4871)(4836,4879)(4837,4875)(4838,4873)(4839,4874)(4840,4872)(4841,4877)
        (4842,4876)(4843,4878)(4844,4880)(4845,4881)(4846,4882)(4847,4883)(4848,4891)
        (4849,4888)(4850,4885)(4851,4887)(4852,4886)(4853,4884)(4854,4889)(4855,4890)
        (4856,4892)(4857,4893)(4894,4907)(4895,4906)(4896,4908)(4897,4909)(4898,4910)
        (4899,4911)(4900,4912)(4901,4916)(4902,4913)(4903,4914)(4904,4915)(4905,4917)
        (4918,4919)(4920,4921)(4922,4923)(4925,4928)(4926,4927)(4930,4942)(4931,4943)
        (4932,4945)(4933,4944)(4934,4947)(4935,4948)(4936,4949)(4937,4950)(4938,4946)
        (4939,4952)(4940,4951)(4941,4953)(4954,4957)(4955,4958)(4956,4959)(4961,4962)
        (4963,4964)(4966,5002)(4967,5003)(4968,5011)(4969,5005)(4970,5004)(4971,5006)
        (4972,5009)(4973,5007)(4974,5008)(4975,5010)(4976,5012)(4977,5013)(4978,5014)
        (4979,5015)(4980,5023)(4981,5020)(4982,5018)(4983,5019)(4984,5017)(4985,5016)
        (4986,5021)(4987,5022)(4988,5024)(4989,5025)(4990,5026)(4991,5027)(4992,5035)
        (4993,5032)(4994,5028)(4995,5030)(4996,5029)(4997,5031)(4998,5034)(4999,5033)
        (5000,5036)(5001,5037)(5038,5078)(5039,5079)(5040,5080)(5041,5081)(5042,5070)
        (5043,5071)(5044,5072)(5045,5073)(5046,5062)(5047,5063)(5048,5064)(5049,5065)
        (5050,5051)(5054,5066)(5055,5067)(5056,5068)(5057,5069)(5058,5082)(5059,5083)
        (5060,5084)(5061,5085)(5086,5103)(5087,5102)(5088,5104)(5089,5105)(5090,5098)
        (5091,5099)(5092,5100)(5093,5101)(5094,5106)(5095,5107)(5096,5108)(5097,5109)
        (5111,5162)(5113,5206)(5114,5207)(5115,5179)(5116,5186)(5117,5187)(5118,5198)
        (5119,5199)(5120,5204)(5121,5205)(5123,5161)(5125,5200)(5126,5201)(5127,5173)
        (5128,5188)(5129,5189)(5131,5196)(5132,5197)(5133,5163)(5134,5202)(5135,5203)
        (5137,5194)(5138,5195)(5139,5176)(5140,5190)(5141,5191)(5142,5156)(5143,5208)
        (5144,5209)(5145,5170)(5146,5192)(5147,5193)(5149,5184)(5150,5185)(5152,5182)
        (5153,5183)(5154,5214)(5155,5215)(5157,5210)(5158,5211)(5159,5220)(5160,5221)
        (5164,5222)(5165,5223)(5166,5224)(5167,5225)(5168,5216)(5169,5217)(5171,5218)
        (5172,5219)(5174,5226)(5175,5227)(5177,5212)(5178,5213)(5180,5228)(5181,5229)
        (5232,5233)(5234,5244)(5235,5236)(5237,5240)(5238,5241)(5239,5243)(5242,5245)
        (5246,5247)(5248,5256)(5249,5257)(5250,5255)(5251,5253)(5252,5254)(5258,5263)
        (5259,5262)(5260,5264)(5261,5265), (   5,  12)(   6,  14)(   7,  13)(   8,  15)
        (   9,  17)(  10,  16)(  11,  18)(  26,  66)(  27,  76)(  28,  77)(  29,  78)
        (  30,  81)(  31,  83)(  32,  82)(  33,  84)(  34,  92)(  35,  67)(  36,  75)
        (  37,  80)(  38,  68)(  39,  88)(  40,  69)(  41,  74)(  42,  71)(  43,  70)
        (  44,  72)(  45,  73)(  46,  86)(  47,  85)(  48,  90)(  49,  87)(  50,  93)
        (  51,  89)(  52,  79)(  53,  91)(  54,  95)(  55,  94)(  56,  96)(  57,  97)
        (  58,  99)(  59,  98)(  60, 100)(  61, 240)(  62, 241)(  63, 242)(  64, 243)
        (  65, 244)( 101, 110)( 102, 109)( 106, 115)( 107, 124)( 108, 127)( 111, 113)
        ( 116, 121)( 118, 119)( 122, 125)( 133, 157)( 134, 145)( 135, 147)( 136, 144)
        ( 137, 146)( 139, 140)( 143, 152)( 149, 150)( 153, 155)( 158, 179)( 159, 180)
        ( 160, 161)( 162, 225)( 163, 164)( 165, 203)( 166, 204)( 167, 191)( 168, 192)
        ( 169, 193)( 170, 205)( 171, 206)( 172, 207)( 173, 208)( 174, 226)( 175, 220)
        ( 176, 184)( 177, 183)( 178, 189)( 190, 224)( 197, 213)( 198, 215)( 199, 216)
        ( 200, 214)( 202, 228)( 209, 211)( 210, 212)( 217, 227)( 218, 229)( 219, 222)
        ( 233, 245)( 234, 247)( 235, 246)( 236, 248)( 237, 250)( 238, 249)( 239, 251)
        ( 252, 256)( 254, 265)( 257, 266)( 258, 267)( 259, 262)( 263, 269)( 271, 276)
        ( 273, 286)( 274, 291)( 277, 287)( 278, 284)( 281, 293)( 282, 294)( 283, 295)
        ( 288, 292)( 298, 304)( 300, 313)( 301, 317)( 302, 314)( 305, 315)( 306, 310)
        ( 309, 320)( 312, 321)( 316, 318)( 328, 363)( 329, 368)( 330, 364)( 331, 378)
        ( 332, 385)( 333, 380)( 334, 365)( 335, 384)( 336, 379)( 337, 371)( 338, 373)
        ( 339, 376)( 340, 388)( 341, 387)( 342, 372)( 343, 386)( 344, 369)( 345, 366)
        ( 346, 367)( 347, 381)( 348, 383)( 349, 370)( 350, 382)( 351, 374)( 352, 389)
        ( 353, 377)( 354, 375)( 355, 392)( 356, 393)( 357, 390)( 358, 391)( 359, 396)
        ( 360, 397)( 361, 394)( 362, 395)( 402, 403)( 410, 420)( 411, 421)( 412, 418)
        ( 413, 419)( 414, 424)( 415, 425)( 416, 422)( 417, 423)( 434, 447)( 435, 446)
        ( 436, 449)( 437, 448)( 438, 442)( 439, 443)( 440, 444)( 441, 445)( 458, 467)
        ( 459, 471)( 460, 472)( 461, 468)( 462, 466)( 463, 470)( 464, 473)( 465, 469)
        ( 482, 490)( 483, 491)( 484, 494)( 485, 495)( 486, 492)( 487, 493)( 488, 496)
        ( 489, 497)( 502, 670)( 503, 671)( 504, 673)( 505, 672)( 506, 674)( 507, 678)
        ( 508, 676)( 509, 680)( 510, 675)( 511, 679)( 512, 677)( 513, 681)( 514, 682)
        ( 515, 686)( 516, 684)( 517, 688)( 518, 683)( 519, 687)( 520, 685)( 521, 689)
        ( 522, 691)( 523, 690)( 524, 692)( 525, 693)( 526, 718)( 527, 719)( 528, 720)
        ( 529, 721)( 530, 724)( 531, 722)( 532, 728)( 533, 726)( 534, 723)( 535, 725)
        ( 536, 727)( 537, 729)( 538, 730)( 539, 732)( 540, 734)( 541, 736)( 542, 733)
        ( 543, 731)( 544, 737)( 545, 735)( 546, 738)( 547, 739)( 548, 740)( 549, 741)
        ( 550, 694)( 551, 695)( 552, 697)( 553, 696)( 554, 704)( 555, 702)( 556, 700)
        ( 557, 698)( 558, 699)( 559, 701)( 560, 703)( 561, 705)( 562, 706)( 563, 708)
        ( 564, 710)( 565, 712)( 566, 713)( 567, 711)( 568, 709)( 569, 707)( 570, 715)
        ( 571, 714)( 572, 716)( 573, 717)( 574, 742)( 575, 743)( 576, 745)( 577, 744)
        ( 578, 747)( 579, 750)( 580, 752)( 581, 749)( 582, 751)( 583, 746)( 584, 748)
        ( 585, 753)( 586, 754)( 587, 759)( 588, 761)( 589, 756)( 590, 758)( 591, 755)
        ( 592, 757)( 593, 760)( 594, 763)( 595, 762)( 596, 764)( 597, 765)( 598, 790)
        ( 599, 791)( 600, 792)( 601, 793)( 602, 795)( 603, 794)( 604, 799)( 605, 798)
        ( 606, 796)( 607, 797)( 608, 800)( 609, 801)( 610, 802)( 611, 803)( 612, 806)
        ( 613, 807)( 614, 805)( 615, 804)( 616, 809)( 617, 808)( 618, 810)( 619, 811)
        ( 620, 812)( 621, 813)( 622, 766)( 623, 767)( 624, 769)( 625, 768)( 626, 773)
        ( 627, 772)( 628, 776)( 629, 777)( 630, 770)( 631, 771)( 632, 775)( 633, 774)
        ( 634, 781)( 635, 780)( 636, 784)( 637, 785)( 638, 778)( 639, 779)( 640, 783)
        ( 641, 782)( 642, 787)( 643, 786)( 644, 788)( 645, 789)( 646, 814)( 647, 815)
        ( 648, 816)( 649, 818)( 650, 822)( 651, 817)( 652, 823)( 653, 824)( 654, 821)
        ( 655, 819)( 656, 820)( 657, 825)( 658, 826)( 659, 831)( 660, 832)( 661, 830)
        ( 662, 827)( 663, 828)( 664, 834)( 665, 829)( 666, 833)( 667, 835)( 668, 836)
        ( 669, 837)( 838, 839)( 843, 846)( 845, 848)( 851, 854)( 853, 856)( 860, 861)
        ( 862, 863)( 868, 872)( 869, 873)( 874, 878)( 875, 879)( 884, 885)( 886, 887)
        ( 891, 893)( 894, 896)( 899, 901)( 902, 904)( 908, 909)( 911, 912)( 914, 919)
        ( 915, 916)( 917, 921)( 922, 926)( 924, 929)( 927, 928)( 931, 932)( 935, 936)
        ( 937, 940)( 938, 943)( 941, 944)( 947, 950)( 948, 953)( 951, 954)( 955, 956)
        ( 961, 965)( 962, 967)( 963, 966)( 964, 968)( 969, 973)( 970, 975)( 971, 974)
        ( 972, 976)( 984, 988)( 985, 990)( 986, 989)( 987, 991)( 992, 996)( 993, 998)
        ( 994, 997)( 995, 999)(1004,1744)(1005,1953)(1006,1951)(1007,1952)(1008,1954)
        (1009,1955)(1010,1956)(1011,1859)(1012,1958)(1013,1957)(1014,1959)(1015,1960)
        (1016,1962)(1017,1961)(1018,1969)(1019,1963)(1020,1964)(1021,1965)(1022,1967)
        (1023,1968)(1024,1966)(1025,1970)(1026,1971)(1027,1195)(1028,2171)(1029,2170)
        (1030,2172)(1031,2173)(1032,2176)(1033,2174)(1034,2177)(1035,2178)(1036,2175)
        (1037,1861)(1038,2179)(1039,2180)(1040,2190)(1041,2184)(1042,2181)(1043,2182)
        (1044,2185)(1045,2183)(1046,2186)(1047,2187)(1048,2189)(1049,2188)(1050,2191)
        (1051,1147)(1052,2192)(1053,2193)(1054,2196)(1055,2195)(1056,2199)(1057,2194)
        (1058,2197)(1059,2198)(1060,1931)(1061,2200)(1062,2201)(1063,2202)(1064,2203)
        (1065,2212)(1066,2205)(1067,2206)(1068,2209)(1069,2204)(1070,2208)(1071,2207)
        (1072,2210)(1073,2211)(1074,2213)(1075,1099)(1076,1579)(1077,2214)(1078,2215)
        (1079,2216)(1080,2220)(1081,2219)(1082,2221)(1083,2218)(1084,2217)(1085,1908)
        (1086,2222)(1087,2223)(1088,2232)(1089,2228)(1090,2227)(1091,2224)(1092,2226)
        (1093,2225)(1094,2229)(1095,2230)(1096,2231)(1097,2233)(1098,2234)(1100,1580)
        (1101,2279)(1102,2280)(1103,2284)(1104,2282)(1105,2283)(1106,2286)(1107,2285)
        (1108,2281)(1109,1932)(1110,2287)(1111,2288)(1112,2297)(1113,2294)(1114,2290)
        (1115,2289)(1116,2292)(1117,2293)(1118,2291)(1119,2295)(1120,2296)(1121,2298)
        (1122,2299)(1123,1171)(1124,2323)(1125,2322)(1126,2324)(1127,2326)(1128,2329)
        (1129,2328)(1130,2325)(1131,2327)(1132,2330)(1133,1862)(1134,2331)(1135,2332)
        (1136,2342)(1137,2333)(1138,2336)(1139,2338)(1140,2335)(1141,2334)(1142,2337)
        (1143,2339)(1144,2341)(1145,2340)(1146,2343)(1148,2300)(1149,2301)(1150,2303)
        (1151,2307)(1152,2306)(1153,2304)(1154,2302)(1155,2305)(1156,1910)(1157,2308)
        (1158,2309)(1159,2310)(1160,2311)(1161,2320)(1162,2314)(1163,2317)(1164,2315)
        (1165,2313)(1166,2312)(1167,2316)(1168,2318)(1169,2319)(1170,2321)(1172,2344)
        (1173,2346)(1174,2345)(1175,2350)(1176,2349)(1177,2348)(1178,2351)(1179,2347)
        (1180,2352)(1181,1837)(1182,2353)(1183,2354)(1184,2364)(1185,2355)(1186,2360)
        (1187,2356)(1188,2359)(1189,2358)(1190,2357)(1191,2362)(1192,2361)(1193,2363)
        (1194,2365)(1196,2520)(1197,2522)(1198,2521)(1199,2526)(1200,2523)(1201,2525)
        (1202,2524)(1203,2527)(1204,2528)(1205,1838)(1206,2529)(1207,2530)(1208,2540)
        (1209,2531)(1210,2532)(1211,2535)(1212,2534)(1213,2536)(1214,2533)(1215,2538)
        (1216,2537)(1217,2539)(1218,2541)(1219,1363)(1220,1972)(1221,1973)(1222,1975)
        (1223,1978)(1224,1974)(1225,1979)(1226,1976)(1227,1977)(1228,1928)(1229,1980)
        (1230,1981)(1231,1982)(1232,1983)(1233,1992)(1234,1986)(1235,1987)(1236,1984)
        (1237,1989)(1238,1985)(1239,1988)(1240,1990)(1241,1991)(1242,1993)(1243,1603)
        (1244,2148)(1245,2149)(1246,2152)(1247,2154)(1248,2151)(1249,2150)(1250,2153)
        (1251,2155)(1252,1882)(1253,2156)(1254,2157)(1255,2158)(1256,2159)(1257,2168)
        (1258,2160)(1259,2162)(1260,2165)(1261,2164)(1262,2161)(1263,2163)(1264,2166)
        (1265,2167)(1266,2169)(1267,1315)(1268,2257)(1269,2258)(1270,2259)(1271,2261)
        (1272,2262)(1273,2263)(1274,2260)(1275,2264)(1276,1909)(1277,2265)(1278,2266)
        (1279,2267)(1280,2268)(1281,2277)(1282,2269)(1283,2273)(1284,2270)(1285,2271)
        (1286,2272)(1287,2274)(1288,2275)(1289,2276)(1290,2278)(1291,1339)(1292,1994)
        (1293,1995)(1294,2000)(1295,1998)(1296,1996)(1297,1997)(1298,2001)(1299,1999)
        (1300,1905)(1301,2002)(1302,2003)(1303,2004)(1304,2005)(1305,2014)(1306,2008)
        (1307,2006)(1308,2010)(1309,2011)(1310,2009)(1311,2007)(1312,2012)(1313,2013)
        (1314,2015)(1316,2432)(1317,2433)(1318,2438)(1319,2437)(1320,2434)(1321,2436)
        (1322,2435)(1323,2439)(1324,1885)(1325,2440)(1326,2441)(1327,2442)(1328,2443)
        (1329,2452)(1330,2444)(1331,2448)(1332,2447)(1333,2449)(1334,2446)(1335,2445)
        (1336,2450)(1337,2451)(1338,2453)(1340,2016)(1341,2017)(1342,2020)(1343,2022)
        (1344,2019)(1345,2018)(1346,2021)(1347,2023)(1348,1929)(1349,2024)(1350,2025)
        (1351,2026)(1352,2027)(1353,2036)(1354,2028)(1355,2030)(1356,2033)(1357,2032)
        (1358,2029)(1359,2031)(1360,2034)(1361,2035)(1362,2037)(1364,2126)(1365,2127)
        (1366,2133)(1367,2129)(1368,2128)(1369,2132)(1370,2131)(1371,2130)(1372,1907)
        (1373,2134)(1374,2135)(1375,2136)(1376,2137)(1377,2146)(1378,2141)(1379,2140)
        (1380,2139)(1381,2143)(1382,2142)(1383,2138)(1384,2144)(1385,2145)(1386,2147)
        (1387,1651)(1388,2060)(1389,2061)(1390,2067)(1391,2063)(1392,2064)(1393,2062)
        (1394,2066)(1395,2065)(1396,1930)(1397,2068)(1398,2069)(1399,2070)(1400,2071)
        (1401,2080)(1402,2074)(1403,2073)(1404,2077)(1405,2075)(1406,2076)(1407,2072)
        (1408,2078)(1409,2079)(1410,2081)(1411,1627)(1412,2038)(1413,2039)(1414,2041)
        (1415,2042)(1416,2045)(1417,2040)(1418,2044)(1419,2043)(1420,1906)(1421,2046)
        (1422,2047)(1423,2048)(1424,2049)(1425,2058)(1426,2052)(1427,2051)(1428,2055)
        (1429,2050)(1430,2053)(1431,2054)(1432,2056)(1433,2057)(1434,2059)(1435,1459)
        (1436,2082)(1437,2083)(1438,2084)(1439,2086)(1440,2088)(1441,2085)(1442,2087)
        (1443,2089)(1444,2090)(1445,1860)(1446,2091)(1447,2092)(1448,2102)(1449,2093)
        (1450,2094)(1451,2096)(1452,2098)(1453,2095)(1454,2097)(1455,2099)(1456,2100)
        (1457,2101)(1458,2103)(1460,2104)(1461,2105)(1462,2106)(1463,2107)(1464,2110)
        (1465,2108)(1466,2111)(1467,2109)(1468,2112)(1469,1836)(1470,2113)(1471,2114)
        (1472,2124)(1473,2115)(1474,2118)(1475,2116)(1476,2119)(1477,2117)(1478,2120)
        (1479,2121)(1480,2122)(1481,2123)(1482,2125)(1483,1531)(1484,2388)(1485,2389)
        (1486,2390)(1487,2395)(1488,2393)(1489,2392)(1490,2391)(1491,2394)(1492,1933)
        (1493,2396)(1494,2397)(1495,2398)(1496,2399)(1497,2408)(1498,2401)(1499,2404)
        (1500,2403)(1501,2402)(1502,2400)(1503,2405)(1504,2406)(1505,2407)(1506,2409)
        (1507,1555)(1508,2366)(1509,2367)(1510,2371)(1511,2372)(1512,2368)(1513,2370)
        (1514,2369)(1515,2373)(1516,1884)(1517,2374)(1518,2375)(1519,2376)(1520,2377)
        (1521,2386)(1522,2378)(1523,2382)(1524,2381)(1525,2383)(1526,2379)(1527,2380)
        (1528,2384)(1529,2385)(1530,2387)(1532,2476)(1533,2477)(1534,2480)(1535,2482)
        (1536,2481)(1537,2479)(1538,2478)(1539,2483)(1540,1886)(1541,2484)(1542,2485)
        (1543,2486)(1544,2487)(1545,2496)(1546,2488)(1547,2493)(1548,2492)(1549,2490)
        (1550,2489)(1551,2491)(1552,2494)(1553,2495)(1554,2497)(1556,2410)(1557,2411)
        (1558,2412)(1559,2416)(1560,2414)(1561,2415)(1562,2417)(1563,2413)(1564,1934)
        (1565,2418)(1566,2419)(1567,2420)(1568,2421)(1569,2430)(1570,2426)(1571,2422)
        (1572,2424)(1573,2425)(1574,2423)(1575,2427)(1576,2428)(1577,2429)(1578,2431)
        (1581,2542)(1582,2543)(1583,2545)(1584,2546)(1585,2544)(1586,2548)(1587,2547)
        (1588,2549)(1589,1888)(1590,2550)(1591,2551)(1592,2560)(1593,2552)(1594,2554)
        (1595,2553)(1596,2557)(1597,2555)(1598,2556)(1599,2558)(1600,2559)(1601,2561)
        (1602,2562)(1604,2454)(1605,2455)(1606,2458)(1607,2456)(1608,2459)(1609,2457)
        (1610,2460)(1611,2461)(1612,1911)(1613,2462)(1614,2463)(1615,2464)(1616,2465)
        (1617,2474)(1618,2466)(1619,2467)(1620,2470)(1621,2468)(1622,2471)(1623,2469)
        (1624,2472)(1625,2473)(1626,2475)(1628,2235)(1629,2236)(1630,2237)(1631,2238)
        (1632,2240)(1633,2239)(1634,2241)(1635,2242)(1636,1883)(1637,2243)(1638,2244)
        (1639,2245)(1640,2246)(1641,2255)(1642,2247)(1643,2248)(1644,2250)(1645,2249)
        (1646,2251)(1647,2252)(1648,2253)(1649,2254)(1650,2256)(1652,2498)(1653,2499)
        (1654,2502)(1655,2500)(1656,2501)(1657,2503)(1658,2504)(1659,2505)(1660,1887)
        (1661,2506)(1662,2507)(1663,2508)(1664,2509)(1665,2518)(1666,2510)(1667,2511)
        (1668,2512)(1669,2514)(1670,2515)(1671,2513)(1672,2516)(1673,2517)(1674,2519)
        (1675,2588)(1676,2590)(1677,2586)(1678,2587)(1679,2589)(1680,2591)(1681,2585)
        (1682,1864)(1683,2592)(1684,2593)(1685,2594)(1686,2595)(1687,2596)(1688,2597)
        (1689,2605)(1690,2604)(1691,2598)(1692,2600)(1693,2602)(1694,2603)(1695,2599)
        (1696,2601)(1697,2606)(1698,2567)(1699,2566)(1700,2564)(1701,2563)(1702,2568)
        (1703,2565)(1704,2569)(1705,1863)(1706,2570)(1707,2571)(1708,2572)(1709,2573)
        (1710,2574)(1711,2575)(1712,2583)(1713,2576)(1714,2580)(1715,2577)(1716,2582)
        (1717,2581)(1718,2579)(1719,2578)(1720,2584)(1721,2607)(1722,2611)(1723,2610)
        (1724,2609)(1725,2608)(1726,2613)(1727,2612)(1728,1865)(1729,2614)(1730,2616)
        (1731,2615)(1732,2618)(1733,2617)(1734,2619)(1735,2627)(1736,2621)(1737,2620)
        (1738,2625)(1739,2624)(1740,2623)(1741,2622)(1742,2626)(1743,2628)(1745,2631)
        (1746,2629)(1747,2630)(1748,2632)(1749,2633)(1750,2634)(1751,1839)(1752,2636)
        (1753,2635)(1754,2637)(1755,2638)(1756,2640)(1757,2639)(1758,2647)(1759,2641)
        (1760,2642)(1761,2643)(1762,2645)(1763,2646)(1764,2644)(1765,2648)(1766,2649)
        (1767,2672)(1768,2675)(1769,2677)(1770,2676)(1771,2673)(1772,2678)(1773,2674)
        (1774,1841)(1775,2679)(1776,2680)(1777,2681)(1778,2682)(1779,2683)(1780,2684)
        (1781,2692)(1782,2689)(1783,2685)(1784,2690)(1785,2687)(1786,2686)(1787,2688)
        (1788,2691)(1789,2693)(1790,2652)(1791,2650)(1792,2655)(1793,2653)(1794,2651)
        (1795,2654)(1796,2656)(1797,1840)(1798,2657)(1799,2658)(1800,2659)(1801,2660)
        (1802,2661)(1803,2662)(1804,2670)(1805,2663)(1806,2665)(1807,2668)(1808,2666)
        (1809,2664)(1810,2669)(1811,2667)(1812,2671)(1813,2696)(1814,2695)(1815,2698)
        (1816,2694)(1817,2697)(1818,2700)(1819,2699)(1820,1842)(1821,2701)(1822,2703)
        (1823,2702)(1824,2705)(1825,2704)(1826,2706)(1827,2714)(1828,2708)(1829,2707)
        (1830,2710)(1831,2713)(1832,2709)(1833,2712)(1834,2711)(1835,2715)(1843,1866)
        (1844,1889)(1845,1912)(1846,1935)(1847,4894)(1848,4895)(1849,4896)(1850,4897)
        (1851,4898)(1852,4900)(1853,4899)(1854,4901)(1855,4903)(1856,4904)(1857,4902)
        (1858,4905)(1867,1890)(1868,1913)(1869,1936)(1870,4906)(1871,4907)(1872,4908)
        (1873,4909)(1874,4910)(1875,4912)(1876,4911)(1877,4914)(1878,4915)(1879,4913)
        (1880,4916)(1881,4917)(1891,1914)(1892,1937)(1893,4918)(1894,4919)(1895,4920)
        (1896,4921)(1897,4924)(1898,4922)(1899,4925)(1900,4927)(1901,4926)(1902,4923)
        (1903,4928)(1904,4929)(1915,1938)(1916,4930)(1917,4931)(1918,4932)(1919,4933)
        (1920,4934)(1921,4939)(1922,4938)(1923,4940)(1924,4936)(1925,4935)(1926,4937)
        (1927,4941)(1939,4942)(1940,4943)(1941,4944)(1942,4945)(1943,4946)(1944,4947)
        (1945,4951)(1946,4952)(1947,4948)(1948,4949)(1949,4950)(1950,4953)(2716,2896)
        (2717,2897)(2718,2899)(2719,2901)(2720,2902)(2721,2898)(2722,2900)(2723,2903)
        (2724,2904)(2725,2907)(2726,2909)(2727,2905)(2728,2906)(2729,2908)(2730,2910)
        (2731,2911)(2732,2914)(2733,2915)(2734,2912)(2735,2913)(2736,2876)(2737,2877)
        (2738,2880)(2739,2878)(2740,2882)(2741,2881)(2742,2879)(2743,2883)(2744,2884)
        (2745,2888)(2746,2886)(2747,2885)(2748,2889)(2749,2887)(2750,2890)(2751,2891)
        (2752,2894)(2753,2895)(2754,2892)(2755,2893)(2759,2761)(2760,2762)(2765,2767)
        (2766,2768)(2772,2774)(2773,2775)(2779,2780)(2781,2782)(2785,2786)(2787,2788)
        (2792,2794)(2793,2795)(2799,2802)(2801,2803)(2806,2808)(2807,2810)(2814,2815)
        (2817,2994)(2818,2997)(2819,2995)(2820,2996)(2821,2999)(2822,2998)(2823,3000)
        (2824,3001)(2825,3002)(2826,3003)(2827,3005)(2828,3004)(2829,3007)(2830,3008)
        (2831,3006)(2832,3009)(2833,3012)(2834,3013)(2835,3010)(2836,3011)(2837,3173)
        (2838,3174)(2839,3176)(2840,3178)(2841,3177)(2842,3175)(2843,3179)(2844,3180)
        (2845,3181)(2846,3182)(2847,3186)(2848,3184)(2849,3183)(2850,3185)(2851,3187)
        (2852,3188)(2853,3191)(2854,3192)(2855,3189)(2856,3190)(2857,3234)(2858,3235)
        (2859,3238)(2860,3237)(2861,3239)(2862,3236)(2863,3240)(2864,3241)(2865,3245)
        (2866,3242)(2867,3244)(2868,3243)(2869,3246)(2870,3247)(2871,3250)(2872,3251)
        (2873,3252)(2874,3248)(2875,3249)(2916,2955)(2917,2956)(2918,2957)(2919,2960)
        (2920,2959)(2921,2961)(2922,2958)(2923,2965)(2924,2962)(2925,2964)(2926,2963)
        (2927,2966)(2928,2967)(2929,2968)(2930,2971)(2931,2973)(2932,2972)(2933,2969)
        (2934,2970)(2936,2939)(2938,2940)(2945,2947)(2946,2949)(2951,2953)(2952,2954)
        (2975,2977)(2976,2979)(2984,2987)(2986,2988)(2990,2992)(2991,2993)(3014,3112)
        (3015,3113)(3016,3118)(3017,3115)(3018,3116)(3019,3114)(3020,3117)(3021,3119)
        (3022,3120)(3023,3122)(3024,3125)(3025,3123)(3026,3124)(3027,3121)(3028,3126)
        (3029,3127)(3030,3130)(3031,3131)(3032,3128)(3033,3129)(3035,3038)(3039,3040)
        (3043,3044)(3045,3048)(3050,3052)(3051,3053)(3054,3073)(3055,3074)(3056,3076)
        (3057,3077)(3058,3075)(3059,3079)(3060,3078)(3061,3081)(3062,3080)(3063,3084)
        (3064,3082)(3065,3083)(3066,3085)(3067,3086)(3068,3090)(3069,3091)(3070,3087)
        (3071,3089)(3072,3088)(3093,3096)(3094,3098)(3101,3105)(3103,3106)(3108,3110)
        (3109,3111)(3132,3193)(3133,3195)(3134,3197)(3135,3194)(3136,3196)(3137,3198)
        (3138,3199)(3139,3200)(3140,3201)(3141,3202)(3142,3203)(3143,3205)(3144,3207)
        (3145,3204)(3146,3206)(3147,3208)(3148,3211)(3149,3212)(3150,3209)(3151,3210)
        (3154,3159)(3155,3157)(3162,3167)(3164,3166)(3170,3171)(3215,3217)(3216,3219)
        (3224,3227)(3226,3228)(3231,3232)(3253,3255)(3257,3258)(3265,3266)(3268,3270)
        (3271,3272)(3275,3278)(3277,3279)(3286,3288)(3287,3290)(3292,3293)(3296,3299)
        (3297,3300)(3307,3310)(3308,3311)(3313,3314)(3317,3320)(3318,3321)(3322,3325)
        (3323,3326)(3331,3332)(3335,3339)(3336,3338)(3340,3344)(3341,3343)(3348,3350)
        (3349,3351)(3352,3785)(3353,3786)(3354,3787)(3355,3789)(3356,3784)(3357,3788)
        (3358,3791)(3359,3795)(3360,3790)(3361,3792)(3362,3793)(3363,3794)(3364,3796)
        (3365,3799)(3366,3800)(3367,3801)(3368,3797)(3369,3798)(3370,3568)(3371,3570)
        (3372,3569)(3373,3572)(3374,3573)(3375,3571)(3376,3576)(3377,3574)(3378,3575)
        (3379,3578)(3380,3577)(3381,3579)(3382,3580)(3383,3581)(3384,3584)(3385,3585)
        (3386,3582)(3387,3583)(3388,3606)(3389,3605)(3390,3604)(3391,3608)(3392,3607)
        (3393,3609)(3394,3610)(3395,3612)(3396,3611)(3397,3615)(3398,3614)(3399,3613)
        (3400,3616)(3401,3617)(3402,3620)(3403,3621)(3404,3618)(3405,3619)(3406,3552)
        (3407,3553)(3408,3554)(3409,3550)(3410,3551)(3411,3555)(3412,3556)(3413,3560)
        (3414,3561)(3415,3557)(3416,3558)(3417,3559)(3418,3562)(3419,3563)(3420,3566)
        (3421,3567)(3422,3564)(3423,3565)(3424,3588)(3425,3587)(3426,3590)(3427,3591)
        (3428,3589)(3429,3586)(3430,3597)(3431,3594)(3432,3592)(3433,3593)(3434,3596)
        (3435,3595)(3436,3598)(3437,3599)(3438,3602)(3439,3603)(3440,3600)(3441,3601)
        (3442,3445)(3446,3447)(3448,3449)(3450,3453)(3456,3458)(3457,3459)(3460,3478)
        (3461,3479)(3462,3480)(3463,3482)(3464,3481)(3465,3483)(3466,3484)(3467,3486)
        (3468,3485)(3469,3487)(3470,3488)(3471,3489)(3472,3490)(3473,3494)(3474,3495)
        (3475,3491)(3476,3493)(3477,3492)(3496,3499)(3498,3500)(3503,3505)(3504,3507)
        (3511,3512)(3514,3517)(3515,3518)(3521,3524)(3522,3525)(3528,3530)(3529,3531)
        (3532,3694)(3533,3699)(3534,3696)(3535,3697)(3536,3695)(3537,3698)(3538,3701)
        (3539,3704)(3540,3702)(3541,3703)(3542,3700)(3543,3705)(3544,3706)(3545,3707)
        (3546,3710)(3547,3711)(3548,3708)(3549,3709)(3622,3625)(3626,3627)(3628,3629)
        (3630,3633)(3637,3638)(3640,3659)(3641,3661)(3642,3658)(3643,3660)(3644,3663)
        (3645,3662)(3646,3665)(3647,3664)(3648,3667)(3649,3669)(3650,3666)(3651,3668)
        (3652,3670)(3653,3673)(3654,3675)(3655,3674)(3656,3671)(3657,3672)(3676,3678)
        (3677,3681)(3682,3686)(3685,3687)(3690,3692)(3691,3693)(3712,3749)(3713,3751)
        (3714,3748)(3715,3750)(3716,3752)(3717,3753)(3718,3754)(3719,3755)(3720,3757)
        (3721,3759)(3722,3756)(3723,3758)(3724,3760)(3725,3761)(3726,3764)(3727,3765)
        (3728,3762)(3729,3763)(3730,3735)(3731,3733)(3736,3741)(3738,3740)(3744,3746)
        (3745,3747)(3766,3768)(3767,3770)(3773,3776)(3775,3777)(3780,3782)(3781,3783)
        (3802,4118)(3803,4042)(3804,4117)(3805,4120)(3806,4121)(3807,4119)(3808,4122)
        (3809,4123)(3810,4124)(3811,4125)(3812,4126)(3813,4130)(3814,4129)(3815,4127)
        (3816,4128)(3817,4057)(3818,4132)(3819,4131)(3820,4134)(3821,4133)(3822,4135)
        (3823,4136)(3824,4137)(3825,4139)(3826,4138)(3827,4143)(3828,4144)(3829,4141)
        (3830,4140)(3831,4142)(3832,3847)(3833,3848)(3834,3849)(3835,3850)(3836,3851)
        (3837,3852)(3838,3853)(3839,3854)(3840,3855)(3841,3856)(3842,3859)(3843,3860)
        (3844,3861)(3845,3858)(3846,3857)(3862,3908)(3863,3983)(3864,4044)(3865,4714)
        (3866,4715)(3867,4716)(3868,4718)(3869,4717)(3870,4719)(3871,4720)(3872,4724)
        (3873,4725)(3874,4722)(3875,4721)(3876,4723)(3877,3893)(3878,3894)(3879,3892)
        (3880,3897)(3881,3895)(3882,3896)(3883,3899)(3884,3898)(3885,3900)(3886,3901)
        (3887,3906)(3888,3905)(3889,3904)(3890,3902)(3891,3903)(3907,4102)(3909,4444)
        (3910,4445)(3911,4447)(3912,4446)(3913,4448)(3914,4450)(3915,4449)(3916,4451)
        (3917,4452)(3918,4456)(3919,4455)(3920,4453)(3921,4454)(3922,4418)(3923,4029)
        (3924,4275)(3925,4458)(3926,4459)(3927,4457)(3928,4460)(3929,4461)(3930,4463)
        (3931,4462)(3932,4467)(3933,4468)(3934,4465)(3935,4466)(3936,4464)(3937,4217)
        (3938,3968)(3939,4288)(3940,4289)(3941,4291)(3942,4290)(3943,4292)(3944,4293)
        (3945,4295)(3946,4294)(3947,4299)(3948,4300)(3949,4297)(3950,4298)(3951,4296)
        (3952,4301)(3953,4274)(3954,4043)(3955,4304)(3956,4303)(3957,4302)(3958,4305)
        (3959,4306)(3960,4307)(3961,4309)(3962,4308)(3963,4312)(3964,4313)(3965,4310)
        (3966,4311)(3967,4203)(3969,4314)(3970,4315)(3971,4317)(3972,4316)(3973,4319)
        (3974,4318)(3975,4320)(3976,4321)(3977,4325)(3978,4326)(3979,4322)(3980,4324)
        (3981,4323)(3982,4469)(3984,4470)(3985,4471)(3986,4473)(3987,4472)(3988,4475)
        (3989,4474)(3990,4477)(3991,4476)(3992,4478)(3993,4481)(3994,4482)(3995,4479)
        (3996,4480)(3997,4340)(3998,4483)(3999,4013)(4000,4486)(4001,4484)(4002,4485)
        (4003,4488)(4004,4487)(4005,4490)(4006,4489)(4007,4494)(4008,4495)(4009,4491)
        (4010,4492)(4011,4493)(4012,4327)(4014,4431)(4015,4496)(4016,4498)(4017,4497)
        (4018,4500)(4019,4499)(4020,4501)(4021,4502)(4022,4506)(4023,4507)(4024,4503)
        (4025,4505)(4026,4504)(4027,4087)(4028,4353)(4030,4510)(4031,4508)(4032,4509)
        (4033,4512)(4034,4511)(4035,4513)(4036,4514)(4037,4518)(4038,4519)(4039,4515)
        (4040,4516)(4041,4517)(4045,4727)(4046,4726)(4047,4728)(4048,4730)(4049,4729)
        (4050,4731)(4051,4732)(4052,4736)(4053,4737)(4054,4733)(4055,4734)(4056,4735)
        (4058,4074)(4059,4232)(4060,4654)(4061,4655)(4062,4656)(4063,4658)(4064,4657)
        (4065,4659)(4066,4660)(4067,4664)(4068,4665)(4069,4661)(4070,4663)(4071,4662)
        (4072,4190)(4073,4189)(4075,4193)(4076,4192)(4077,4191)(4078,4194)(4079,4196)
        (4080,4195)(4081,4197)(4082,4198)(4083,4202)(4084,4201)(4085,4200)(4086,4199)
        (4088,4176)(4089,4175)(4090,4178)(4091,4177)(4092,4179)(4093,4180)(4094,4181)
        (4095,4182)(4096,4183)(4097,4184)(4098,4188)(4099,4187)(4100,4185)(4101,4186)
        (4103,4261)(4104,4260)(4105,4263)(4106,4262)(4107,4264)(4108,4265)(4109,4266)
        (4110,4268)(4111,4267)(4112,4271)(4113,4273)(4114,4272)(4115,4270)(4116,4269)
        (4145,4146)(4149,4150)(4152,4153)(4156,4159)(4157,4158)(4160,4162)(4163,4165)
        (4167,4168)(4171,4173)(4172,4174)(4206,4207)(4209,4210)(4213,4216)(4214,4215)
        (4220,4221)(4222,4223)(4227,4229)(4228,4230)(4233,4235)(4238,4239)(4241,4243)
        (4242,4244)(4246,4247)(4248,4249)(4254,4255)(4256,4258)(4257,4259)(4276,4703)
        (4277,4702)(4278,4704)(4279,4707)(4280,4706)(4281,4705)(4282,4708)(4283,4709)
        (4284,4712)(4285,4713)(4286,4711)(4287,4710)(4328,4330)(4331,4333)(4336,4339)
        (4337,4338)(4341,4343)(4344,4345)(4349,4352)(4350,4351)(4354,4356)(4359,4360)
        (4362,4364)(4363,4365)(4366,4392)(4367,4570)(4368,4572)(4369,4571)(4370,4573)
        (4371,4574)(4372,4575)(4373,4576)(4374,4581)(4375,4580)(4376,4577)(4377,4579)
        (4378,4578)(4379,4532)(4380,4594)(4381,4596)(4382,4595)(4383,4597)(4384,4598)
        (4385,4599)(4386,4600)(4387,4601)(4388,4605)(4389,4604)(4390,4603)(4391,4602)
        (4393,4607)(4394,4608)(4395,4606)(4396,4610)(4397,4609)(4398,4611)(4399,4612)
        (4400,4617)(4401,4616)(4402,4613)(4403,4615)(4404,4614)(4405,4545)(4406,4582)
        (4407,4584)(4408,4583)(4409,4585)(4410,4586)(4411,4589)(4412,4587)(4413,4588)
        (4414,4592)(4415,4593)(4416,4591)(4417,4590)(4419,4421)(4424,4426)(4427,4430)
        (4428,4429)(4432,4750)(4433,4752)(4434,4751)(4435,4753)(4436,4754)(4437,4755)
        (4438,4757)(4439,4756)(4440,4760)(4441,4761)(4442,4758)(4443,4759)(4520,4546)
        (4521,4547)(4522,4548)(4523,4550)(4524,4549)(4525,4551)(4526,4552)(4527,4555)
        (4528,4557)(4529,4556)(4530,4554)(4531,4553)(4533,4558)(4534,4559)(4535,4560)
        (4536,4561)(4537,4562)(4538,4564)(4539,4563)(4540,4569)(4541,4568)(4542,4565)
        (4543,4566)(4544,4567)(4618,4738)(4619,4740)(4620,4739)(4621,4742)(4622,4741)
        (4623,4743)(4624,4745)(4625,4744)(4626,4748)(4627,4749)(4628,4746)(4629,4747)
        (4630,4763)(4631,4762)(4632,4764)(4633,4765)(4634,4766)(4635,4767)(4636,4769)
        (4637,4768)(4638,4772)(4639,4773)(4640,4770)(4641,4771)(4642,4679)(4643,4678)
        (4644,4680)(4645,4681)(4646,4682)(4647,4683)(4648,4684)(4649,4687)(4650,4689)
        (4651,4688)(4652,4686)(4653,4685)(4666,4668)(4672,4673)(4674,4677)(4675,4676)
        (4691,4692)(4696,4697)(4698,4701)(4699,4700)(4777,4779)(4778,4781)(4783,4784)
        (4789,4790)(4792,4794)(4795,4796)(4801,4804)(4803,4806)(4807,4808)(4810,4954)
        (4811,4956)(4812,4955)(4813,4957)(4814,4959)(4815,4958)(4816,4960)(4817,4961)
        (4818,4962)(4819,4963)(4820,4964)(4821,4965)(4822,4978)(4823,4979)(4824,4980)
        (4825,4984)(4826,4981)(4827,4986)(4828,4985)(4829,4987)(4830,4983)(4831,4982)
        (4832,4988)(4833,4989)(4834,4966)(4835,4967)(4836,4968)(4837,4969)(4838,4971)
        (4839,4972)(4840,4970)(4841,4973)(4842,4974)(4843,4975)(4844,4976)(4845,4977)
        (4846,4991)(4847,4990)(4848,4992)(4849,4993)(4850,4994)(4851,4998)(4852,4999)
        (4853,4996)(4854,4995)(4855,4997)(4856,5000)(4857,5001)(4858,5014)(4859,5015)
        (4860,5021)(4861,5020)(4862,5016)(4863,5017)(4864,5022)(4865,5018)(4866,5019)
        (4867,5023)(4868,5024)(4869,5025)(4870,5002)(4871,5003)(4872,5004)(4873,5006)
        (4874,5009)(4875,5005)(4876,5008)(4877,5007)(4878,5010)(4879,5011)(4880,5012)
        (4881,5013)(4882,5027)(4883,5026)(4884,5029)(4885,5028)(4886,5033)(4887,5034)
        (4888,5032)(4889,5030)(4890,5031)(4891,5035)(4892,5036)(4893,5037)(5038,5054)
        (5039,5056)(5040,5057)(5041,5055)(5043,5044)(5046,5090)(5047,5093)(5048,5091)
        (5049,5092)(5058,5094)(5059,5097)(5060,5095)(5061,5096)(5062,5098)(5063,5101)
        (5064,5099)(5065,5100)(5066,5078)(5067,5081)(5068,5079)(5069,5080)(5071,5072)
        (5075,5076)(5082,5106)(5083,5109)(5084,5107)(5085,5108)(5112,5124)(5113,5126)
        (5114,5125)(5116,5117)(5118,5155)(5119,5154)(5120,5166)(5121,5167)(5127,5156)
        (5128,5158)(5129,5157)(5130,5148)(5131,5150)(5132,5149)(5134,5135)(5137,5138)
        (5139,5170)(5140,5172)(5141,5171)(5142,5173)(5143,5175)(5144,5174)(5145,5176)
        (5146,5178)(5147,5177)(5152,5153)(5159,5168)(5160,5169)(5164,5165)(5180,5181)
        (5182,5183)(5184,5197)(5185,5196)(5186,5187)(5188,5211)(5189,5210)(5190,5219)
        (5191,5218)(5192,5213)(5193,5212)(5194,5195)(5198,5215)(5199,5214)(5200,5207)
        (5201,5206)(5202,5203)(5204,5224)(5205,5225)(5208,5227)(5209,5226)(5216,5220)
        (5217,5221)(5222,5223)(5228,5229)(5234,5251)(5235,5255)(5236,5250)(5237,5239)
        (5238,5242)(5240,5243)(5241,5245)(5244,5253)(5246,5248)(5247,5256)(5249,5257)
        (5252,5254)(5258,5263)(5259,5262)(5260,5265)(5261,5264), 
      (   2,   3)(   6,   7)(   8,  10)(  12,  13)(  15,  17)(  19,  21)(  27,  44)
        (  28,  39)(  30,  50)(  32,  51)(  33,  34)(  35,  52)(  36,  40)(  37,  41)
        (  38,  43)(  42,  47)(  46,  53)(  48,  49)(  55,  56)(  58,  60)(  63,  65)
        (  67,  88)(  68,  89)(  69,  79)(  70,  74)(  71,  90)(  73,  92)(  75,  77)
        (  76,  83)(  80,  82)(  81,  93)(  85,  86)(  87,  91)(  94,  95)(  98, 100)
        ( 101, 120)( 102, 104)( 103, 125)( 105, 123)( 106, 121)( 107, 122)( 109, 110)
        ( 111, 119)( 112, 115)( 113, 127)( 114, 116)( 117, 124)( 129, 130)( 131, 141)
        ( 132, 147)( 133, 149)( 134, 154)( 135, 136)( 137, 156)( 138, 155)( 139, 150)
        ( 142, 144)( 143, 151)( 145, 152)( 146, 153)( 158, 186)( 159, 199)( 160, 216)
        ( 161, 189)( 162, 169)( 163, 171)( 164, 208)( 165, 217)( 166, 210)( 167, 222)
        ( 168, 214)( 170, 223)( 172, 173)( 174, 175)( 176, 182)( 177, 224)( 178, 193)
        ( 179, 184)( 180, 225)( 181, 227)( 183, 194)( 185, 203)( 187, 192)( 188, 200)
        ( 190, 195)( 191, 226)( 196, 228)( 197, 211)( 198, 202)( 201, 215)( 204, 206)
        ( 205, 229)( 207, 212)( 209, 219)( 213, 220)( 218, 221)( 231, 232)( 234, 236)
        ( 237, 238)( 242, 244)( 246, 248)( 250, 251)( 252, 266)( 254, 257)( 255, 268)
        ( 258, 259)( 260, 261)( 267, 269)( 270, 289)( 271, 287)( 272, 294)( 273, 292)
        ( 276, 279)( 277, 280)( 278, 296)( 281, 282)( 283, 285)( 284, 295)( 286, 291)
        ( 290, 293)( 297, 317)( 298, 301)( 299, 304)( 300, 322)( 302, 307)( 303, 321)
        ( 305, 309)( 306, 319)( 308, 323)( 310, 312)( 313, 314)( 318, 320)( 324, 326)
        ( 328, 347)( 329, 349)( 330, 333)( 331, 348)( 332, 352)( 334, 337)( 335, 340)
        ( 336, 342)( 338, 354)( 341, 343)( 345, 346)( 350, 351)( 355, 358)( 361, 362)
        ( 363, 380)( 364, 383)( 366, 367)( 368, 388)( 369, 371)( 370, 372)( 373, 376)
        ( 374, 389)( 378, 381)( 379, 384)( 382, 386)( 385, 387)( 390, 391)( 394, 397)
        ( 399, 401)( 406, 408)( 410, 413)( 416, 417)( 418, 419)( 422, 425)( 427, 429)
        ( 430, 454)( 431, 455)( 432, 457)( 433, 456)( 434, 464)( 435, 461)( 436, 459)
        ( 437, 460)( 438, 462)( 439, 458)( 440, 463)( 441, 465)( 442, 466)( 443, 468)
        ( 444, 473)( 445, 469)( 446, 471)( 447, 472)( 448, 470)( 449, 467)( 450, 475)
        ( 451, 474)( 452, 476)( 453, 477)( 482, 488)( 483, 485)( 484, 489)( 486, 487)
        ( 490, 495)( 491, 497)( 492, 493)( 494, 496)( 506, 510)( 507, 513)( 508, 509)
        ( 511, 512)( 514, 520)( 515, 516)( 517, 521)( 518, 519)( 526, 550)( 527, 551)
        ( 528, 553)( 529, 552)( 530, 554)( 531, 557)( 532, 561)( 533, 555)( 534, 558)
        ( 535, 559)( 536, 560)( 537, 556)( 538, 567)( 539, 563)( 540, 564)( 541, 565)
        ( 542, 568)( 543, 562)( 544, 566)( 545, 569)( 546, 571)( 547, 570)( 548, 572)
        ( 549, 573)( 574, 622)( 575, 623)( 576, 624)( 577, 625)( 578, 631)( 579, 627)
        ( 580, 628)( 581, 629)( 582, 632)( 583, 630)( 584, 633)( 585, 626)( 586, 641)
        ( 587, 634)( 588, 637)( 589, 635)( 590, 638)( 591, 639)( 592, 640)( 593, 636)
        ( 594, 642)( 595, 643)( 596, 644)( 597, 645)( 602, 608)( 603, 604)( 605, 609)
        ( 606, 607)( 610, 614)( 611, 617)( 612, 613)( 615, 616)( 650, 652)( 653, 654)
        ( 655, 656)( 659, 660)( 661, 662)( 663, 665)( 670, 694)( 671, 695)( 672, 696)
        ( 673, 697)( 674, 704)( 675, 698)( 676, 705)( 677, 701)( 678, 702)( 679, 703)
        ( 680, 700)( 681, 699)( 682, 712)( 683, 711)( 684, 708)( 685, 709)( 686, 710)
        ( 687, 706)( 688, 713)( 689, 707)( 690, 714)( 691, 715)( 692, 716)( 693, 717)
        ( 722, 724)( 723, 726)( 725, 727)( 728, 729)( 730, 731)( 732, 734)( 733, 736)
        ( 735, 737)( 742, 790)( 743, 791)( 744, 793)( 745, 792)( 746, 797)( 747, 799)
        ( 748, 800)( 749, 801)( 750, 794)( 751, 796)( 752, 795)( 753, 798)( 754, 805)
        ( 755, 808)( 756, 807)( 757, 809)( 758, 802)( 759, 803)( 760, 804)( 761, 806)
        ( 762, 811)( 763, 810)( 764, 812)( 765, 813)( 770, 775)( 771, 772)( 773, 777)
        ( 774, 776)( 778, 782)( 779, 781)( 780, 785)( 783, 784)( 817, 823)( 819, 820)
        ( 824, 825)( 826, 827)( 828, 834)( 831, 832)( 838, 886)( 839, 887)( 840, 889)
        ( 841, 888)( 842, 892)( 843, 895)( 844, 893)( 845, 897)( 846, 891)( 847, 890)
        ( 848, 896)( 849, 894)( 850, 901)( 851, 899)( 852, 905)( 853, 904)( 854, 898)
        ( 855, 902)( 856, 900)( 857, 903)( 858, 907)( 859, 906)( 860, 908)( 861, 909)
        ( 866, 870)( 867, 873)( 868, 869)( 871, 872)( 874, 880)( 875, 876)( 877, 881)
        ( 878, 879)( 913, 920)( 914, 915)( 919, 921)( 922, 924)( 923, 930)( 928, 929)
        ( 937, 944)( 938, 941)( 939, 945)( 946, 952)( 947, 954)( 950, 953)( 958, 959)
        ( 962, 963)( 967, 968)( 969, 970)( 974, 975)( 978, 979)( 981, 982)( 985, 987)
        ( 989, 991)( 992, 994)( 996, 998)(1001,1002)(1005,1007)(1009,1010)(1013,1014)
        (1015,1016)(1019,1020)(1022,1024)(1027,1435)(1028,1437)(1029,1436)(1030,1438)
        (1031,1441)(1032,1443)(1033,1439)(1034,1444)(1035,1440)(1036,1442)(1037,1445)
        (1038,1446)(1039,1447)(1040,1448)(1041,1451)(1042,1453)(1043,1449)(1044,1454)
        (1045,1450)(1046,1452)(1047,1455)(1048,1457)(1049,1456)(1050,1458)(1051,1315)
        (1052,1316)(1053,1317)(1054,1323)(1055,1318)(1056,1319)(1057,1320)(1058,1321)
        (1059,1322)(1060,1324)(1061,1325)(1062,1326)(1063,1327)(1064,1328)(1065,1329)
        (1066,1331)(1067,1332)(1068,1333)(1069,1334)(1070,1335)(1071,1330)(1072,1336)
        (1073,1337)(1074,1338)(1075,1076)(1079,1084)(1080,1082)(1081,1083)(1089,1094)
        (1090,1092)(1091,1093)(1097,1098)(1099,1579)(1100,1580)(1101,1581)(1102,1582)
        (1103,1586)(1104,1587)(1105,1584)(1106,1588)(1107,1583)(1108,1585)(1109,1589)
        (1110,1590)(1111,1591)(1112,1592)(1113,1596)(1114,1598)(1115,1593)(1116,1597)
        (1117,1594)(1118,1595)(1119,1599)(1120,1600)(1121,1601)(1122,1602)(1124,1125)
        (1127,1128)(1129,1131)(1130,1132)(1137,1139)(1138,1140)(1141,1142)(1144,1145)
        (1147,1603)(1148,1604)(1149,1605)(1150,1607)(1151,1606)(1152,1611)(1153,1608)
        (1154,1609)(1155,1610)(1156,1612)(1157,1613)(1158,1614)(1159,1615)(1160,1616)
        (1161,1617)(1162,1619)(1163,1620)(1164,1621)(1165,1618)(1166,1623)(1167,1622)
        (1168,1624)(1169,1625)(1170,1626)(1171,1195)(1172,1196)(1173,1197)(1174,1198)
        (1175,1204)(1176,1199)(1177,1200)(1178,1202)(1179,1203)(1180,1201)(1181,1205)
        (1182,1206)(1183,1207)(1184,1208)(1185,1212)(1186,1210)(1187,1211)(1188,1213)
        (1189,1214)(1190,1209)(1191,1215)(1192,1216)(1193,1217)(1194,1218)(1219,1627)
        (1220,1628)(1221,1629)(1222,1631)(1223,1635)(1224,1630)(1225,1632)(1226,1633)
        (1227,1634)(1228,1636)(1229,1637)(1230,1638)(1231,1639)(1232,1640)(1233,1641)
        (1234,1643)(1235,1644)(1236,1645)(1237,1647)(1238,1642)(1239,1646)(1240,1648)
        (1241,1649)(1242,1650)(1243,1339)(1244,1340)(1245,1341)(1246,1342)(1247,1343)
        (1248,1344)(1249,1345)(1250,1346)(1251,1347)(1252,1348)(1253,1349)(1254,1350)
        (1255,1351)(1256,1352)(1257,1353)(1258,1354)(1259,1355)(1260,1356)(1261,1357)
        (1262,1358)(1263,1359)(1264,1360)(1265,1361)(1266,1362)(1267,1363)(1268,1364)
        (1269,1365)(1270,1368)(1271,1366)(1272,1369)(1273,1370)(1274,1371)(1275,1367)
        (1276,1372)(1277,1373)(1278,1374)(1279,1375)(1280,1376)(1281,1377)(1282,1382)
        (1283,1378)(1284,1379)(1285,1380)(1286,1383)(1287,1381)(1288,1384)(1289,1385)
        (1290,1386)(1291,1411)(1292,1412)(1293,1413)(1294,1415)(1295,1416)(1296,1417)
        (1297,1414)(1298,1418)(1299,1419)(1300,1420)(1301,1421)(1302,1422)(1303,1423)
        (1304,1424)(1305,1425)(1306,1426)(1307,1427)(1308,1431)(1309,1428)(1310,1429)
        (1311,1430)(1312,1432)(1313,1433)(1314,1434)(1387,1507)(1388,1508)(1389,1509)
        (1390,1510)(1391,1515)(1392,1511)(1393,1512)(1394,1513)(1395,1514)(1396,1516)
        (1397,1517)(1398,1518)(1399,1519)(1400,1520)(1401,1521)(1402,1523)(1403,1524)
        (1404,1525)(1405,1526)(1406,1522)(1407,1527)(1408,1528)(1409,1529)(1410,1530)
        (1461,1462)(1463,1465)(1464,1468)(1466,1467)(1473,1477)(1474,1475)(1476,1478)
        (1479,1480)(1483,1651)(1484,1652)(1485,1653)(1486,1658)(1487,1659)(1488,1654)
        (1489,1655)(1490,1656)(1491,1657)(1492,1660)(1493,1661)(1494,1662)(1495,1663)
        (1496,1664)(1497,1665)(1498,1668)(1499,1669)(1500,1670)(1501,1671)(1502,1666)
        (1503,1667)(1504,1672)(1505,1673)(1506,1674)(1531,1555)(1532,1556)(1533,1557)
        (1534,1562)(1535,1558)(1536,1560)(1537,1561)(1538,1563)(1539,1559)(1540,1564)
        (1541,1565)(1542,1566)(1543,1567)(1544,1568)(1545,1569)(1546,1574)(1547,1570)
        (1548,1572)(1549,1573)(1550,1575)(1551,1571)(1552,1576)(1553,1577)(1554,1578)
        (1675,1677)(1676,1679)(1678,1680)(1684,1685)(1686,1687)(1691,1693)(1692,1695)
        (1694,1696)(1698,1726)(1699,1722)(1700,1727)(1701,1721)(1702,1724)(1703,1725)
        (1704,1723)(1705,1728)(1706,1729)(1707,1730)(1708,1731)(1709,1732)(1710,1733)
        (1711,1734)(1712,1735)(1713,1740)(1714,1738)(1715,1739)(1716,1742)(1717,1736)
        (1718,1741)(1719,1737)(1720,1743)(1746,1747)(1749,1750)(1752,1754)(1755,1757)
        (1759,1760)(1762,1763)(1767,1816)(1768,1818)(1769,1813)(1770,1815)(1771,1819)
        (1772,1814)(1773,1817)(1774,1820)(1775,1821)(1776,1823)(1777,1822)(1778,1825)
        (1779,1824)(1780,1826)(1781,1827)(1782,1830)(1783,1833)(1784,1828)(1785,1832)
        (1786,1834)(1787,1829)(1788,1831)(1789,1835)(1790,1791)(1792,1796)(1793,1794)
        (1799,1800)(1801,1802)(1805,1809)(1807,1808)(1810,1811)(1836,1838)(1840,1842)
        (1844,1846)(1847,1849)(1851,1853)(1855,1857)(1861,1862)(1863,1864)(1867,1869)
        (1870,1872)(1875,1876)(1877,1878)(1882,1931)(1883,1929)(1884,1933)(1885,1928)
        (1886,1930)(1887,1934)(1888,1932)(1889,1935)(1890,1936)(1891,1938)(1892,1937)
        (1893,1940)(1894,1939)(1895,1941)(1896,1942)(1897,1945)(1898,1943)(1899,1947)
        (1900,1949)(1901,1944)(1902,1948)(1903,1946)(1904,1950)(1905,1911)(1906,1907)
        (1909,1910)(1914,1915)(1916,1917)(1920,1926)(1921,1922)(1924,1925)(1951,1952)
        (1955,1956)(1957,1958)(1961,1962)(1963,1964)(1967,1968)(1972,2432)(1973,2433)
        (1974,2434)(1975,2438)(1976,2439)(1977,2435)(1978,2437)(1979,2436)(1980,2440)
        (1981,2441)(1982,2442)(1983,2443)(1984,2447)(1985,2446)(1986,2448)(1987,2444)
        (1988,2445)(1989,2449)(1990,2450)(1991,2451)(1992,2452)(1993,2453)(1994,2454)
        (1995,2455)(1996,2459)(1997,2456)(1998,2461)(1999,2457)(2000,2458)(2001,2460)
        (2002,2462)(2003,2463)(2004,2464)(2005,2465)(2006,2467)(2007,2469)(2008,2470)
        (2009,2466)(2010,2471)(2011,2468)(2012,2472)(2013,2473)(2014,2474)(2015,2475)
        (2016,2235)(2017,2236)(2018,2240)(2019,2237)(2020,2238)(2021,2242)(2022,2239)
        (2023,2241)(2024,2243)(2025,2244)(2026,2245)(2027,2246)(2028,2248)(2029,2250)
        (2030,2247)(2031,2251)(2032,2252)(2033,2249)(2034,2253)(2035,2254)(2036,2255)
        (2037,2256)(2038,2126)(2039,2127)(2040,2132)(2041,2133)(2042,2128)(2043,2130)
        (2044,2131)(2045,2129)(2046,2134)(2047,2135)(2048,2136)(2049,2137)(2050,2142)
        (2051,2140)(2052,2141)(2053,2143)(2054,2138)(2055,2139)(2056,2144)(2057,2145)
        (2058,2146)(2059,2147)(2060,2476)(2061,2477)(2062,2481)(2063,2482)(2064,2483)
        (2065,2478)(2066,2479)(2067,2480)(2068,2484)(2069,2485)(2070,2486)(2071,2487)
        (2072,2491)(2073,2492)(2074,2493)(2075,2488)(2076,2489)(2077,2490)(2078,2494)
        (2079,2495)(2080,2496)(2081,2497)(2082,2083)(2085,2086)(2087,2089)(2088,2090)
        (2093,2095)(2094,2096)(2097,2098)(2100,2101)(2104,2520)(2105,2522)(2106,2521)
        (2107,2526)(2108,2523)(2109,2528)(2110,2527)(2111,2524)(2112,2525)(2113,2529)
        (2114,2530)(2115,2534)(2116,2535)(2117,2532)(2118,2531)(2119,2536)(2120,2533)
        (2121,2538)(2122,2537)(2123,2539)(2124,2540)(2125,2541)(2148,2192)(2149,2193)
        (2150,2197)(2151,2194)(2152,2195)(2153,2199)(2154,2196)(2155,2198)(2156,2200)
        (2157,2201)(2158,2202)(2159,2203)(2160,2205)(2161,2207)(2162,2204)(2163,2208)
        (2164,2209)(2165,2206)(2166,2210)(2167,2211)(2168,2212)(2169,2213)(2170,2322)
        (2171,2323)(2172,2324)(2173,2329)(2174,2326)(2175,2327)(2176,2328)(2177,2330)
        (2178,2325)(2179,2331)(2180,2332)(2181,2338)(2182,2333)(2183,2335)(2184,2336)
        (2185,2337)(2186,2334)(2187,2339)(2188,2340)(2189,2341)(2190,2342)(2191,2343)
        (2216,2221)(2217,2218)(2219,2220)(2224,2229)(2225,2226)(2227,2228)(2233,2234)
        (2257,2300)(2258,2301)(2259,2307)(2260,2302)(2261,2303)(2262,2304)(2263,2305)
        (2264,2306)(2265,2308)(2266,2309)(2267,2310)(2268,2311)(2269,2313)(2270,2314)
        (2271,2315)(2272,2316)(2273,2317)(2274,2312)(2275,2318)(2276,2319)(2277,2320)
        (2278,2321)(2279,2542)(2280,2543)(2281,2548)(2282,2546)(2283,2549)(2284,2545)
        (2285,2544)(2286,2547)(2287,2550)(2288,2551)(2289,2554)(2290,2557)(2291,2556)
        (2292,2552)(2293,2555)(2294,2553)(2295,2558)(2296,2559)(2297,2560)(2298,2561)
        (2299,2562)(2345,2346)(2347,2352)(2348,2349)(2350,2351)(2355,2360)(2356,2357)
        (2358,2359)(2361,2362)(2366,2388)(2367,2389)(2368,2393)(2369,2391)(2370,2394)
        (2371,2392)(2372,2390)(2373,2395)(2374,2396)(2375,2397)(2376,2398)(2377,2399)
        (2378,2400)(2379,2405)(2380,2403)(2381,2401)(2382,2404)(2383,2402)(2384,2406)
        (2385,2407)(2386,2408)(2387,2409)(2410,2498)(2411,2499)(2412,2505)(2413,2501)
        (2414,2502)(2415,2503)(2416,2504)(2417,2500)(2418,2506)(2419,2507)(2420,2508)
        (2421,2509)(2422,2515)(2423,2511)(2424,2512)(2425,2513)(2426,2514)(2427,2510)
        (2428,2516)(2429,2517)(2430,2518)(2431,2519)(2563,2586)(2564,2591)(2565,2589)
        (2566,2588)(2567,2590)(2568,2585)(2569,2587)(2570,2592)(2571,2593)(2572,2594)
        (2573,2595)(2574,2596)(2575,2597)(2576,2602)(2577,2604)(2578,2599)(2579,2601)
        (2580,2600)(2581,2598)(2582,2603)(2583,2605)(2584,2606)(2607,2611)(2608,2613)
        (2610,2612)(2615,2616)(2617,2618)(2620,2625)(2621,2623)(2622,2626)(2629,2631)
        (2633,2634)(2635,2637)(2638,2640)(2641,2642)(2644,2646)(2650,2694)(2651,2700)
        (2652,2696)(2653,2698)(2654,2697)(2655,2699)(2656,2695)(2657,2701)(2658,2703)
        (2659,2702)(2660,2705)(2661,2704)(2662,2706)(2663,2712)(2664,2708)(2665,2710)
        (2666,2709)(2667,2711)(2668,2707)(2669,2713)(2670,2714)(2671,2715)(2672,2677)
        (2673,2678)(2675,2676)(2680,2681)(2682,2683)(2685,2690)(2686,2691)(2687,2688)
        (2716,3092)(2717,3095)(2718,3097)(2719,3093)(2720,3094)(2721,3096)(2722,3098)
        (2723,3099)(2724,3100)(2725,3101)(2726,3103)(2727,3105)(2728,3106)(2729,3102)
        (2730,3104)(2731,3107)(2732,3108)(2733,3109)(2734,3110)(2735,3111)(2736,2776)
        (2737,2782)(2738,2779)(2739,2780)(2740,2781)(2741,2777)(2742,2778)(2743,2783)
        (2744,2784)(2745,2789)(2746,2790)(2747,2786)(2748,2787)(2749,2788)(2750,2785)
        (2751,2791)(2752,2792)(2753,2793)(2754,2794)(2755,2795)(2756,3193)(2757,3196)
        (2758,3197)(2759,3194)(2760,3199)(2761,3195)(2762,3198)(2763,3200)(2764,3201)
        (2765,3203)(2766,3206)(2767,3202)(2768,3207)(2769,3204)(2770,3205)(2771,3208)
        (2772,3209)(2773,3210)(2774,3211)(2775,3212)(2796,3152)(2797,3153)(2798,3159)
        (2799,3158)(2800,3157)(2801,3154)(2802,3155)(2803,3156)(2804,3160)(2805,3161)
        (2806,3165)(2807,3166)(2808,3167)(2809,3164)(2810,3163)(2811,3162)(2812,3168)
        (2813,3169)(2814,3170)(2815,3171)(2816,3172)(2817,3112)(2818,3117)(2819,3116)
        (2820,3113)(2821,3114)(2822,3115)(2823,3118)(2824,3119)(2825,3120)(2826,3121)
        (2827,3124)(2828,3125)(2829,3126)(2830,3123)(2831,3122)(2832,3127)(2833,3128)
        (2834,3129)(2835,3130)(2836,3131)(2837,3132)(2838,3136)(2839,3133)(2840,3138)
        (2841,3134)(2842,3135)(2843,3137)(2844,3139)(2845,3140)(2846,3142)(2847,3144)
        (2848,3145)(2849,3141)(2850,3146)(2851,3143)(2852,3147)(2853,3148)(2854,3149)
        (2855,3150)(2856,3151)(2858,2862)(2859,2863)(2860,2861)(2864,2868)(2865,2869)
        (2866,2867)(2872,2873)(2876,2896)(2877,2902)(2878,2898)(2879,2899)(2880,2901)
        (2881,2897)(2882,2900)(2883,2903)(2884,2904)(2885,2907)(2886,2910)(2887,2906)
        (2888,2908)(2889,2909)(2890,2905)(2891,2911)(2892,2912)(2893,2913)(2894,2914)
        (2895,2915)(2916,3073)(2917,3077)(2918,3075)(2919,3076)(2920,3074)(2921,3078)
        (2922,3079)(2923,3080)(2924,3081)(2925,3085)(2926,3083)(2927,3084)(2928,3082)
        (2929,3086)(2930,3087)(2931,3088)(2932,3089)(2933,3090)(2934,3091)(2935,2994)
        (2936,2996)(2937,2998)(2938,2997)(2939,2999)(2940,2995)(2941,3000)(2942,3001)
        (2943,3002)(2944,3003)(2945,3008)(2946,3004)(2947,3006)(2948,3005)(2949,3007)
        (2950,3009)(2951,3010)(2952,3011)(2953,3012)(2954,3013)(2955,3234)(2956,3239)
        (2957,3236)(2958,3240)(2959,3235)(2960,3237)(2961,3238)(2962,3243)(2963,3244)
        (2964,3246)(2965,3241)(2966,3245)(2967,3242)(2968,3247)(2969,3248)(2970,3249)
        (2971,3250)(2972,3252)(2973,3251)(2974,3014)(2975,3020)(2976,3015)(2977,3018)
        (2978,3017)(2979,3019)(2980,3016)(2981,3021)(2982,3022)(2983,3027)(2984,3024)
        (2985,3026)(2986,3025)(2987,3028)(2988,3023)(2989,3029)(2990,3030)(2991,3031)
        (2992,3032)(2993,3033)(3034,3173)(3035,3175)(3036,3174)(3037,3177)(3038,3176)
        (3039,3179)(3040,3178)(3041,3180)(3042,3181)(3043,3183)(3044,3182)(3045,3185)
        (3046,3184)(3047,3187)(3048,3186)(3049,3188)(3050,3189)(3051,3190)(3052,3191)
        (3053,3192)(3055,3058)(3056,3057)(3059,3060)(3061,3062)(3063,3066)(3064,3065)
        (3071,3072)(3213,3214)(3215,3220)(3216,3218)(3217,3219)(3223,3228)(3224,3226)
        (3225,3227)(3229,3230)(3253,3259)(3254,3258)(3255,3257)(3260,3261)(3262,3263)
        (3264,3270)(3265,3269)(3266,3268)(3274,3300)(3275,3297)(3276,3295)(3277,3301)
        (3278,3298)(3279,3299)(3280,3296)(3281,3302)(3282,3303)(3283,3304)(3284,3305)
        (3285,3311)(3286,3308)(3287,3309)(3288,3306)(3289,3312)(3290,3310)(3291,3307)
        (3292,3313)(3293,3314)(3294,3315)(3316,3500)(3317,3498)(3318,3501)(3319,3496)
        (3320,3497)(3321,3499)(3322,3504)(3323,3506)(3324,3507)(3325,3502)(3326,3505)
        (3327,3503)(3328,3508)(3329,3509)(3330,3510)(3331,3511)(3332,3512)(3333,3513)
        (3334,3607)(3335,3604)(3336,3608)(3337,3609)(3338,3605)(3339,3606)(3340,3613)
        (3341,3614)(3342,3610)(3343,3611)(3344,3615)(3345,3612)(3346,3616)(3347,3617)
        (3348,3618)(3349,3619)(3350,3620)(3351,3621)(3352,3641)(3353,3644)(3354,3640)
        (3355,3645)(3356,3642)(3357,3643)(3358,3648)(3359,3649)(3360,3646)(3361,3651)
        (3362,3647)(3363,3650)(3364,3652)(3365,3653)(3366,3655)(3367,3654)(3368,3656)
        (3369,3657)(3370,3733)(3371,3731)(3372,3735)(3373,3730)(3374,3732)(3375,3734)
        (3376,3737)(3377,3739)(3378,3741)(3379,3736)(3380,3740)(3381,3738)(3382,3742)
        (3383,3743)(3384,3744)(3385,3745)(3386,3746)(3387,3747)(3388,3411)(3389,3410)
        (3390,3407)(3391,3408)(3392,3406)(3393,3409)(3394,3414)(3395,3417)(3396,3415)
        (3397,3416)(3398,3413)(3399,3412)(3400,3418)(3401,3419)(3402,3420)(3403,3421)
        (3404,3422)(3405,3423)(3424,3769)(3425,3771)(3426,3770)(3427,3766)(3428,3767)
        (3429,3768)(3430,3775)(3431,3776)(3432,3777)(3433,3773)(3434,3772)(3435,3774)
        (3436,3778)(3437,3779)(3438,3780)(3439,3781)(3440,3782)(3441,3783)(3442,3751)
        (3443,3748)(3444,3753)(3445,3749)(3446,3752)(3447,3750)(3448,3757)(3449,3755)
        (3450,3758)(3451,3754)(3452,3759)(3453,3756)(3454,3760)(3455,3761)(3456,3762)
        (3457,3763)(3458,3764)(3459,3765)(3460,3661)(3461,3663)(3462,3659)(3463,3658)
        (3464,3662)(3465,3660)(3466,3667)(3467,3665)(3468,3669)(3469,3668)(3470,3664)
        (3471,3666)(3472,3670)(3473,3671)(3474,3672)(3475,3673)(3476,3674)(3477,3675)
        (3478,3482)(3479,3480)(3481,3483)(3484,3486)(3485,3489)(3487,3488)(3492,3493)
        (3514,3555)(3515,3551)(3516,3552)(3517,3553)(3518,3554)(3519,3550)(3520,3561)
        (3521,3557)(3522,3558)(3523,3559)(3524,3560)(3525,3556)(3526,3562)(3527,3563)
        (3528,3564)(3529,3565)(3530,3566)(3531,3567)(3532,3681)(3533,3677)(3534,3678)
        (3535,3676)(3536,3679)(3537,3680)(3538,3683)(3539,3684)(3540,3687)(3541,3685)
        (3542,3686)(3543,3682)(3544,3688)(3545,3689)(3546,3690)(3547,3691)(3548,3692)
        (3549,3693)(3568,3697)(3569,3694)(3570,3696)(3571,3698)(3572,3699)(3573,3695)
        (3574,3704)(3575,3700)(3576,3701)(3577,3703)(3578,3705)(3579,3702)(3580,3706)
        (3581,3707)(3582,3708)(3583,3709)(3584,3710)(3585,3711)(3586,3713)(3587,3717)
        (3588,3714)(3589,3716)(3590,3715)(3591,3712)(3592,3723)(3593,3720)(3594,3719)
        (3595,3721)(3596,3718)(3597,3722)(3598,3724)(3599,3725)(3600,3726)(3601,3727)
        (3602,3728)(3603,3729)(3622,3627)(3623,3625)(3624,3626)(3628,3633)(3629,3631)
        (3630,3632)(3635,3636)(3784,3785)(3786,3787)(3788,3789)(3790,3791)(3792,3793)
        (3794,3795)(3800,3801)(3802,3937)(3803,4217)(3804,4218)(3805,4219)(3806,4220)
        (3807,4221)(3808,4224)(3809,4223)(3810,4222)(3811,4225)(3812,4226)(3813,4228)
        (3814,4227)(3815,4229)(3816,4230)(3817,4392)(3818,3982)(3819,4145)(3820,4394)
        (3821,4395)(3822,4393)(3823,4397)(3824,4396)(3825,4398)(3826,4399)(3827,4400)
        (3828,4401)(3829,4404)(3830,4402)(3831,4403)(3832,4366)(3833,4146)(3834,4469)
        (3835,4606)(3836,4608)(3837,4607)(3838,4609)(3839,4610)(3840,4612)(3841,4611)
        (3842,4613)(3843,4615)(3844,4614)(3845,4616)(3846,4617)(3847,4260)(3848,3907)
        (3849,4261)(3850,4262)(3851,4264)(3852,4263)(3853,4266)(3854,4265)(3855,4268)
        (3856,4267)(3857,4269)(3858,4270)(3859,4271)(3860,4273)(3861,4272)(3862,3967)
        (3863,3969)(3864,3968)(3865,3971)(3866,3970)(3867,3972)(3868,3973)(3869,3974)
        (3870,3976)(3871,3975)(3872,3977)(3873,3978)(3874,3979)(3875,3981)(3876,3980)
        (3877,3997)(3878,3998)(3879,3999)(3880,4000)(3881,4001)(3882,4002)(3883,4003)
        (3884,4004)(3885,4006)(3886,4005)(3887,4008)(3888,4007)(3889,4011)(3890,4010)
        (3891,4009)(3892,3923)(3893,4087)(3894,4353)(3895,4508)(3896,4509)(3897,4510)
        (3898,4512)(3899,4511)(3900,4514)(3901,4513)(3902,4515)(3903,4516)(3904,4517)
        (3905,4518)(3906,4519)(3908,4131)(3909,4470)(3910,4618)(3911,4619)(3912,4620)
        (3913,4621)(3914,4623)(3915,4622)(3916,4625)(3917,4624)(3918,4626)(3919,4627)
        (3920,4629)(3921,4628)(3922,4532)(3924,4088)(3925,4534)(3926,4535)(3927,4533)
        (3928,4537)(3929,4536)(3930,4538)(3931,4539)(3932,4540)(3933,4541)(3934,4542)
        (3935,4543)(3936,4544)(3938,4104)(3939,4247)(3940,4678)(3941,4679)(3942,4680)
        (3943,4681)(3944,4682)(3945,4683)(3946,4684)(3947,4686)(3948,4685)(3949,4688)
        (3950,4687)(3951,4689)(3952,4545)(3953,4089)(3954,4288)(3955,4583)(3956,4584)
        (3957,4582)(3958,4586)(3959,4585)(3960,4589)(3961,4588)(3962,4587)(3963,4591)
        (3964,4590)(3965,4592)(3966,4593)(3983,4132)(3984,4147)(3985,4690)(3986,4691)
        (3987,4692)(3988,4693)(3989,4694)(3990,4697)(3991,4695)(3992,4696)(3993,4699)
        (3994,4698)(3995,4700)(3996,4701)(4012,4027)(4013,4029)(4014,4028)(4015,4031)
        (4016,4030)(4017,4032)(4018,4033)(4019,4034)(4020,4035)(4021,4036)(4022,4038)
        (4023,4037)(4024,4039)(4025,4040)(4026,4041)(4042,4058)(4043,4059)(4044,4057)
        (4045,4062)(4046,4060)(4047,4061)(4048,4063)(4049,4064)(4050,4065)(4051,4066)
        (4052,4067)(4053,4068)(4054,4070)(4055,4071)(4056,4069)(4072,4160)(4073,4161)
        (4074,4162)(4075,4163)(4076,4164)(4077,4165)(4078,4168)(4079,4167)(4080,4166)
        (4081,4169)(4082,4170)(4083,4172)(4084,4171)(4085,4173)(4086,4174)(4090,4702)
        (4091,4703)(4092,4704)(4093,4706)(4094,4705)(4095,4707)(4096,4709)(4097,4708)
        (4098,4711)(4099,4710)(4100,4713)(4101,4712)(4102,4203)(4103,4314)(4105,4317)
        (4106,4315)(4107,4316)(4108,4319)(4109,4318)(4110,4320)(4111,4321)(4112,4322)
        (4113,4323)(4114,4324)(4115,4326)(4116,4325)(4117,4189)(4118,4190)(4119,4191)
        (4120,4192)(4121,4193)(4122,4195)(4123,4196)(4124,4194)(4125,4197)(4126,4198)
        (4127,4200)(4128,4199)(4129,4201)(4130,4202)(4133,4715)(4134,4716)(4135,4714)
        (4136,4717)(4137,4718)(4138,4720)(4139,4719)(4140,4722)(4141,4723)(4142,4721)
        (4143,4724)(4144,4725)(4148,4738)(4149,4739)(4150,4740)(4151,4742)(4152,4743)
        (4153,4741)(4154,4744)(4155,4745)(4156,4746)(4157,4747)(4158,4749)(4159,4748)
        (4175,4245)(4176,4327)(4177,4328)(4178,4329)(4179,4330)(4180,4333)(4181,4331)
        (4182,4332)(4183,4335)(4184,4334)(4185,4337)(4186,4336)(4187,4338)(4188,4339)
        (4204,4444)(4205,4445)(4206,4446)(4207,4447)(4208,4448)(4209,4449)(4210,4450)
        (4211,4452)(4212,4451)(4213,4454)(4214,4453)(4215,4455)(4216,4456)(4231,4274)
        (4232,4301)(4233,4302)(4234,4303)(4235,4304)(4236,4306)(4237,4305)(4238,4309)
        (4239,4308)(4240,4307)(4241,4310)(4242,4311)(4243,4312)(4244,4313)(4246,4405)
        (4248,4408)(4249,4406)(4250,4407)(4251,4410)(4252,4409)(4253,4411)(4254,4413)
        (4255,4412)(4256,4414)(4257,4415)(4258,4416)(4259,4417)(4275,4340)(4276,4341)
        (4277,4342)(4278,4343)(4279,4346)(4280,4345)(4281,4344)(4282,4348)(4283,4347)
        (4284,4350)(4285,4349)(4286,4351)(4287,4352)(4289,4726)(4290,4728)(4291,4727)
        (4292,4730)(4293,4729)(4294,4732)(4295,4731)(4296,4735)(4297,4734)(4298,4733)
        (4299,4736)(4300,4737)(4354,4751)(4355,4752)(4356,4750)(4357,4753)(4358,4754)
        (4359,4756)(4360,4755)(4361,4757)(4362,4759)(4363,4758)(4364,4760)(4365,4761)
        (4367,4548)(4368,4547)(4369,4546)(4370,4549)(4371,4550)(4372,4551)(4373,4552)
        (4374,4553)(4375,4554)(4376,4557)(4377,4556)(4378,4555)(4379,4431)(4380,4432)
        (4381,4433)(4382,4434)(4383,4435)(4384,4436)(4385,4439)(4386,4437)(4387,4438)
        (4388,4441)(4389,4440)(4390,4443)(4391,4442)(4418,4483)(4419,4595)(4420,4596)
        (4421,4594)(4422,4597)(4423,4598)(4424,4600)(4425,4601)(4426,4599)(4427,4602)
        (4428,4603)(4429,4604)(4430,4605)(4457,4484)(4458,4485)(4459,4486)(4460,4488)
        (4461,4487)(4462,4489)(4463,4490)(4464,4493)(4465,4491)(4466,4492)(4467,4495)
        (4468,4494)(4471,4763)(4472,4764)(4473,4762)(4474,4766)(4475,4765)(4476,4767)
        (4477,4769)(4478,4768)(4479,4771)(4480,4770)(4481,4773)(4482,4772)(4496,4558)
        (4497,4559)(4498,4560)(4499,4562)(4500,4561)(4501,4564)(4502,4563)(4503,4566)
        (4504,4567)(4505,4565)(4506,4569)(4507,4568)(4520,4643)(4521,4644)(4522,4642)
        (4523,4646)(4524,4645)(4525,4647)(4526,4648)(4527,4651)(4528,4649)(4529,4650)
        (4530,4652)(4531,4653)(4570,4656)(4571,4654)(4572,4655)(4573,4658)(4574,4657)
        (4575,4659)(4576,4660)(4577,4663)(4578,4662)(4579,4661)(4580,4664)(4581,4665)
        (4630,4667)(4631,4668)(4632,4666)(4633,4670)(4634,4669)(4635,4671)(4636,4672)
        (4637,4673)(4638,4674)(4639,4675)(4640,4677)(4641,4676)(4774,4775)(4777,4782)
        (4778,4780)(4779,4781)(4786,4798)(4787,4799)(4788,4805)(4789,4804)(4790,4802)
        (4791,4801)(4792,4803)(4793,4806)(4794,4800)(4795,4807)(4796,4808)(4797,4809)
        (4810,4812)(4814,4815)(4816,4817)(4822,4847)(4823,4846)(4824,4848)(4825,4855)
        (4826,4850)(4827,4852)(4828,4851)(4829,4853)(4830,4854)(4831,4849)(4832,4856)
        (4833,4857)(4834,4835)(4837,4839)(4838,4843)(4840,4842)(4858,4870)(4859,4871)
        (4860,4877)(4861,4878)(4862,4872)(4863,4873)(4864,4874)(4865,4876)(4866,4875)
        (4867,4879)(4868,4880)(4869,4881)(4882,4883)(4884,4889)(4885,4890)(4887,4888)
        (4894,4896)(4898,4900)(4903,4904)(4906,4908)(4910,4911)(4913,4915)(4918,4943)
        (4919,4942)(4920,4944)(4921,4945)(4922,4947)(4923,4950)(4924,4951)(4925,4946)
        (4926,4948)(4927,4952)(4928,4949)(4929,4953)(4930,4931)(4934,4939)(4935,4937)
        (4936,4938)(4954,4956)(4957,4958)(4960,4961)(4966,4991)(4967,4990)(4968,4992)
        (4969,4994)(4970,4997)(4971,4998)(4972,4993)(4973,4999)(4974,4996)(4975,4995)
        (4976,5000)(4977,5001)(4978,4979)(4981,4982)(4983,4985)(4984,4987)(5002,5003)
        (5004,5006)(5005,5010)(5008,5009)(5014,5026)(5015,5027)(5016,5029)(5017,5030)
        (5018,5031)(5019,5032)(5020,5034)(5021,5033)(5022,5028)(5023,5035)(5024,5036)
        (5025,5037)(5038,5094)(5039,5095)(5040,5096)(5041,5097)(5046,5058)(5047,5059)
        (5048,5060)(5049,5061)(5050,5102)(5051,5103)(5052,5104)(5053,5105)(5062,5066)
        (5063,5067)(5064,5068)(5065,5069)(5070,5074)(5071,5075)(5072,5076)(5073,5077)
        (5098,5106)(5099,5107)(5100,5108)(5101,5109)(5110,5162)(5111,5161)(5112,5156)
        (5113,5157)(5114,5158)(5115,5173)(5116,5174)(5117,5175)(5118,5169)(5119,5168)
        (5120,5121)(5122,5123)(5124,5133)(5125,5134)(5126,5135)(5127,5136)(5128,5137)
        (5129,5138)(5130,5179)(5131,5180)(5132,5181)(5139,5142)(5140,5143)(5141,5144)
        (5145,5151)(5146,5152)(5147,5153)(5148,5176)(5149,5177)(5150,5178)(5154,5167)
        (5155,5166)(5159,5160)(5163,5170)(5164,5171)(5165,5172)(5182,5218)(5183,5219)
        (5184,5190)(5185,5191)(5186,5196)(5187,5197)(5188,5228)(5189,5229)(5192,5202)
        (5193,5203)(5194,5226)(5195,5227)(5198,5204)(5199,5205)(5200,5222)(5201,5223)
        (5206,5208)(5207,5209)(5210,5212)(5211,5213)(5214,5215)(5216,5217)(5220,5224)
        (5221,5225)(5230,5232)(5234,5250)(5235,5252)(5236,5239)(5237,5251)(5238,5255)
        (5240,5242)(5241,5244)(5243,5245)(5246,5248)(5247,5249)(5253,5254)(5256,5257)
        (5258,5261)(5264,5265), (   2,   5)(   3,   7)(   4,   6)(  15,  19)(  16,  21)
        (  17,  20)(  18,  22)(  24,  26)(  25,  61)(  27,  30)(  28,  48)(  29,  44)
        (  31,  50)(  32,  49)(  36,  42)(  37,  53)(  40,  43)(  41,  52)(  57,  62)
        (  58,  64)(  59,  63)(  60,  65)(  67, 103)(  68, 114)(  69, 116)(  70, 121)
        (  71, 106)(  72, 108)(  73, 126)(  74, 125)(  75, 115)(  76, 111)(  77, 109)
        (  78, 127)(  79, 122)(  80, 124)(  81, 113)(  82, 110)(  83, 119)(  84, 105)
        (  85, 112)(  86, 117)(  87, 101)(  88, 104)(  89, 120)(  90, 102)(  91, 107)
        (  92, 123)(  93, 118)(  94, 129)(  95, 128)(  96, 130)(  97, 233)(  98, 234)
        (  99, 235)( 100, 236)( 131, 140)( 132, 145)( 133, 148)( 135, 154)( 136, 156)
        ( 138, 152)( 141, 149)( 142, 146)( 151, 153)( 158, 195)( 159, 197)( 160, 201)
        ( 162, 175)( 163, 189)( 164, 215)( 165, 190)( 166, 211)( 168, 220)( 169, 173)
        ( 170, 213)( 171, 222)( 176, 224)( 178, 198)( 180, 205)( 182, 227)( 183, 185)
        ( 184, 203)( 187, 226)( 188, 207)( 191, 196)( 192, 225)( 193, 200)( 202, 219)
        ( 204, 229)( 206, 228)( 208, 214)( 209, 218)( 212, 221)( 216, 223)( 230, 238)
        ( 231, 237)( 232, 239)( 241, 245)( 242, 247)( 243, 246)( 244, 248)( 252, 264)
        ( 253, 259)( 255, 265)( 258, 260)( 261, 263)( 266, 268)( 270, 273)( 271, 293)
        ( 274, 289)( 275, 292)( 276, 295)( 277, 285)( 278, 290)( 279, 294)( 281, 283)
        ( 297, 351)( 298, 348)( 299, 330)( 300, 332)( 301, 352)( 302, 341)( 303, 350)
        ( 304, 342)( 305, 334)( 306, 331)( 307, 333)( 308, 338)( 309, 337)( 310, 336)
        ( 311, 354)( 312, 343)( 313, 329)( 314, 328)( 315, 345)( 316, 344)( 317, 349)
        ( 318, 353)( 319, 335)( 320, 346)( 321, 347)( 322, 340)( 323, 339)( 324, 357)
        ( 325, 356)( 326, 358)( 327, 355)( 363, 387)( 365, 366)( 367, 371)( 368, 385)
        ( 369, 377)( 370, 389)( 372, 383)( 378, 379)( 381, 386)( 394, 399)( 395, 401)
        ( 396, 400)( 397, 398)( 403, 404)( 406, 412)( 407, 411)( 408, 413)( 409, 410)
        ( 422, 427)( 423, 429)( 424, 428)( 425, 426)( 430, 502)( 431, 503)( 432, 505)
        ( 433, 504)( 434, 507)( 435, 508)( 436, 513)( 437, 509)( 438, 512)( 439, 510)
        ( 440, 506)( 441, 511)( 442, 516)( 443, 521)( 444, 517)( 445, 515)( 446, 518)
        ( 447, 514)( 448, 519)( 449, 520)( 450, 523)( 451, 522)( 452, 524)( 453, 525)
        ( 454, 550)( 455, 551)( 456, 552)( 457, 553)( 458, 558)( 459, 561)( 460, 555)
        ( 461, 557)( 462, 559)( 463, 556)( 464, 554)( 465, 560)( 466, 563)( 467, 569)
        ( 468, 567)( 469, 564)( 470, 566)( 471, 568)( 472, 562)( 473, 565)( 474, 570)
        ( 475, 571)( 476, 572)( 477, 573)( 478, 526)( 479, 527)( 480, 529)( 481, 528)
        ( 482, 534)( 483, 531)( 484, 532)( 485, 533)( 486, 535)( 487, 536)( 488, 537)
        ( 489, 530)( 490, 545)( 491, 538)( 492, 539)( 493, 540)( 494, 542)( 495, 543)
        ( 496, 544)( 497, 541)( 498, 547)( 499, 546)( 500, 548)( 501, 549)( 574, 575)
        ( 578, 584)( 579, 581)( 587, 593)( 590, 592)( 596, 597)( 598, 599)( 603, 609)
        ( 604, 608)( 610, 616)( 611, 615)( 620, 621)( 622, 623)( 626, 633)( 628, 629)
        ( 634, 641)( 638, 639)( 644, 645)( 647, 648)( 649, 654)( 653, 655)( 656, 657)
        ( 658, 659)( 660, 662)( 661, 666)( 667, 668)( 674, 688)( 675, 689)( 676, 683)
        ( 677, 684)( 678, 682)( 679, 686)( 680, 687)( 681, 685)( 698, 711)( 699, 707)
        ( 700, 713)( 701, 708)( 702, 706)( 703, 710)( 704, 712)( 705, 709)( 722, 730)
        ( 723, 735)( 724, 736)( 725, 732)( 726, 731)( 727, 734)( 728, 733)( 729, 737)
        ( 742, 838)( 743, 839)( 744, 840)( 745, 841)( 746, 847)( 747, 848)( 748, 845)
        ( 749, 843)( 750, 846)( 751, 842)( 752, 844)( 753, 849)( 754, 850)( 755, 855)
        ( 756, 857)( 757, 853)( 758, 856)( 759, 854)( 760, 851)( 761, 852)( 762, 858)
        ( 763, 859)( 764, 860)( 765, 861)( 766, 886)( 767, 887)( 768, 889)( 769, 888)
        ( 770, 890)( 771, 897)( 772, 895)( 773, 896)( 774, 894)( 775, 892)( 776, 891)
        ( 777, 893)( 778, 902)( 779, 904)( 780, 903)( 781, 901)( 782, 899)( 783, 900)
        ( 784, 898)( 785, 905)( 786, 907)( 787, 906)( 788, 908)( 789, 909)( 790, 862)
        ( 791, 863)( 792, 865)( 793, 864)( 794, 872)( 795, 867)( 796, 866)( 797, 870)
        ( 798, 871)( 799, 873)( 800, 869)( 801, 868)( 802, 879)( 803, 878)( 804, 874)
        ( 805, 876)( 806, 877)( 807, 881)( 808, 880)( 809, 875)( 810, 883)( 811, 882)
        ( 812, 884)( 813, 885)( 814, 910)( 815, 911)( 816, 912)( 817, 918)( 818, 915)
        ( 819, 914)( 820, 917)( 821, 916)( 822, 913)( 823, 920)( 824, 919)( 825, 921)
        ( 826, 922)( 827, 924)( 828, 923)( 829, 930)( 830, 927)( 831, 926)( 832, 929)
        ( 833, 928)( 834, 925)( 835, 931)( 836, 932)( 837, 933)( 934, 935)( 937, 942)
        ( 939, 943)( 944, 945)( 946, 947)( 948, 952)( 949, 954)( 956, 957)( 958,1006)
        ( 959,1007)( 960,1005)( 961,1004)( 962,1009)( 963,1008)( 964,1010)( 965,1011)
        ( 966,1012)( 967,1013)( 968,1014)( 969,1015)( 970,1016)( 971,1017)( 972,1018)
        ( 973,1019)( 974,1021)( 975,1020)( 976,1025)( 977,1024)( 978,1022)( 979,1023)
        ( 980,1026)( 981,1837)( 982,1838)( 983,1836)( 984,1839)( 985,1840)( 986,1841)
        ( 987,1842)( 988,1843)( 989,1845)( 990,1844)( 991,1846)( 992,1847)( 993,1849)
        ( 994,1848)( 995,1850)( 996,1851)( 997,1852)( 998,1853)( 999,1854)(1000,1857)
        (1001,1855)(1002,1856)(1003,1858)(1027,1101)(1028,1100)(1029,1099)(1030,1102)
        (1031,1108)(1032,1103)(1033,1105)(1034,1106)(1035,1107)(1036,1104)(1037,1110)
        (1038,1109)(1039,1112)(1040,1111)(1041,1117)(1042,1114)(1043,1115)(1044,1116)
        (1045,1118)(1046,1113)(1047,1119)(1048,1122)(1049,1121)(1050,1120)(1051,1532)
        (1052,1531)(1053,1533)(1054,1534)(1055,1539)(1056,1535)(1057,1537)(1058,1536)
        (1059,1538)(1060,1541)(1061,1540)(1062,1542)(1063,1543)(1064,1545)(1065,1544)
        (1066,1547)(1067,1549)(1068,1548)(1069,1550)(1070,1546)(1071,1551)(1072,1552)
        (1073,1554)(1074,1553)(1075,1436)(1076,1437)(1077,1435)(1078,1438)(1079,1442)
        (1080,1444)(1081,1440)(1082,1443)(1083,1439)(1084,1441)(1085,1446)(1086,1445)
        (1087,1448)(1088,1447)(1089,1452)(1090,1454)(1091,1450)(1092,1453)(1093,1449)
        (1094,1451)(1095,1455)(1096,1458)(1097,1456)(1098,1457)(1123,1581)(1124,1580)
        (1125,1579)(1126,1582)(1127,1588)(1128,1586)(1129,1583)(1130,1585)(1131,1584)
        (1132,1587)(1133,1590)(1134,1589)(1135,1592)(1136,1591)(1137,1594)(1138,1597)
        (1139,1596)(1140,1598)(1141,1595)(1142,1593)(1143,1599)(1144,1602)(1145,1601)
        (1146,1600)(1147,1556)(1148,1555)(1149,1557)(1150,1558)(1151,1562)(1152,1559)
        (1153,1560)(1154,1561)(1155,1563)(1156,1565)(1157,1564)(1158,1566)(1159,1567)
        (1160,1569)(1161,1568)(1162,1570)(1163,1572)(1164,1573)(1165,1574)(1166,1571)
        (1167,1575)(1168,1576)(1169,1578)(1170,1577)(1171,1172)(1176,1180)(1177,1179)
        (1185,1189)(1186,1188)(1193,1194)(1195,1196)(1199,1204)(1202,1203)(1209,1214)
        (1210,1211)(1217,1218)(1219,1220)(1222,1226)(1224,1227)(1228,1229)(1232,1233)
        (1234,1237)(1235,1239)(1241,1242)(1243,1388)(1244,1387)(1245,1389)(1246,1392)
        (1247,1390)(1248,1394)(1249,1393)(1250,1391)(1251,1395)(1252,1397)(1253,1396)
        (1254,1398)(1255,1399)(1256,1401)(1257,1400)(1258,1402)(1259,1406)(1260,1404)
        (1261,1403)(1262,1407)(1263,1405)(1264,1408)(1265,1410)(1266,1409)(1267,1652)
        (1268,1651)(1269,1653)(1270,1655)(1271,1659)(1272,1654)(1273,1656)(1274,1657)
        (1275,1658)(1276,1661)(1277,1660)(1278,1662)(1279,1663)(1280,1665)(1281,1664)
        (1282,1667)(1283,1668)(1284,1669)(1285,1671)(1286,1666)(1287,1670)(1288,1672)
        (1289,1674)(1290,1673)(1291,1292)(1294,1295)(1298,1299)(1300,1301)(1304,1305)
        (1306,1307)(1310,1311)(1313,1314)(1315,1316)(1318,1323)(1320,1322)(1324,1325)
        (1328,1329)(1330,1335)(1331,1333)(1337,1338)(1339,1412)(1340,1411)(1341,1413)
        (1342,1415)(1343,1416)(1344,1418)(1345,1417)(1346,1414)(1347,1419)(1348,1421)
        (1349,1420)(1350,1422)(1351,1423)(1352,1425)(1353,1424)(1354,1426)(1355,1431)
        (1356,1428)(1357,1427)(1358,1429)(1359,1430)(1360,1432)(1361,1434)(1362,1433)
        (1363,1628)(1364,1627)(1365,1629)(1366,1635)(1367,1633)(1368,1631)(1369,1632)
        (1370,1630)(1371,1634)(1372,1637)(1373,1636)(1374,1638)(1375,1639)(1376,1641)
        (1377,1640)(1378,1643)(1379,1647)(1380,1645)(1381,1646)(1382,1644)(1383,1642)
        (1384,1648)(1385,1650)(1386,1649)(1459,1460)(1463,1467)(1464,1466)(1474,1478)
        (1475,1477)(1481,1482)(1483,1484)(1486,1489)(1490,1491)(1492,1493)(1496,1497)
        (1498,1499)(1500,1503)(1505,1506)(1507,1508)(1510,1511)(1513,1514)(1516,1517)
        (1520,1521)(1523,1524)(1526,1527)(1529,1530)(1603,1604)(1606,1611)(1609,1610)
        (1612,1613)(1616,1617)(1618,1623)(1619,1620)(1625,1626)(1675,1678)(1679,1680)
        (1682,1683)(1688,1689)(1691,1692)(1693,1696)(1699,1704)(1700,1703)(1705,1706)
        (1711,1712)(1713,1718)(1714,1717)(1721,1725)(1722,1726)(1728,1729)(1734,1735)
        (1737,1741)(1738,1742)(1744,1859)(1745,1860)(1746,1861)(1747,1862)(1748,1864)
        (1749,1863)(1750,1865)(1751,1866)(1752,1868)(1753,1867)(1754,1869)(1755,1870)
        (1756,1872)(1757,1871)(1758,1873)(1759,1874)(1760,1876)(1761,1875)(1762,1877)
        (1763,1878)(1764,1879)(1765,1880)(1766,1881)(1767,1910)(1768,1905)(1769,1911)
        (1770,1906)(1771,1909)(1772,1907)(1773,1908)(1774,1912)(1775,1913)(1776,1914)
        (1777,1915)(1778,1916)(1779,1917)(1780,1918)(1781,1919)(1782,1923)(1783,1924)
        (1784,1922)(1785,1925)(1786,1920)(1787,1926)(1788,1921)(1789,1927)(1790,1886)
        (1791,1885)(1792,1887)(1793,1884)(1794,1882)(1795,1888)(1796,1883)(1797,1889)
        (1798,1890)(1799,1891)(1800,1892)(1801,1893)(1802,1894)(1803,1895)(1804,1896)
        (1805,1902)(1806,1897)(1807,1903)(1808,1901)(1809,1898)(1810,1900)(1811,1899)
        (1812,1904)(1813,1934)(1814,1928)(1815,1930)(1816,1931)(1817,1932)(1818,1929)
        (1819,1933)(1820,1935)(1821,1936)(1822,1938)(1823,1937)(1824,1940)(1825,1939)
        (1826,1941)(1827,1942)(1828,1944)(1829,1948)(1830,1945)(1831,1946)(1832,1947)
        (1833,1949)(1834,1943)(1835,1950)(1954,1958)(1955,1957)(1956,1959)(1960,1963)
        (1961,1965)(1962,1964)(1969,1970)(1972,2235)(1973,2756)(1974,2759)(1975,2762)
        (1976,2760)(1977,2761)(1978,2758)(1979,2757)(1980,2695)(1981,2763)(1982,2764)
        (1983,2772)(1984,2770)(1985,2769)(1986,2766)(1987,2767)(1988,2765)(1989,2768)
        (1990,2771)(1991,2773)(1992,2774)(1993,2775)(1994,2038)(1995,2974)(1996,2978)
        (1997,2980)(1998,2975)(1999,2976)(2000,2977)(2001,2979)(2002,2675)(2003,2981)
        (2004,2982)(2005,2990)(2006,2984)(2007,2986)(2008,2987)(2009,2988)(2010,2983)
        (2011,2985)(2012,2989)(2013,2991)(2014,2992)(2015,2993)(2016,2126)(2017,3014)
        (2018,3017)(2019,3015)(2020,3020)(2021,3016)(2022,3018)(2023,3019)(2024,2676)
        (2025,3021)(2026,3022)(2027,3030)(2028,3024)(2029,3025)(2030,3027)(2031,3023)
        (2032,3028)(2033,3026)(2034,3029)(2035,3031)(2036,3032)(2037,3033)(2039,3112)
        (2040,3115)(2041,3118)(2042,3117)(2043,3114)(2044,3113)(2045,3116)(2046,2700)
        (2047,3119)(2048,3120)(2049,3128)(2050,3123)(2051,3126)(2052,3125)(2053,3122)
        (2054,3121)(2055,3124)(2056,3127)(2057,3129)(2058,3130)(2059,3131)(2060,2454)
        (2061,2817)(2062,2822)(2063,2823)(2064,2818)(2065,2821)(2066,2820)(2067,2819)
        (2068,2651)(2069,2824)(2070,2825)(2071,2833)(2072,2830)(2073,2829)(2074,2828)
        (2075,2831)(2076,2826)(2077,2827)(2078,2832)(2079,2834)(2080,2835)(2081,2836)
        (2082,2170)(2083,2322)(2084,2857)(2085,2863)(2086,2862)(2087,2859)(2088,2858)
        (2089,2861)(2090,2860)(2091,2674)(2092,2871)(2093,2867)(2094,2866)(2095,2869)
        (2096,2868)(2097,2865)(2098,2864)(2099,2870)(2100,2872)(2101,2873)(2102,2874)
        (2103,2875)(2104,2214)(2105,3213)(2106,3214)(2107,3217)(2108,3220)(2109,3215)
        (2110,3219)(2111,3216)(2112,3218)(2113,3221)(2114,3222)(2115,3225)(2116,3227)
        (2117,3224)(2118,3228)(2119,3223)(2120,3226)(2121,3229)(2122,3230)(2123,3231)
        (2124,3233)(2125,3232)(2127,3193)(2128,3199)(2129,3198)(2130,3194)(2131,3195)
        (2132,3196)(2133,3197)(2134,2656)(2135,3200)(2136,3201)(2137,3209)(2138,3204)
        (2139,3205)(2140,3206)(2141,3207)(2142,3203)(2143,3202)(2144,3208)(2145,3210)
        (2146,3211)(2147,3212)(2148,2257)(2149,2994)(2150,2998)(2151,2996)(2152,2997)
        (2153,3000)(2154,2995)(2155,2999)(2156,2698)(2157,3001)(2158,3002)(2159,3010)
        (2160,3004)(2161,3008)(2162,3003)(2163,3006)(2164,3007)(2165,3005)(2166,3009)
        (2167,3011)(2168,3012)(2169,3013)(2171,2323)(2172,2916)(2173,2922)(2174,2918)
        (2175,2921)(2176,2917)(2177,2919)(2178,2920)(2179,2697)(2180,2930)(2181,2925)
        (2182,2926)(2183,2928)(2184,2924)(2185,2927)(2186,2923)(2187,2929)(2188,2931)
        (2189,2932)(2190,2933)(2191,2934)(2192,2388)(2193,2876)(2194,2878)(2195,2882)
        (2196,2877)(2197,2881)(2198,2880)(2199,2879)(2200,2652)(2201,2883)(2202,2884)
        (2203,2892)(2204,2888)(2205,2887)(2206,2886)(2207,2890)(2208,2885)(2209,2889)
        (2210,2891)(2211,2893)(2212,2894)(2213,2895)(2215,3234)(2216,3238)(2217,3240)
        (2218,3236)(2219,3235)(2220,3237)(2221,3239)(2222,2631)(2223,3248)(2224,3242)
        (2225,3244)(2226,3246)(2227,3245)(2228,3241)(2229,3243)(2230,3247)(2231,3249)
        (2232,3250)(2233,3251)(2234,3252)(2236,3132)(2237,3133)(2238,3138)(2239,3137)
        (2240,3136)(2241,3135)(2242,3134)(2243,2678)(2244,3139)(2245,3140)(2246,3148)
        (2247,3145)(2248,3144)(2249,3143)(2250,3142)(2251,3141)(2252,3146)(2253,3147)
        (2254,3149)(2255,3150)(2256,3151)(2258,3173)(2259,3178)(2260,3175)(2261,3177)
        (2262,3174)(2263,3176)(2264,3179)(2265,2655)(2266,3180)(2267,3181)(2268,3189)
        (2269,3182)(2270,3185)(2271,3187)(2272,3184)(2273,3186)(2274,3183)(2275,3188)
        (2276,3190)(2277,3191)(2278,3192)(2279,2520)(2280,2955)(2281,2958)(2282,2961)
        (2283,2957)(2284,2956)(2285,2959)(2286,2960)(2287,2629)(2288,2969)(2289,2963)
        (2290,2964)(2291,2967)(2292,2966)(2293,2962)(2294,2965)(2295,2968)(2296,2970)
        (2297,2971)(2298,2973)(2299,2972)(2300,2366)(2301,2896)(2302,2898)(2303,2899)
        (2304,2897)(2305,2901)(2306,2900)(2307,2902)(2308,2696)(2309,2903)(2310,2904)
        (2311,2912)(2312,2905)(2313,2907)(2314,2906)(2315,2910)(2316,2908)(2317,2909)
        (2318,2911)(2319,2913)(2320,2914)(2321,2915)(2324,3073)(2325,3079)(2326,3076)
        (2327,3075)(2328,3074)(2329,3077)(2330,3078)(2331,2654)(2332,3087)(2333,3081)
        (2334,3082)(2335,3085)(2336,3084)(2337,3083)(2338,3080)(2339,3086)(2340,3088)
        (2341,3089)(2342,3090)(2343,3091)(2344,2542)(2345,2797)(2346,2796)(2347,2799)
        (2348,2802)(2349,2803)(2350,2798)(2351,2800)(2352,2801)(2353,2804)(2354,2805)
        (2355,2808)(2356,2809)(2357,2811)(2358,2806)(2359,2807)(2360,2810)(2361,2813)
        (2362,2812)(2363,2814)(2364,2816)(2365,2815)(2367,2935)(2368,2937)(2369,2936)
        (2370,2939)(2371,2938)(2372,2940)(2373,2941)(2374,2653)(2375,2942)(2376,2943)
        (2377,2951)(2378,2944)(2379,2945)(2380,2947)(2381,2946)(2382,2949)(2383,2948)
        (2384,2950)(2385,2952)(2386,2953)(2387,2954)(2389,3034)(2390,3040)(2391,3035)
        (2392,3039)(2393,3036)(2394,3038)(2395,3037)(2396,2699)(2397,3041)(2398,3042)
        (2399,3050)(2400,3046)(2401,3045)(2402,3047)(2403,3044)(2404,3048)(2405,3043)
        (2406,3049)(2407,3051)(2408,3052)(2409,3053)(2410,2476)(2411,2716)(2412,2718)
        (2413,2719)(2414,2717)(2415,2721)(2416,2722)(2417,2720)(2418,2672)(2419,2723)
        (2420,2724)(2421,2732)(2422,2727)(2423,2725)(2424,2726)(2425,2730)(2426,2728)
        (2427,2729)(2428,2731)(2429,2733)(2430,2734)(2431,2735)(2432,2498)(2433,2776)
        (2434,2779)(2435,2780)(2436,2777)(2437,2778)(2438,2782)(2439,2781)(2440,2650)
        (2441,2783)(2442,2784)(2443,2792)(2444,2786)(2445,2785)(2446,2789)(2447,2790)
        (2448,2787)(2449,2788)(2450,2791)(2451,2793)(2452,2794)(2453,2795)(2455,3092)
        (2456,3097)(2457,3093)(2458,3098)(2459,3095)(2460,3096)(2461,3094)(2462,2677)
        (2463,3099)(2464,3100)(2465,3108)(2466,3105)(2467,3103)(2468,3104)(2469,3101)
        (2470,3106)(2471,3102)(2472,3107)(2473,3109)(2474,3110)(2475,3111)(2477,2736)
        (2478,2738)(2479,2739)(2480,2737)(2481,2741)(2482,2742)(2483,2740)(2484,2694)
        (2485,2743)(2486,2744)(2487,2752)(2488,2747)(2489,2745)(2490,2746)(2491,2750)
        (2492,2748)(2493,2749)(2494,2751)(2495,2753)(2496,2754)(2497,2755)(2499,2837)
        (2500,2840)(2501,2839)(2502,2838)(2503,2842)(2504,2843)(2505,2841)(2506,2673)
        (2507,2844)(2508,2845)(2509,2853)(2510,2848)(2511,2846)(2512,2847)(2513,2851)
        (2514,2850)(2515,2849)(2516,2852)(2517,2854)(2518,2855)(2519,2856)(2521,3153)
        (2522,3152)(2523,3158)(2524,3155)(2525,3156)(2526,3159)(2527,3157)(2528,3154)
        (2529,3160)(2530,3161)(2531,3167)(2532,3164)(2533,3162)(2534,3165)(2535,3166)
        (2536,3163)(2537,3169)(2538,3168)(2539,3170)(2540,3172)(2541,3171)(2543,3054)
        (2544,3059)(2545,3055)(2546,3058)(2547,3060)(2548,3057)(2549,3056)(2550,2630)
        (2551,3068)(2552,3065)(2553,3064)(2554,3061)(2555,3063)(2556,3066)(2557,3062)
        (2558,3067)(2559,3069)(2560,3070)(2561,3072)(2562,3071)(2563,3280)(2564,3279)
        (2565,3277)(2566,3278)(2567,3274)(2568,3276)(2569,3275)(2570,2633)(2571,3281)
        (2572,3282)(2573,3283)(2574,3284)(2575,3292)(2576,3290)(2577,3289)(2578,3291)
        (2579,3287)(2580,3288)(2581,3286)(2582,3285)(2583,3293)(2584,3294)(2585,3256)
        (2586,3259)(2587,3253)(2588,3255)(2589,3257)(2590,3254)(2591,3258)(2592,2632)
        (2593,3260)(2594,3261)(2595,3262)(2596,3263)(2597,3271)(2598,3265)(2599,3269)
        (2600,3266)(2601,3268)(2602,3270)(2603,3264)(2604,3267)(2605,3272)(2606,3273)
        (2607,3299)(2608,3296)(2609,3295)(2610,3298)(2611,3300)(2612,3301)(2613,3297)
        (2614,2634)(2615,3303)(2616,3302)(2617,3305)(2618,3304)(2619,3313)(2620,3310)
        (2621,3306)(2622,3307)(2623,3309)(2624,3312)(2625,3311)(2626,3308)(2627,3314)
        (2628,3315)(2635,2657)(2636,2679)(2637,2701)(2638,4810)(2639,4811)(2640,4812)
        (2641,4813)(2642,4815)(2643,4814)(2644,4818)(2645,4816)(2646,4817)(2647,4819)
        (2648,4820)(2649,4821)(2658,2680)(2659,2702)(2660,4822)(2661,4823)(2662,4824)
        (2663,4830)(2664,4828)(2665,4827)(2666,4826)(2667,4829)(2668,4831)(2669,4825)
        (2670,4832)(2671,4833)(2681,2703)(2682,4834)(2683,4835)(2684,4836)(2685,4840)
        (2686,4838)(2687,4842)(2688,4843)(2689,4841)(2690,4837)(2691,4839)(2692,4844)
        (2693,4845)(2704,4846)(2705,4847)(2706,4848)(2707,4854)(2708,4850)(2709,4853)
        (2710,4852)(2711,4851)(2712,4855)(2713,4849)(2714,4856)(2715,4857)(3316,3478)
        (3317,3483)(3318,3481)(3319,3482)(3320,3480)(3321,3479)(3322,3488)(3323,3487)
        (3324,3485)(3325,3486)(3326,3484)(3327,3489)(3328,3491)(3329,3493)(3330,3492)
        (3331,3490)(3332,3494)(3333,3495)(3334,3568)(3335,3573)(3336,3571)(3337,3572)
        (3338,3569)(3339,3570)(3340,3577)(3341,3578)(3342,3575)(3343,3576)(3344,3574)
        (3345,3579)(3346,3582)(3347,3583)(3348,3580)(3349,3581)(3350,3584)(3351,3585)
        (3352,3626)(3353,3624)(3354,3627)(3355,3622)(3356,3625)(3357,3623)(3358,3632)
        (3359,3630)(3360,3633)(3361,3628)(3362,3631)(3363,3629)(3364,3637)(3365,3634)
        (3366,3635)(3367,3636)(3368,3638)(3369,3639)(3371,3374)(3372,3375)(3376,3379)
        (3377,3380)(3382,3384)(3383,3385)(3388,3732)(3389,3734)(3390,3733)(3391,3730)
        (3392,3731)(3393,3735)(3394,3736)(3395,3740)(3396,3741)(3397,3738)(3398,3737)
        (3399,3739)(3400,3744)(3401,3745)(3402,3742)(3403,3743)(3404,3746)(3405,3747)
        (3406,3767)(3407,3770)(3408,3766)(3409,3768)(3410,3771)(3411,3769)(3412,3774)
        (3413,3772)(3414,3775)(3415,3777)(3416,3773)(3417,3776)(3418,3780)(3419,3781)
        (3420,3778)(3421,3779)(3422,3782)(3423,3783)(3424,3428)(3425,3429)(3430,3434)
        (3431,3435)(3436,3438)(3437,3439)(3442,3698)(3443,3697)(3444,3699)(3445,3694)
        (3446,3695)(3447,3696)(3448,3703)(3449,3704)(3450,3705)(3451,3700)(3452,3702)
        (3453,3701)(3454,3708)(3455,3709)(3456,3706)(3457,3707)(3458,3710)(3459,3711)
        (3461,3464)(3462,3465)(3466,3469)(3467,3470)(3472,3473)(3496,3645)(3497,3643)
        (3498,3641)(3499,3642)(3500,3640)(3501,3644)(3502,3647)(3503,3651)(3504,3649)
        (3505,3650)(3506,3648)(3507,3646)(3508,3653)(3509,3655)(3510,3654)(3511,3652)
        (3512,3656)(3513,3657)(3514,3589)(3515,3586)(3516,3590)(3517,3588)(3518,3587)
        (3519,3591)(3520,3592)(3521,3596)(3522,3595)(3523,3593)(3524,3597)(3525,3594)
        (3526,3600)(3527,3601)(3528,3598)(3529,3599)(3530,3602)(3531,3603)(3532,3537)
        (3534,3536)(3538,3543)(3539,3541)(3544,3546)(3545,3547)(3550,3554)(3552,3553)
        (3557,3561)(3558,3559)(3562,3564)(3563,3565)(3604,3607)(3608,3609)(3610,3611)
        (3612,3615)(3616,3618)(3617,3619)(3658,3662)(3659,3661)(3665,3669)(3666,3668)
        (3670,3671)(3676,3716)(3677,3713)(3678,3714)(3679,3715)(3680,3712)(3681,3717)
        (3682,3718)(3683,3723)(3684,3720)(3685,3721)(3686,3722)(3687,3719)(3688,3726)
        (3689,3727)(3690,3724)(3691,3725)(3692,3728)(3693,3729)(3748,3752)(3751,3753)
        (3754,3756)(3755,3759)(3760,3762)(3761,3763)(3784,3789)(3785,3787)(3790,3795)
        (3792,3794)(3796,3797)(3802,3997)(3803,4231)(3804,4340)(3805,4341)(3806,4342)
        (3807,4343)(3808,4344)(3809,4345)(3810,4346)(3811,4350)(3812,4349)(3813,4347)
        (3814,4348)(3815,4352)(3816,4351)(3817,3952)(3818,4366)(3819,4160)(3820,4368)
        (3821,4367)(3822,4369)(3823,4371)(3824,4370)(3825,4374)(3826,4375)(3827,4372)
        (3828,4373)(3829,4376)(3830,4378)(3831,4377)(3832,3922)(3833,4161)(3834,4418)
        (3835,4419)(3836,4420)(3837,4421)(3838,4422)(3839,4423)(3840,4428)(3841,4427)
        (3842,4426)(3843,4425)(3844,4424)(3845,4429)(3846,4430)(3847,3849)(3850,3852)
        (3855,3858)(3856,3857)(3859,3861)(3862,4058)(3863,4057)(3864,4059)(3865,4060)
        (3866,4062)(3867,4061)(3868,4063)(3869,4064)(3870,4068)(3871,4067)(3872,4065)
        (3873,4066)(3874,4071)(3875,4069)(3876,4070)(3877,3907)(3878,4260)(3879,4261)
        (3880,4262)(3881,4263)(3882,4264)(3883,4266)(3884,4265)(3885,4270)(3886,4269)
        (3887,4267)(3888,4268)(3889,4272)(3890,4273)(3891,4271)(3892,4532)(3893,4073)
        (3894,4483)(3895,4595)(3896,4596)(3897,4594)(3898,4598)(3899,4597)(3900,4603)
        (3901,4602)(3902,4601)(3903,4600)(3904,4599)(3905,4604)(3906,4605)(3908,4274)
        (3909,4275)(3910,4276)(3911,4277)(3912,4278)(3913,4281)(3914,4279)(3915,4280)
        (3916,4284)(3917,4285)(3918,4283)(3919,4282)(3920,4287)(3921,4286)(3923,4545)
        (3924,4072)(3925,4547)(3926,4546)(3927,4548)(3928,4550)(3929,4549)(3930,4553)
        (3931,4554)(3932,4551)(3933,4552)(3934,4557)(3935,4556)(3936,4555)(3938,3939)
        (3940,3941)(3945,3948)(3946,3947)(3949,3950)(3953,4074)(3954,4232)(3955,4654)
        (3956,4655)(3957,4656)(3958,4658)(3959,4657)(3960,4661)(3961,4662)(3962,4663)
        (3963,4660)(3964,4659)(3965,4664)(3966,4665)(3967,4027)(3968,4028)(3969,4029)
        (3970,4030)(3971,4031)(3972,4032)(3973,4033)(3974,4034)(3975,4037)(3976,4038)
        (3977,4035)(3978,4036)(3979,4040)(3980,4041)(3981,4039)(3982,4392)(3983,4301)
        (3984,4162)(3985,4572)(3986,4571)(3987,4570)(3988,4574)(3989,4573)(3990,4577)
        (3991,4579)(3992,4578)(3993,4576)(3994,4575)(3995,4580)(3996,4581)(3998,4104)
        (3999,4247)(4000,4678)(4001,4679)(4002,4680)(4003,4682)(4004,4681)(4005,4685)
        (4006,4686)(4007,4684)(4008,4683)(4009,4687)(4010,4689)(4011,4688)(4013,4014)
        (4015,4016)(4020,4022)(4021,4023)(4025,4026)(4043,4044)(4045,4046)(4050,4053)
        (4051,4052)(4054,4055)(4075,4702)(4076,4704)(4077,4703)(4078,4707)(4079,4705)
        (4080,4706)(4081,4711)(4082,4710)(4083,4709)(4084,4708)(4085,4713)(4086,4712)
        (4087,4089)(4090,4092)(4093,4095)(4096,4098)(4097,4099)(4102,4189)(4103,4379)
        (4105,4382)(4106,4380)(4107,4381)(4108,4384)(4109,4383)(4110,4389)(4111,4388)
        (4112,4386)(4113,4387)(4114,4385)(4115,4390)(4116,4391)(4117,4118)(4119,4120)
        (4122,4123)(4125,4128)(4126,4127)(4131,4470)(4132,4469)(4133,4472)(4134,4471)
        (4135,4473)(4136,4475)(4137,4474)(4138,4479)(4139,4480)(4140,4478)(4141,4477)
        (4142,4476)(4143,4482)(4144,4481)(4146,4147)(4148,4149)(4151,4153)(4154,4156)
        (4155,4157)(4163,4738)(4164,4739)(4165,4740)(4166,4741)(4167,4743)(4168,4742)
        (4169,4746)(4170,4747)(4171,4745)(4172,4744)(4173,4749)(4174,4748)(4175,4203)
        (4176,4204)(4177,4205)(4178,4206)(4179,4207)(4180,4210)(4181,4208)(4182,4209)
        (4183,4213)(4184,4214)(4185,4211)(4186,4212)(4187,4215)(4188,4216)(4190,4444)
        (4191,4445)(4192,4446)(4193,4447)(4194,4450)(4195,4449)(4196,4448)(4197,4454)
        (4198,4453)(4199,4451)(4200,4452)(4201,4455)(4202,4456)(4217,4218)(4219,4220)
        (4222,4224)(4225,4228)(4226,4227)(4233,4726)(4234,4728)(4235,4727)(4236,4729)
        (4237,4730)(4238,4733)(4239,4734)(4240,4735)(4241,4732)(4242,4731)(4243,4736)
        (4244,4737)(4245,4327)(4246,4431)(4248,4498)(4249,4496)(4250,4497)(4251,4500)
        (4252,4499)(4253,4503)(4254,4504)(4255,4505)(4256,4502)(4257,4501)(4258,4507)
        (4259,4506)(4288,4353)(4289,4354)(4290,4355)(4291,4356)(4292,4358)(4293,4357)
        (4294,4362)(4295,4363)(4296,4361)(4297,4360)(4298,4359)(4299,4364)(4300,4365)
        (4302,4715)(4303,4716)(4304,4714)(4305,4718)(4306,4717)(4307,4721)(4308,4723)
        (4309,4722)(4310,4720)(4311,4719)(4312,4725)(4313,4724)(4314,4405)(4315,4406)
        (4316,4407)(4317,4408)(4318,4409)(4319,4410)(4320,4414)(4321,4415)(4322,4413)
        (4323,4411)(4324,4412)(4325,4417)(4326,4416)(4328,4329)(4331,4332)(4334,4337)
        (4335,4336)(4393,4395)(4398,4400)(4399,4401)(4402,4404)(4432,4643)(4433,4644)
        (4434,4642)(4435,4646)(4436,4645)(4437,4649)(4438,4650)(4439,4651)(4440,4648)
        (4441,4647)(4442,4653)(4443,4652)(4457,4764)(4458,4763)(4459,4762)(4460,4765)
        (4461,4766)(4462,4771)(4463,4770)(4464,4768)(4465,4769)(4466,4767)(4467,4772)
        (4468,4773)(4484,4751)(4485,4752)(4486,4750)(4487,4754)(4488,4753)(4489,4759)
        (4490,4758)(4491,4755)(4492,4757)(4493,4756)(4494,4760)(4495,4761)(4508,4583)
        (4509,4584)(4510,4582)(4511,4585)(4512,4586)(4513,4590)(4514,4591)(4515,4589)
        (4516,4588)(4517,4587)(4518,4592)(4519,4593)(4520,4631)(4521,4630)(4522,4632)
        (4523,4633)(4524,4634)(4525,4638)(4526,4639)(4527,4637)(4528,4636)(4529,4635)
        (4530,4641)(4531,4640)(4533,4535)(4538,4540)(4539,4541)(4542,4544)(4558,4668)
        (4559,4667)(4560,4666)(4561,4669)(4562,4670)(4563,4675)(4564,4674)(4565,4673)
        (4566,4671)(4567,4672)(4568,4676)(4569,4677)(4606,4691)(4607,4692)(4608,4690)
        (4609,4693)(4610,4694)(4611,4698)(4612,4699)(4613,4697)(4614,4696)(4615,4695)
        (4616,4700)(4617,4701)(4618,4619)(4621,4623)(4624,4627)(4625,4626)(4774,4870)
        (4775,4871)(4776,4877)(4777,4876)(4778,4874)(4779,4875)(4780,4873)(4781,4872)
        (4782,4878)(4783,4879)(4784,4880)(4785,4881)(4786,4858)(4787,4859)(4788,4860)
        (4789,4865)(4790,4866)(4791,4863)(4792,4864)(4793,4861)(4794,4862)(4795,4867)
        (4796,4868)(4797,4869)(4798,4883)(4799,4882)(4800,4885)(4801,4888)(4802,4890)
        (4803,4887)(4804,4889)(4805,4886)(4806,4884)(4807,4891)(4808,4892)(4809,4893)
        (4894,4898)(4895,4900)(4896,4899)(4897,4901)(4906,4954)(4907,4956)(4908,4955)
        (4909,4963)(4910,4957)(4911,4958)(4912,4959)(4913,4962)(4914,4960)(4915,4961)
        (4916,4964)(4917,4965)(4918,4978)(4919,4979)(4920,4980)(4921,4988)(4922,4985)
        (4923,4983)(4924,4986)(4925,4987)(4926,4981)(4927,4984)(4928,4982)(4929,4989)
        (4930,4966)(4931,4967)(4932,4968)(4933,4976)(4934,4971)(4935,4974)(4936,4970)
        (4937,4975)(4938,4969)(4939,4972)(4940,4973)(4941,4977)(4942,4991)(4943,4990)
        (4944,4992)(4945,5000)(4946,4998)(4947,4994)(4948,4996)(4949,4995)(4950,4997)
        (4951,4999)(4952,4993)(4953,5001)(5004,5009)(5005,5008)(5011,5012)(5016,5022)
        (5018,5019)(5023,5024)(5029,5034)(5030,5032)(5035,5036)(5038,5086)(5039,5087)
        (5040,5088)(5041,5089)(5042,5067)(5043,5066)(5044,5068)(5045,5069)(5050,5090)
        (5051,5091)(5052,5092)(5053,5093)(5062,5071)(5063,5070)(5064,5072)(5065,5073)
        (5074,5083)(5075,5082)(5076,5084)(5077,5085)(5078,5079)(5094,5102)(5095,5103)
        (5096,5104)(5097,5105)(5098,5099)(5106,5107)(5110,5119)(5111,5118)(5112,5171)
        (5113,5170)(5114,5172)(5115,5116)(5120,5161)(5121,5162)(5122,5168)(5123,5169)
        (5124,5177)(5125,5176)(5126,5178)(5127,5152)(5128,5151)(5129,5153)(5130,5164)
        (5131,5163)(5132,5165)(5133,5174)(5134,5173)(5135,5175)(5136,5137)(5139,5146)
        (5140,5145)(5141,5147)(5142,5143)(5148,5149)(5156,5157)(5179,5180)(5182,5190)
        (5183,5254)(5184,5194)(5185,5251)(5186,5208)(5187,5236)(5188,5218)(5189,5238)
        (5191,5255)(5192,5196)(5193,5243)(5195,5253)(5197,5244)(5198,5204)(5199,5216)
        (5200,5226)(5201,5237)(5202,5206)(5203,5239)(5205,5217)(5207,5241)(5209,5245)
        (5210,5228)(5211,5235)(5212,5222)(5213,5234)(5214,5247)(5215,5246)(5219,5252)
        (5220,5256)(5221,5257)(5223,5240)(5224,5248)(5225,5249)(5227,5250)(5229,5242)
        (5230,5260)(5231,5259)(5232,5261)(5233,5258), 
      (   2, 252,  19, 263,   4, 266,  21, 259,   3, 265,  20, 258)(   5, 253,  15, 255,
         6, 260,  16, 264,   7, 261,  17, 268)(   8, 254,   9, 257,  10, 256)
        (  11, 404,  23, 403)(  12, 262,  13, 269,  14, 267)(  18, 402,  22, 405)
        (  24,  26, 245, 241)(  25,  61, 233,  97)(  27, 131, 133,  30,  31, 148, 149,
           50,  44, 141, 140,  29)(  28, 106, 138,  86,  53, 122, 154,  88,  43, 110,
          142,  68)(  32, 107, 151,  85,  42, 121, 156,  89,  52, 109, 132,  67)
        (  33,  72, 150, 119,  45,  76, 139, 108,  34,  83, 157, 111)(  35, 101, 137,
           74,  47, 115, 143,  87,  51, 125, 147,  75)(  36, 103, 136,  91,  41, 112,
          145,  70,  49, 120, 153,  77)(  37, 114, 135,  71,  40, 117, 146,  79,  48,
          104, 152,  82)(  38, 102, 134,  69,  46, 124, 155,  90,  39, 116, 144,  80)
        (  54, 337, 251, 316,  55, 334, 249, 309,  56, 344, 250, 305)(  57, 240,  62,
           66)(  58, 270, 239, 377,  60, 289, 238, 367,  59, 275, 237, 366)
        (  63, 369, 231, 274,  64, 371, 232, 292,  65, 365, 230, 273)(  73,  81, 118,
          126,  92,  93, 127, 123,  84,  78, 113, 105)(  94, 345, 246, 308,  96, 353,
          248, 323,  95, 346, 247, 311)(  98, 288, 236, 376,  99, 286, 234, 375, 100,
          291, 235, 373)( 128, 338, 242, 318, 129, 339, 243, 320, 130, 354, 244, 315)
        ( 158, 331, 166, 303, 183, 341, 175, 322, 227, 349, 189, 299)( 159, 300, 165,
          343, 222, 321, 224, 348, 173, 304, 184, 329)( 160, 374, 221, 296, 226, 380,
          201, 280, 212, 384, 187, 272)( 161, 297, 181, 335, 174, 307, 194, 351, 210,
          319, 186, 333)( 162, 306, 182, 350, 163, 302, 195, 340, 211, 317, 185, 330)
        ( 164, 363, 196, 278, 209, 389, 223, 294, 225, 379, 188, 277)( 167, 310, 217,
          352, 199, 314, 179, 336, 172, 301, 177, 328)( 168, 284, 204, 382, 198, 282,
          220, 388, 229, 287, 178, 364)( 169, 312, 203, 347, 197, 298, 190, 342, 171,
          313, 176, 332)( 170, 281, 219, 386, 228, 295, 208, 383, 200, 271, 180, 368)
        ( 191, 378, 218, 285, 216, 387, 192, 290, 207, 370, 215, 279)( 193, 381, 205,
          276, 213, 372, 202, 293, 206, 385, 214, 283)( 324, 355, 399, 395, 327, 358,
          401, 397, 326, 357, 398, 394)( 325, 396, 400, 356)( 360, 391, 362, 392, 361,
          390)( 406, 410, 427, 423, 409, 413, 429, 425, 408, 412, 426, 422)
        ( 407, 424, 428, 411)( 415, 419, 417, 420, 416, 418)( 430,5039, 839,5082, 478,
         5095, 887,5066, 454,5091, 863,5062)( 431,5038, 838,5084, 479,5094, 886,5068,
          455,5090, 862,5064)( 432, 528, 840, 768, 481, 553, 889, 793, 457, 505, 864,
          744)( 433, 792, 841, 504, 480, 745, 888, 529, 456, 769, 865, 552)
        ( 434,3970, 853,4446, 488,4369, 899,4276, 461,4001, 878,4075)( 435,4015, 851,
         4092, 482,3940, 904,4619, 464,4395, 879,4119)( 436,4546, 854,4206, 483,3866,
          902,4163, 463,3881, 875,4341)( 437,4678, 856,4704, 489,4031, 901,4191, 458,
         3821, 874,3911)( 438,4978, 852,2574, 486,4967, 903,2618, 465,4991, 881,2595)
        ( 439,4262, 850,3806, 484,3927, 900,4177, 460,4060, 880,4739)( 440,4533, 855,
         4220, 485,3850, 898,4149, 459,4046, 876,4328)( 441,4990, 857,2596, 487,4979,
          905,2573, 462,4966, 877,2617)( 442,1801, 842,4859, 492,1779, 890,4883, 469,
         1825, 870,4870)( 443,4594, 844,4290, 494,4632, 897,4608, 472,4304, 871,4497)
        ( 444,4666, 849,4728, 495,4421, 895,4559, 471,4235, 867,3836)( 445,1824, 847,
         4871, 493,1802, 892,4858, 466,1778, 866,4882)( 446,4248, 843,3896, 490,4356,
          894,4521, 473,4692, 873,4716)( 447,4582, 845,4316, 496,4473, 893,4572, 468,
         4434, 872,4485)( 448,4750, 848,4509, 497,4408, 891,4134, 467,3987, 868,4644)
        ( 449,4762, 846,4107, 491,3957, 896,4458, 470,4382, 869,4655)( 450,5040, 858,
         5085, 499,5096, 907,5069, 475,5092, 882,5065)( 451,5041, 859,5083, 498,5097,
          906,5067, 474,5093, 883,5063)( 452, 937, 861, 657, 500, 944, 909, 654, 476,
          943, 885, 653)( 453, 817, 860, 917, 501, 823, 908, 915, 477, 822, 884, 914)
        ( 502,5043, 743,5051, 526,5071, 767,5087, 550,5075, 791,5103)( 503,5044, 742,
         5050, 527,5072, 766,5086, 551,5076, 790,5102)( 506,4148, 755,4045, 533,4329,
          784,4535, 561,4219, 805,3852)( 507,3910, 757,4679, 537,4702, 782,4030, 557,
         4192, 803,3822)( 508,4618, 760,4393, 534,4120, 779,4016, 554,4090, 802,3941)
        ( 509,4445, 758,4367, 530,4277, 781,4000, 558,4076, 804,3971)( 510,4205, 754,
         3865, 532,4164, 783,3880, 555,4342, 808,4548)( 511,3283, 756,4930, 536,3305,
          785,4943, 559,3263, 806,4919)( 512,3304, 761,4942, 535,3262, 780,4918, 560,
         3284, 807,4931)( 513,4738, 759,4263, 531,3805, 778,3926, 556,4178, 809,4062)
        ( 514,3985, 748,4642, 544,4752, 777,4510, 567,4407, 794,4135)( 515,4786, 746,
         1916, 540,4799, 775,1940, 563,4775, 796,1894)( 516,4798, 751,1939, 539,4774,
          770,1893, 564,4787, 797,1917)( 517,4667, 753,4727, 543,4420, 772,4560, 568,
         4234, 795,3837)( 518,4630, 749,4607, 545,4303, 774,4498, 565,4596, 799,4291)
        ( 519,4471, 747,4570, 541,4433, 776,4486, 569,4584, 801,4317)( 520,4763, 750,
         4105, 538,3956, 773,4459, 566,4381, 800,4656)( 521,4690, 752,4714, 542,4250,
          771,3897, 562,4355, 798,4522)( 522,5042, 763,5053, 547,5070, 787,5089, 570,
         5074, 810,5105)( 523,5045, 762,5052, 546,5073, 786,5088, 571,5077, 811,5104)
        ( 524, 649, 765, 939, 548, 655, 789, 942, 572, 656, 813, 945)( 525, 818, 764,
          913, 549, 819, 788, 918, 573, 820, 812, 920)( 574,5046, 599,5060, 622,5054,
          575,5048, 598,5058, 623,5056)( 576, 624, 600)( 577, 672, 601, 696, 625, 720)
        ( 578,4133, 611,3986, 628,4643, 592,4751, 609,4508, 641,4406)( 579,3895, 610,
         4354, 626,4520, 593,4691, 608,4715, 639,4249)( 580,4654, 617,4764, 631,4106,
          586,3955, 605,4457, 640,4380)( 581,4606, 616,4302, 633,4496, 587,4595, 604,
         4289, 638,4631)( 582,4846, 613,2683, 630,4822, 588,2704, 607,4835, 635,2660)
        ( 583,4834, 612,2661, 632,4847, 589,2682, 606,4823, 637,2705)( 584,4484, 615,
         4583, 629,4315, 590,4472, 603,4571, 634,4432)( 585,4726, 614,4419, 627,4558,
          591,4233, 602,3835, 636,4668)( 594,5047, 618,5059, 642,5055)( 595,5049, 619,
         5061, 643,5057)( 596, 650, 621, 941, 644, 651, 597, 938, 620, 652, 645, 940)
        ( 646,1766, 936,1881)( 647,1003, 935,4821)( 648,2649, 934,1858)( 658,4785, 947,
         1904, 661,4797, 948,1927, 662,4809, 954,1950)( 659,1789, 946,4893, 666,1835,
          952,4881, 660,1812, 949,4869)( 663,2671, 951,4857, 665,2693, 950,4833, 664,
         2715, 953,4845)( 667, 668, 957, 956)( 669, 836, 955, 932)( 670,5079, 695,5106,
          718,5099, 671,5078, 694,5107, 719,5098)( 673, 721, 697)( 674,4150, 709,4047,
          726,4330, 688,4534, 705,4221, 731,3851)( 675,4091, 706,3942, 728,4620, 689,
         4394, 702,4121, 733,4017)( 676,4165, 713,3882, 723,4343, 685,4547, 704,4207,
          730,3867)( 677,1732, 710,5015, 725,1686, 684,5026, 703,1710, 732,5002)
        ( 678,4077, 707,3972, 729,4447, 687,4368, 698,4278, 736,4002)( 679,1709, 708,
         5003, 727,1733, 686,5014, 701,1687, 734,5027)( 680,4703, 711,4032, 724,4193,
          682,3820, 699,3912, 737,4680)( 681,4740, 712,4264, 722,3807, 683,3925, 700,
         4179, 735,4061)( 690,5080, 714,5108, 738,5100)( 691,5081, 715,5109, 739,5101)
        ( 692, 916, 717, 825, 740, 919, 693, 821, 716, 921, 741, 824)( 814,4965, 912,
          980)( 815,4905, 911,1971)( 816,4917, 910,1026)( 826,5013, 924,1743, 830,5025,
          922,1697, 827,5037, 927,1720)( 828,4929, 928,3294, 829,4941, 929,3315, 834,
         4953, 926,3273)( 831,4977, 923,2628, 833,5001, 930,2606, 832,4989, 925,2584)
        ( 835, 931, 933, 837)( 958,1005,1110,1133, 960,1007,1590,1445, 959,1006,1086,
         1037)( 961,1004, 988,1843)( 962,1019,1775,4906, 964,1021,1821,4908, 963,1020,
         1798,4907)( 965,1011)( 966,1016,1729,4912, 967,1015,1683,4911, 968,1017,1706,
         4910)( 969,1012,4958,1728, 971,1013,4957,1682, 970,1014,4959,1705)
        ( 972,1018,4964,4916)( 973,1008,4954,1890, 974,1009,4955,1913, 975,1010,4956,
         1936)( 976,1025,4963,4909)( 977,1022,4960,4913, 978,1023,4962,4915, 979,1024,
         4961,4914)( 981,1836,2287,2630, 983,1838,2550,2631, 982,1837,2222,2629)
        ( 984,1839)( 985,1852,2701,2640, 986,1851,2657,2639, 987,1853,2679,2638)
        ( 989,1847,2614,2643, 991,1849,2592,2642, 990,1848,2570,2641)( 992,1844,4814,
         2633, 993,1845,4815,2634, 994,1846,4813,2632)( 995,1850,4820,2648)
        ( 996,1840,4811,2637, 998,1841,4810,2635, 997,1842,4812,2636)( 999,1854,4819,
         2647)(1000,1855,4816,2644,1001,1856,4818,2646,1002,1857,4817,2645)
        (1027,2543,3234,1101,1123,2215,2955,1581,1435,2280,3054,1077)(1028,3213,2521,
         1100,1125,3153,2346,1579,1436,2796,2105,1075)(1029,3152,2345,1099,1124,2797,
         2106,1580,1437,3214,2522,1076)(1030,1582,1438,1102,1126,1078)(1031,3324,3353,
         1113,1131,3631,3643,1597,1444,3506,3482,1093)(1032,3322,3355,1118,1132,3633,
         3641,1594,1439,3505,3479,1090)(1033,3323,3352,1116,1130,3629,3645,1596,1443,
         3507,3480,1091)(1034,3327,3357,1115,1129,3632,3644,1598,1441,3502,3478,1089)
        (1035,3325,3356,1114,1127,3630,3640,1593,1442,3503,3481,1094)(1036,3326,3354,
         1117,1128,3628,3642,1595,1440,3504,3483,1092)(1038,3328,2585,1112,1134,3634,
         2568,1592,1446,3508,2609,1088)(1039,3295,3365,1109,1135,3256,3653,1589,1447,
         3276,3491,1085)(1040,3333,3369,1111,1136,3639,3657,1591,1448,3513,3495,1087)
        (1041,3317,3361,1104,1141,3627,3649,1586,1453,3499,3484,1081)(1042,3318,3359,
         1107,1142,3625,3651,1588,1451,3500,3486,1079)(1043,3316,3358,1106,1140,3623,
         3647,1583,1452,3501,3489,1084)(1044,3320,3363,1105,1139,3626,3646,1585,1450,
         3496,3487,1082)(1045,3321,3360,1103,1137,3622,3650,1587,1454,3498,3488,1083)
        (1046,3319,3362,1108,1138,3624,3648,1584,1449,3497,3485,1080)(1047,3332,3368,
         1119,1143,3638,3656,1599,1455,3512,3494,1095)(1048,3330,3367,1122,1145,3636,
         3655,1601,1456,3509,3492,1097)(1049,3329,3366,1121,1144,3635,3654,1602,1457,
         3510,3493,1098)(1050,3331,3364,1120,1146,3637,3652,1600,1458,3511,3490,1096)
        (1051,1268,2974,2389,1651,1340,3034,2433,1411,1532,2776,1995)(1052,2817,2236,
         1531,1652,3132,2301,1267,1412,2896,2061,1339)(1053,2454,1629,2388,1653,1972,
         1149,2432,1413,2366,1389,1994)(1054,2826,3446,2403,1658,3145,3731,2445,1415,
         2908,3517,2009)(1055,2830,3443,2400,1655,3141,3732,2446,1416,2907,3516,2010)
        (1056,2831,3447,2405,1659,3142,3733,2444,1414,2905,3514,2007)(1057,2835,3444,
         2398,1656,3150,3734,2442,1419,2914,3519,2004)(1058,2833,3445,2399,1654,3148,
         3730,2443,1417,2912,3515,2005)(1059,2825,3442,2408,1657,3140,3735,2452,1418,
         2904,3518,2014)(1060,2828,3254,2402,1660,3146,3280,2447,1420,2909,3298,2011)
        (1061,2827,2564,2404,1661,3143,2613,2449,1421,2910,2588,2008)(1062,2829,1700,
         2401,1662,3144,1726,2448,1422,2906,1675,2006)(1063,2820,3458,2394,1663,3135,
         3746,2435,1423,2901,3530,2001)(1064,2822,3456,2391,1664,3136,3744,2434,1424,
         2897,3528,1999)(1065,2821,3454,2393,1665,3133,3742,2436,1425,2898,3526,1996)
        (1066,2824,3453,1933,1668,3139,3736,1885,1427,2903,3521,1905)(1067,2651,3450,
         2396,1671,2678,3741,2440,1428,2696,3524,2002)(1068,1815,3451,2397,1669,1796,
         3737,2441,1426,1767,3520,2003)(1069,2818,3448,2390,1666,3137,3738,2439,1431,
         2902,3525,2000)(1070,2819,3452,2395,1670,3138,3739,2437,1429,2900,3523,1997)
        (1071,2823,3449,2392,1667,3134,3740,2438,1430,2899,3522,1998)(1072,2834,3459,
         2407,1672,3149,3747,2451,1432,2913,3531,2013)(1073,2832,3457,2409,1673,3147,
         3745,2453,1433,2911,3529,2015)(1074,2836,3455,2406,1674,3151,3743,2450,1434,
         2915,3527,2012)(1147,1244,2756,2367,1387,1364,2935,2455,1627,1556,3092,1973)
        (1148,2837,2039,1555,1388,3112,2193,1243,1628,2876,2499,1363)(1150,2846,3676,
         2379,1391,3122,3770,2469,1635,2890,3339,1987)(1151,2848,3678,2380,1392,3121,
         3767,2466,1633,2888,3335,1988)(1152,2849,3679,2378,1390,3123,3769,2471,1631,
         2885,3334,1985)(1153,2853,3677,2377,1393,3128,3766,2465,1632,2892,3338,1983)
        (1154,2855,3680,2376,1395,3130,3771,2464,1630,2894,3337,1982)(1155,2845,3681,
         2386,1394,3120,3768,2474,1634,2884,3336,1992)(1156,2850,3301,2383,1396,3125,
         3259,2468,1636,2889,3274,1984)(1157,2851,2589,2382,1397,3124,2569,2470,1637,
         2886,2607,1989)(1158,2847,1679,2381,1398,3126,1704,2467,1638,2887,1721,1986)
        (1159,2842,3692,2370,1399,3113,3782,2460,1639,2880,3350,1977)(1160,2838,3690,
         2369,1400,3115,3780,2457,1640,2881,3348,1974)(1161,2839,3688,2368,1401,3114,
         3778,2459,1641,2878,3346,1979)(1162,2844,3682,1884,1403,3119,3775,1911,1643,
         2883,3343,1928)(1163,1792,3683,2375,1402,1770,3772,2463,1647,1816,3342,1981)
        (1164,2673,3686,2374,1404,2700,3777,2462,1645,2652,3341,1980)(1165,2840,3684,
         2373,1407,3116,3774,2456,1646,2882,3345,1978)(1166,2841,3685,2371,1405,3118,
         3776,2461,1644,2879,3344,1975)(1167,2843,3687,2372,1406,3117,3773,2458,1642,
         2877,3340,1976)(1168,2854,3693,2385,1408,3129,3783,2473,1648,2893,3351,1991)
        (1169,2852,3691,2387,1409,3127,3781,2475,1649,2891,3349,1993)(1170,2856,3689,
         2384,1410,3131,3779,2472,1650,2895,3347,1990)(1171,2084,2916,1172,1459,2172,
         3073,1460,1195,2324,2857,1196)(1173,2083,1462,2171,1461,2170,1197,2322,1198,
         2323,1174,2082)(1175,2093,3660,3084,1468,2186,3463,2867,1200,2336,3786,2923)
        (1176,2097,3659,3083,1467,2183,3464,2868,1203,2333,3784,2925)(1177,2094,3658,
         3082,1464,2185,3465,2869,1204,2338,3787,2924)(1178,2098,3663,3085,1465,2182,
         3460,2864,1201,2335,3788,2926)(1179,2095,3662,3080,1466,2184,3462,2866,1199,
         2334,3785,2927)(1180,2096,3661,3081,1463,2181,3461,2865,1202,2337,3789,2928)
        (1181,1860,1952,1747,1469,1861,1951,1745,1205,1862,1953,1746)(1182,2092,1702,
         3087,1470,2180,1724,2871,1206,2332,1681,2930)(1183,2091,3673,2654,1471,2179,
         3475,2674,1207,2331,3799,2697)(1184,2102,3672,3090,1472,2190,3474,2874,1208,
         2342,3798,2933)(1185,2087,3666,3078,1478,2178,3470,2862,1211,2326,3790,2917)
        (1186,2088,3665,3079,1475,2175,3469,2861,1214,2329,3794,2918)(1187,2085,3664,
         3074,1476,2177,3471,2863,1212,2328,3791,2919)(1188,2089,3669,3077,1477,2174,
         3466,2858,1209,2325,3792,2921)(1189,2086,3668,3076,1474,2176,3467,2859,1210,
         2330,3795,2920)(1190,2090,3667,3075,1473,2173,3468,2860,1213,2327,3793,2922)
        (1191,2101,3675,3089,1479,2188,3476,2873,1216,2341,3800,2931)(1192,2100,3674,
         3088,1480,2189,3477,2872,1215,2340,3801,2932)(1193,2103,3671,3086,1481,2191,
         3473,2870,1217,2343,3797,2929)(1194,2099,3670,3091,1482,2187,3472,2875,1218,
         2339,3796,2934)(1219,1508,2994,2127,1507,1604,3193,2411,1603,1220,2716,2149)
        (1221,2476,1317,2126,1509,2257,1293,2410,1605,2016,1485,2148)(1222,2727,3424,
         2138,1510,3006,3536,2427,1611,3203,3607,2162)(1223,2725,3426,2143,1515,3008,
         3535,2423,1607,3202,3606,2161)(1224,2734,3425,2136,1514,3012,3537,2420,1609,
         3211,3609,2158)(1225,2732,3427,2137,1512,3010,3533,2421,1608,3209,3605,2159)
        (1226,2729,3428,2142,1511,3003,3534,2422,1606,3204,3604,2163)(1227,2724,3429,
         2146,1513,3002,3532,2430,1610,3201,3608,2168)(1228,2728,3253,2139,1516,3007,
         3277,2425,1612,3207,3300,2165)(1229,2730,2587,2141,1517,3005,2565,2426,1613,
         3205,2611,2164)(1230,2726,1723,2140,1518,3004,1676,2424,1614,3206,1701,2160)
        (1231,2721,3440,2131,1519,2999,3548,2415,1615,3195,3620,2155)(1232,2717,3438,
         2130,1520,2998,3546,2413,1616,3196,3618,2151)(1233,2719,3436,2132,1521,2996,
         3544,2414,1617,3194,3616,2150)(1234,2723,3430,1907,1524,3001,3543,1934,1619,
         3200,3611,1882)(1235,2718,3431,2129,1526,3000,3541,2417,1623,3197,3615,2152)
        (1236,2672,3432,2134,1525,2698,3542,2418,1621,2656,3614,2156)(1237,1813,3434,
         2135,1523,1794,3538,2419,1620,1772,3610,2157)(1238,2722,3433,2128,1522,2995,
         3540,2416,1622,3199,3613,2154)(1239,2720,3435,2133,1527,2997,3539,2412,1618,
         3198,3612,2153)(1240,2733,3441,2145,1528,3011,3549,2429,1624,3210,3621,2167)
        (1241,2731,3439,2147,1529,3009,3547,2431,1625,3208,3619,2169)(1242,2735,3437,
         2144,1530,3013,3545,2428,1626,3212,3617,2166)(1245,2235,1533,2498,1365,2300,
         1269,2038,1557,2060,1341,2192)(1246,2765,3406,2510,1367,2947,3573,2054,1562,
         3105,3714,2204)(1247,2769,3411,2515,1368,2944,3568,2050,1559,3102,3715,2208)
        (1248,2774,3409,2508,1371,2953,3571,2048,1563,3110,3717,2202)(1249,2772,3408,
         2509,1369,2951,3569,2049,1560,3108,3713,2203)(1250,2767,3407,2511,1366,2945,
         3570,2053,1558,3101,3716,2207)(1251,2764,3410,2518,1370,2943,3572,2058,1561,
         3100,3712,2212)(1252,2768,3275,2513,1372,2949,3299,2055,1564,3106,3257,2206)
        (1253,2770,2586,2514,1373,2948,2567,2052,1565,3104,2612,2209)(1254,2766,1699,
         2512,1374,2946,1725,2051,1566,3103,1680,2205)(1255,2761,3422,2503,1375,2939,
         3584,2044,1567,3096,3728,2198)(1256,2757,3420,2501,1376,2937,3582,2043,1568,
         3095,3726,2194)(1257,2759,3418,2502,1377,2936,3580,2040,1569,3093,3724,2197)
        (1258,2763,3413,1887,1379,2942,3575,1906,1572,3099,3723,1931)(1259,2760,3416,
         2504,1383,2940,3577,2042,1575,3098,3719,2196)(1260,2695,3415,2506,1380,2653,
         3578,2046,1573,2677,3722,2200)(1261,1814,3414,2507,1378,1793,3576,2047,1570,
         1769,3718,2201)(1262,2758,3412,2500,1381,2941,3579,2045,1574,3097,3720,2195)
        (1263,2762,3417,2505,1382,2938,3574,2041,1571,3094,3721,2199)(1264,2773,3423,
         2517,1384,2952,3585,2057,1576,3109,3729,2211)(1265,2771,3421,2519,1385,2950,
         3583,2059,1577,3107,3727,2213)(1266,2775,3419,2516,1386,2954,3581,2056,1578,
         3111,3725,2210)(1270,2983,3388,2072,1343,3046,3590,2251,1539,2789,3697,2313)
        (1271,2986,3390,2075,1346,3043,3589,2250,1535,2786,3696,2312)(1272,2990,3391,
         2071,1345,3050,3586,2246,1536,2792,3694,2311)(1273,2982,3389,2080,1347,3042,
         3591,2255,1537,2784,3699,2320)(1274,2992,3393,2070,1344,3052,3587,2245,1538,
         2794,3698,2310)(1275,2988,3392,2076,1342,3044,3588,2247,1534,2785,3695,2316)
        (1276,2987,3297,2077,1348,3048,3255,2249,1540,2788,3279,2315)(1277,2985,2563,
         2074,1349,3047,2610,2252,1541,2790,2590,2317)(1278,2984,1722,2073,1350,3045,
         1678,2248,1542,2787,1703,2314)(1279,2979,3404,2066,1351,3038,3602,2241,1543,
         2780,3710,2305)(1280,2978,3402,2065,1352,3036,3600,2237,1544,2777,3708,2302)
        (1281,2976,3400,2062,1353,3035,3598,2240,1545,2779,3706,2304)(1282,2975,3395,
         2063,1359,3039,3595,2242,1551,2782,3704,2303)(1283,1768,3394,2069,1357,1819,
         3596,2244,1547,1791,3701,2309)(1284,2981,3398,1930,1354,3041,3592,1883,1548,
         2783,3700,1910)(1285,2675,3396,2068,1356,2699,3597,2243,1549,2650,3705,2308)
        (1286,2977,3397,2064,1355,3040,3594,2239,1550,2781,3703,2307)(1287,2980,3399,
         2067,1358,3037,3593,2238,1546,2778,3702,2306)(1288,2991,3405,2079,1360,3051,
         3603,2254,1552,2793,3711,2319)(1289,2989,3403,2081,1361,3049,3601,2256,1553,
         2791,3709,2321)(1290,2993,3401,2078,1362,3053,3599,2253,1554,2795,3707,2318)
        (1291,1484,3173,2017,1483,1316,3014,2477,1315,1292,2736,2258)(1294,2745,3371,
         2031,1486,3184,3752,2491,1323,3027,3553,2269)(1295,2750,3374,2030,1489,3182,
         3748,2489,1318,3023,3552,2272)(1296,2752,3373,2027,1488,3189,3749,2487,1321,
         3030,3551,2268)(1297,2747,3370,2029,1487,3183,3750,2488,1319,3025,3555,2274)
        (1298,2744,3372,2036,1491,3181,3751,2496,1322,3022,3554,2277)(1299,2754,3375,
         2026,1490,3191,3753,2486,1320,3032,3550,2267)(1300,2749,3296,2033,1492,3186,
         3258,2490,1324,3028,3278,2271)(1301,2746,2608,2032,1493,3187,2591,2493,1325,
         3026,2566,2273)(1302,2748,1698,2028,1494,3185,1727,2492,1326,3024,1677,2270)
        (1303,2739,3386,2023,1495,3176,3764,2479,1327,3019,3566,2263)(1304,2741,3384,
         2019,1496,3174,3762,2478,1328,3017,3564,2260)(1305,2738,3382,2018,1497,3175,
         3760,2481,1329,3015,3562,2262)(1306,1790,3376,2025,1499,1771,3754,2485,1333,
         1818,3561,2266)(1307,2743,3379,1929,1498,3180,3756,1886,1331,3021,3557,1909)
        (1308,2740,3381,2022,1502,3178,3757,2483,1334,3018,3556,2259)(1309,2694,3378,
         2024,1501,2655,3758,2484,1332,2676,3560,2265)(1310,2737,3377,2021,1500,3179,
         3759,2482,1335,3020,3559,2261)(1311,2742,3380,2020,1503,3177,3755,2480,1330,
         3016,3558,2264)(1312,2753,3387,2035,1504,3190,3765,2495,1336,3031,3567,2276)
        (1313,2751,3385,2037,1505,3188,3763,2497,1337,3029,3565,2278)(1314,2755,3383,
         2034,1506,3192,3761,2494,1338,3033,3563,2275)(1684,5198,1685,5217,1708,5216,
         1707,5204,1730,5205,1731,5199)(1688,1712,5036,5011,1711,1735,5012,5023,1734,
         1689,5024,5035)(1690,2710,5033,4841,1715,2665,5007,4852,1739,2689,5021,4827)
        (1691,4639,5032,4612,1718,4310,5008,4502,1738,4603,5016,4294)(1692,4256,5030,
         3900,1713,4362,5005,4526,1742,4699,5022,4720)(1693,4479,5029,4576,1714,4440,
         5009,4489,1741,4591,5019,4320)(1694,4389,5031,4660,1719,4771,5006,4110,1736,
         3963,5020,4462)(1695,4241,5028,3840,1716,4675,5010,4732,1740,4428,5017,4563)
        (1696,4759,5034,4514,1717,4414,5004,4138,1737,3993,5018,4648)(1744,1751,1866,
         1859)(1748,4898,1867,1961,1749,4899,1868,1962,1750,4900,1869,1960)
        (1752,4894,1865,1965,1754,4896,1864,1964,1753,4895,1863,1963)(1755,1889,1875,
         1955,1756,1912,1876,1956,1757,1935,1874,1954)(1758,4897,1880,1970)
        (1759,1774,1870,1959,1761,1820,1872,1958,1760,1797,1871,1957)(1762,4902,1878,
         1968,1764,4903,1877,1966,1763,4904,1879,1967)(1765,4901,1873,1969)
        (1773,3161,2353,2232,1817,2805,2113,2297,1795,3222,2529,2560)(1776,5110,2572,
         5247,1822,5161,2616,5257,1800,5123,2593,5248)(1777,5111,2594,5249,1823,5162,
         2571,5246,1799,5122,2615,5256)(1780,1941,4892,4784,1826,1895,4880,4796,1803,
         1918,4868,4808)(1781,4944,4891,3272,1827,4920,4879,3293,1804,4932,4867,3314)
        (1782,4788,4886,1923,1830,4805,4877,1945,1806,4776,4860,1897)(1783,4633,4888,
         4616,1834,4306,4876,4507,1807,4597,4862,4299)(1784,4409,4884,4144,1829,3988,
         4874,4652,1811,4753,4866,4518)(1785,4236,4885,3845,1831,4670,4878,4736,1809,
         4422,4863,4568)(1786,4585,4887,4326,1833,4475,4872,4580,1808,4435,4865,4494)
        (1787,4765,4889,4115,1828,3959,4875,4468,1810,4383,4864,4664)(1788,4693,4890,
         4725,1832,4252,4873,3905,1805,4357,4861,4530)(1888,3250,3160,2354,1908,2971,
         2804,2114,1932,3070,3221,2530)(1891,5225,3303,5121,1915,5215,3261,5168,1937,
         5220,3281,5118)(1892,5214,3260,5120,1914,5221,3282,5169,1938,5224,3302,5119)
        (1896,2605,4795,4980,1919,2583,4807,4968,1942,2627,4783,4992)(1898,4429,4791,
         4562,1925,4243,4800,3838,1946,4676,4782,4729)(1899,4481,4790,4574,1922,4443,
         4806,4488,1948,4592,4778,4318)(1900,4390,4792,4657,1926,4773,4804,4109,1944,
         3965,4779,4460)(1901,4416,4789,4136,1920,3995,4803,4646,1949,4760,4781,4511)
        (1902,4312,4793,4499,1921,4604,4802,4293,1947,4641,4780,4609)(1903,4700,4794,
         4717,1924,4258,4801,3899,1943,4364,4777,4523)(2104,2279,2344,2214,2520,2542)
        (2107,2290,3056,3226,2524,2552,3238,3166,2352,2229,2959,2808)(2108,2289,3055,
         3223,2525,2556,3240,3165,2351,2228,2960,2809)(2109,2291,3060,3228,2527,2554,
         3236,3164,2349,2227,2956,2806)(2110,2292,3059,3224,2528,2557,3239,3167,2348,
         2224,2957,2807)(2111,2293,3057,3227,2526,2553,3235,3162,2347,2226,2961,2810)
        (2112,2294,3058,3225,2523,2555,3237,3163,2350,2225,2958,2811)(2115,2281,3063,
         3218,2536,2546,3244,3158,2357,2220,2965,2798)(2116,2282,3064,3216,2533,2548,
         3246,3159,2360,2219,2962,2799)(2117,2283,3062,3219,2531,2544,3242,3154,2359,
         2221,2966,2802)(2118,2284,3061,3215,2532,2547,3245,3157,2358,2218,2967,2803)
        (2119,2286,3066,3220,2534,2545,3241,3156,2356,2217,2963,2800)(2120,2285,3065,
         3217,2535,2549,3243,3155,2355,2216,2964,2801)(2121,2298,3071,3229,2537,2562,
         3252,3169,2362,2234,2973,2812)(2122,2299,3072,3230,2538,2561,3251,3168,2361,
         2233,2972,2813)(2123,2296,3069,3231,2539,2559,3249,3170,2363,2231,2970,2814)
        (2124,2288,3068,3233,2540,2551,3248,3172,2364,2223,2969,2816)(2125,2295,3067,
         3232,2541,2558,3247,3171,2365,2230,2968,2815)(2575,3313,4976,4945,2619,3271,
         5000,4921,2597,3292,4988,4933)(2576,3947,4970,4624,2626,4401,4998,4126,2600,
         4023,4982,4097)(2577,4924,4973,3289,2624,4940,4999,3312,2604,4951,4986,3267)
        (2578,4554,4972,4211,2621,3873,4996,4170,2603,3888,4983,4348)(2579,4067,4975,
         4745,2625,4270,4994,3812,2598,3933,4984,4184)(2580,4007,4971,4082,2622,3978,
         4997,4452,2602,4375,4981,4282)(2581,4037,4969,4198,2620,3828,4995,3917,2601,
         4686,4987,4708)(2582,4541,4974,4226,2623,3858,4993,4155,2599,4052,4985,4334)
        (2658,5159,2659,5160,2681,5155,2680,5154,2702,5167,2703,5166)(2662,4836,4856,
         2670,2684,4848,4832,2692,2706,4824,4844,2714)(2663,3944,4853,4629,2691,4397,
         4830,4129,2709,4019,4839,4100)(2664,3853,4849,4158,2687,4049,4828,4338,2713,
         4537,4842,4229)(2666,4003,4854,4085,2686,3974,4829,4455,2712,4371,4837,4287)
        (2667,4682,4855,4713,2690,4034,4826,4201,2707,3823,4838,3920)(2668,4266,4850,
         3815,2685,3928,4825,4187,2711,4064,4843,4749)(2669,3883,4851,4352,2688,4550,
         4831,4215,2708,3869,4840,4173)(3264,4185,4923,4066,3291,4747,4939,4268,3306,
         3814,4948,3931)(3265,4171,4927,3885,3287,4349,4937,4552,3311,4214,4947,3871)
        (3266,4627,4928,4399,3290,4127,4936,4021,3308,4099,4946,3946)(3268,4453,4925,
         4373,3286,4285,4938,4006,3310,4084,4949,3975)(3269,4227,4922,3855,3285,4157,
         4935,4051,3309,4337,4952,4539)(3270,4710,4926,4036,3288,4200,4934,3826,3307,
         3919,4950,4684)(3802,5226,3924,5194,4027,5196,4058,5228,3819,5188,3907,5186)
        (3803,5237,3922,5136,4176,5243,4059,5115,3833,5252,4261,5179)(3804,5177,3923,
         5195,4175,5113,4057,5229,3984,5140,4260,5187)(3808,4492,3936,4587,4182,4323,
         4070,4478,4742,4579,4271,4437)(3809,4516,3935,4412,4180,4141,4069,3992,4743,
         4651,4273,4755)(3810,4733,3934,4425,4181,4567,4071,4240,4741,3842,4272,4671)
        (3811,4213,3932,3870,4183,4172,4068,3886,4744,4350,4269,4551)(3813,3887,3930,
         4347,4186,4553,4065,4212,4746,3872,4267,4169)(3816,4698,3929,4719,4188,4257,
         4063,3901,4748,4363,4265,4525)(3817,5189,3909,5157,4104,5227,3953,5149,4029,
         5197,4189,5143)(3818,5173,3908,5245,4247,5127,3893,5251,4028,5130,4190,5235)
        (3824,4513,3921,4415,4681,4139,4712,3994,4033,4647,4202,4758)(3825,4451,3918,
         4374,4683,4283,4711,4008,4035,4081,4199,3977)(3827,4005,3916,4083,4685,3976,
         4709,4454,4038,4372,4197,4284)(3829,4307,3914,4504,4688,4601,4706,4298,4040,
         4635,4196,4613)(3830,4768,3913,4113,4687,3962,4707,4466,4041,4386,4195,4661)
        (3831,4696,3915,4723,4689,4255,4705,3903,4039,4360,4194,4527)(3832,5219,4204,
         5180,3864,5201,4161,5137,3879,5193,4231,5116)(3834,5158,4103,5181,3954,5150,
         4418,5138,4379,5144,4232,5117)(3839,4737,4677,4423,4730,4569,4430,4237,4561,
         3846,4244,4669)(3841,4230,4674,3854,4731,4159,4427,4048,4564,4339,4242,4536)
        (3843,3889,4672,4346,4735,4557,4426,4208,4566,3874,4238,4166)(3844,4403,4673,
         4124,4734,4024,4424,4094,4565,3951,4239,4622)(3847,5183,4147,5174,4044,5203,
         4245,5128,3892,5223,4218,5131)(3848,5182,4145,5212,4042,5202,4012,5190,4088,
         5222,3937,5206)(3849,5151,4146,5240,4043,5163,4327,5254,4532,5133,4217,5239)
        (3856,4225,4156,3857,4050,4154,4336,4053,4538,4335,4228,4540)(3859,4599,4151,
         4296,4054,4636,4332,4615,4544,4309,4224,4503)(3860,4385,4152,4662,4056,4769,
         4333,4114,4543,3961,4223,4465)(3861,4695,4153,4722,4055,4253,4331,3904,4542,
         4361,4222,4528)(3862,5200,4160,5184,3877,5192,3997,5210,4072,5218,3967,5208)
        (3863,5124,4162,5253,3878,5170,4340,5242,4545,5145,4203,5236)(3868,4611,4174,
         4311,3884,4501,4351,4602,4549,4295,4216,4638)(3875,4588,4167,4324,3890,4477,
         4345,4578,4556,4439,4210,4491)(3876,4757,4168,4517,3891,4411,4344,4140,4555,
         3991,4209,4649)(3894,5178,4353,5132,4405,5114,4132,5175,3983,5141,4246,5129)
        (3898,4506,4365,4598,4524,4300,4701,4634,4718,4617,4259,4305)(3902,4376,4359,
         4279,4529,4011,4697,4080,4721,3979,4254,4448)(3906,4640,4358,4610,4531,4313,
         4694,4500,4724,4605,4251,4292)(3938,5207,4470,5125,4392,5213,4117,5171,4013,
         5191,4089,5146)(3939,5112,4131,5255,3982,5139,4118,5241,4014,5176,4087,5234)
        (3943,4111,4628,3964,4396,4463,4130,4388,4018,4659,4101,4770)(3945,4096,4626,
         3948,4398,4625,4128,4400,4020,4125,4098,4022)(3949,4438,4623,4493,4404,4589,
         4123,4322,4025,4476,4093,4577)(3950,4413,4621,4142,4402,3990,4122,4650,4026,
         4756,4095,4515)(3952,5148,4275,5244,3998,5142,4074,5238,3969,5156,4102,5250)
        (3958,4108,4467,3966,4384,4461,4665,4391,4766,4658,4116,4772)(3960,4078,4464,
         3980,4387,4449,4663,4378,4767,4281,4112,4009)(3968,5209,4444,5152,4366,5185,
         4274,5164,3999,5211,4073,5134)(3973,4321,4456,4480,4370,4575,4286,4441,4004,
         4490,4086,4590)(3981,4308,4450,4505,4377,4600,4280,4297,4010,4637,4079,4614)
        (3989,4487,4653,4593,4754,4319,4519,4482,4410,4573,4143,4442)(3996,4474,4645,
         4581,4761,4436,4512,4495,4417,4586,4137,4325)(4288,5147,4314,5153,4469,5126,
         4301,5165,4431,5172,4483,5135)(5230,5258,5232,5260,5233,5261)(5231,5259)
        (5263,5264,5265), (   1,   2)(   3,  24)(   4,  25)(   5,  36)(   6,  52)
        (   7,  39)(   8,  48)(   9,  53)(  10,  47)(  11,  50)(  12,  75)(  13,  88)
        (  14,  79)(  15,  90)(  16,  85)(  17,  91)(  18,  93)(  19, 323)(  20, 289)
        (  22, 268)(  23, 264)(  26,  29)(  27,  38)(  28,  45)(  30,  57)(  31,  41)
        (  32,  44)(  33,  35)(  34,  40)(  37,  55)(  42,  58)(  43,  54)(  46,  60)
        (  49,  59)(  51,  56)(  61,  65)(  62,  64)(  63, 402)(  66,  78)(  67,  84)
        (  68,  76)(  69,  92)(  70,  95)(  71,  99)(  72,  82)(  73,  77)(  74,  83)
        (  80,  94)(  81,  97)(  86, 100)(  87,  98)(  89,  96)( 101, 287)( 102, 109)
        ( 103, 299)( 104, 279)( 105, 253)( 106, 147)( 107, 317)( 108, 225)( 110, 277)
        ( 111, 178)( 112, 187)( 113, 189)( 114, 142)( 115, 135)( 116, 214)( 117, 186)
        ( 118, 199)( 119, 216)( 121, 200)( 122, 176)( 123, 128)( 124, 301)( 125, 184)
        ( 126, 230)( 127, 162)( 129, 141)( 130, 326)( 131, 260)( 132, 272)( 133, 226)
        ( 134, 145)( 136, 293)( 137, 313)( 138, 307)( 139, 197)( 140, 213)( 143, 198)
        ( 144, 281)( 146, 300)( 148, 231)( 149, 219)( 150, 222)( 152, 215)( 153, 183)
        ( 154, 196)( 155, 177)( 156, 195)( 157, 174)( 158, 295)( 159, 267)( 160, 259)
        ( 161, 262)( 163, 252)( 164, 256)( 165, 321)( 166, 266)( 167, 315)( 168, 294)
        ( 169, 269)( 170, 314)( 171, 291)( 172, 265)( 173, 286)( 175, 320)( 179, 283)
        ( 180, 258)( 181, 319)( 182, 296)( 188, 290)( 190, 229)( 191, 305)( 192, 282)
        ( 193, 263)( 194, 223)( 202, 228)( 203, 312)( 204, 257)( 205, 302)( 206, 274)
        ( 207, 254)( 208, 273)( 209, 316)( 210, 288)( 211, 318)( 212, 292)( 217, 227)
        ( 218, 224)( 220, 309)( 221, 322)( 232, 327)( 233, 345)( 234, 348)( 235, 333)
        ( 236, 347)( 237, 350)( 238, 341)( 239, 352)( 240, 244)( 241, 243)( 242, 403)
        ( 245, 366)( 246, 380)( 247, 383)( 248, 381)( 249, 387)( 250, 382)( 251, 389)
        ( 255, 325)( 261, 324)( 270, 311)( 271, 276)( 278, 298)( 284, 304)( 285, 297)
        ( 306, 310)( 328, 339)( 329, 334)( 330, 338)( 331, 354)( 332, 361)( 335, 344)
        ( 336, 357)( 337, 342)( 340, 358)( 343, 362)( 346, 356)( 349, 355)( 351, 360)
        ( 353, 359)( 363, 376)( 364, 373)( 365, 368)( 367, 393)( 369, 384)( 370, 392)
        ( 371, 372)( 374, 397)( 375, 378)( 377, 396)( 379, 390)( 385, 394)( 386, 395)
        ( 388, 391)( 398, 404)( 399, 405)( 400, 401)( 406, 433)( 407, 432)( 408, 430)
        ( 409, 431)( 410, 439)( 411, 438)( 412, 435)( 413, 436)( 414, 441)( 415, 440)
        ( 416, 434)( 417, 437)( 418, 446)( 419, 449)( 420, 443)( 421, 442)( 422, 447)
        ( 423, 448)( 424, 445)( 425, 444)( 426, 452)( 427, 453)( 428, 451)( 429, 450)
        ( 454, 959)( 455, 960)( 456, 958)( 457, 910)( 458, 969)( 459, 971)( 460, 963)
        ( 461, 970)( 462, 961)( 463, 962)( 464, 964)( 465, 972)( 466, 965)( 467, 973)
        ( 468, 975)( 469, 976)( 470, 967)( 471, 974)( 472, 966)( 473, 968)( 474, 980)
        ( 475, 979)( 476, 977)( 477, 978)( 478, 982)( 479, 983)( 480, 981)( 481, 934)
        ( 482, 993)( 483, 992)( 484, 994)( 485, 986)( 486, 984)( 487, 995)( 488, 987)
        ( 489, 985)( 490, 998)( 491, 996)( 492, 988)( 493, 999)( 494, 997)( 495, 989)
        ( 496, 991)( 497, 990)( 498,1003)( 499,1002)( 500,1000)( 501,1001)( 502,1243)
        ( 503,1257)( 504,1248)( 505,1246)( 506,1255)( 507,1245)( 508,1256)( 509,1249)
        ( 510,1244)( 511,1250)( 512,1247)( 513,1251)( 514,1258)( 515,1262)( 516,1259)
        ( 517,1265)( 518,1260)( 519,1253)( 520,1264)( 521,1254)( 522,1263)( 523,1261)
        ( 524,1252)( 525,1266)( 526,1627)( 527,1641)( 528,1631)( 529,1630)( 530,1639)
        ( 531,1628)( 532,1640)( 533,1629)( 534,1634)( 535,1633)( 536,1635)( 537,1632)
        ( 538,1645)( 539,1642)( 540,1644)( 541,1643)( 542,1648)( 543,1637)( 544,1649)
        ( 545,1638)( 546,1647)( 547,1646)( 548,1636)( 549,1650)( 550,1315)( 551,1329)
        ( 552,1320)( 553,1318)( 554,1316)( 555,1322)( 556,1328)( 557,1327)( 558,1317)
        ( 559,1319)( 560,1323)( 561,1321)( 562,1332)( 563,1330)( 564,1334)( 565,1336)
        ( 566,1326)( 567,1325)( 568,1331)( 569,1337)( 570,1335)( 571,1333)( 572,1324)
        ( 573,1338)( 574,1531)( 575,1545)( 576,1538)( 577,1534)( 578,1543)( 579,1532)
        ( 580,1537)( 581,1544)( 582,1539)( 583,1535)( 584,1533)( 585,1536)( 586,1549)
        ( 587,1552)( 588,1550)( 589,1546)( 590,1541)( 591,1548)( 592,1553)( 593,1542)
        ( 594,1551)( 595,1547)( 596,1540)( 597,1554)( 598,1651)( 599,1665)( 600,1656)
        ( 601,1655)( 602,1653)( 603,1663)( 604,1652)( 605,1664)( 606,1659)( 607,1658)
        ( 608,1657)( 609,1654)( 610,1671)( 611,1668)( 612,1667)( 613,1666)( 614,1661)
        ( 615,1673)( 616,1662)( 617,1672)( 618,1670)( 619,1669)( 620,1660)( 621,1674)
        ( 622,1507)( 623,1521)( 624,1514)( 625,1510)( 626,1520)( 627,1519)( 628,1509)
        ( 629,1512)( 630,1511)( 631,1508)( 632,1515)( 633,1513)( 634,1524)( 635,1522)
        ( 636,1529)( 637,1526)( 638,1525)( 639,1528)( 640,1518)( 641,1517)( 642,1527)
        ( 643,1523)( 644,1516)( 645,1530)( 646,1579)( 647,1580)( 648,1592)( 649,1581)
        ( 650,1588)( 651,1584)( 652,1587)( 653,1585)( 654,1583)( 655,1582)( 656,1591)
        ( 657,1586)( 658,1595)( 659,1590)( 660,1599)( 661,1598)( 662,1596)( 663,1594)
        ( 664,1597)( 665,1593)( 666,1600)( 667,1589)( 668,1601)( 669,1602)( 670,1603)
        ( 671,2168)( 672,2152)( 673,2151)( 674,2158)( 675,2148)( 676,2159)( 677,2154)
        ( 678,2149)( 679,2153)( 680,2150)( 681,2155)( 682,2160)( 683,2165)( 684,2162)
        ( 685,2166)( 686,2161)( 687,2156)( 688,2167)( 689,2157)( 690,2164)( 691,2163)
        ( 692,1882)( 693,2169)( 694,1267)( 695,2452)( 696,2438)( 697,2434)( 698,2442)
        ( 699,2433)( 700,2443)( 701,2437)( 702,2435)( 703,2439)( 704,2432)( 705,2436)
        ( 706,2447)( 707,2451)( 708,2444)( 709,2448)( 710,2446)( 711,2440)( 712,2450)
        ( 713,2441)( 714,2449)( 715,2445)( 716,1885)( 717,2453)( 718,1411)( 719,2255)
        ( 720,2238)( 721,2237)( 722,2235)( 723,2241)( 724,2245)( 725,2239)( 726,2236)
        ( 727,2242)( 728,2246)( 729,2240)( 730,2249)( 731,2243)( 732,2247)( 733,2253)
        ( 734,2250)( 735,2244)( 736,2248)( 737,2254)( 738,2252)( 739,2251)( 740,1883)
        ( 741,2256)( 742,1483)( 743,2496)( 744,2480)( 745,2478)( 746,2482)( 747,2486)
        ( 748,2477)( 749,2487)( 750,2476)( 751,2483)( 752,2479)( 753,2481)( 754,2490)
        ( 755,2492)( 756,2488)( 757,2495)( 758,2484)( 759,2494)( 760,2485)( 761,2489)
        ( 762,2493)( 763,2491)( 764,1886)( 765,2497)( 766,1555)( 767,2386)( 768,2371)
        ( 769,2369)( 770,2372)( 771,2366)( 772,2376)( 773,2377)( 774,2370)( 775,2373)
        ( 776,2367)( 777,2368)( 778,2383)( 779,2384)( 780,2378)( 781,2381)( 782,2374)
        ( 783,2375)( 784,2385)( 785,2379)( 786,2382)( 787,2380)( 788,1884)( 789,2387)
        ( 790,1387)( 791,2518)( 792,2501)( 793,2500)( 794,2508)( 795,2499)( 796,2505)
        ( 797,2504)( 798,2509)( 799,2498)( 800,2503)( 801,2502)( 802,2513)( 803,2512)
        ( 804,2517)( 805,2506)( 806,2511)( 807,2510)( 808,2516)( 809,2507)( 810,2515)
        ( 811,2514)( 812,1887)( 813,2519)( 814,1076)( 815,1100)( 816,2560)( 817,2546)
        ( 818,2542)( 819,2543)( 820,2551)( 821,2545)( 822,2549)( 823,2547)( 824,2544)
        ( 825,2548)( 826,2553)( 827,2557)( 828,2554)( 829,2552)( 830,2556)( 831,2550)
        ( 832,2558)( 833,2559)( 834,2555)( 835,1888)( 836,2561)( 837,2562)( 838,1849)
        ( 839,4896)( 840,3328)( 841, 930)( 842,5123)( 843,2910)( 844,2790)( 845,4126)
        ( 846,2730)( 847, 881)( 848,3812)( 849,4170)( 850,2770)( 851,3187)( 852,5111)
        ( 853,4452)( 854,2851)( 855,4155)( 856,3917)( 858,5051)( 859,3312)( 860,1896)
        ( 861,4921)( 862,1872)( 863,4908)( 864,2805)( 865, 952)( 866,5162)( 867,3342)
        ( 868,3561)( 869,4306)( 871,4252)( 872,3414)( 873,3959)( 874,3596)( 875,4475)
        ( 876,3451)( 877,5161)( 878,3434)( 879,3988)( 880,4670)( 882,5050)( 883,4805)
        ( 884,1895)( 885,4920)( 886, 908)( 887, 909)( 888, 907)( 889, 906)( 890, 905)
        ( 891, 893)( 894, 899)( 896, 901)( 897, 898)( 902, 904)( 911,1917)( 912,4931)
        ( 913,5104)( 914,4135)( 915,3837)( 916,3852)( 917,4317)( 918, 945)( 919,3822)
        ( 921,3971)( 922,4291)( 923,5103)( 924,4656)( 925,5102)( 926,3941)( 927,4522)
        ( 928,4548)( 929,4062)( 931,1894)( 932,4919)( 933,5105)( 935,1940)( 936,4943)
        ( 937,3880)( 938,4498)( 939,5088)( 940,3897)( 941,4459)( 943,4016)( 944,3926)
        ( 946,5087)( 947,4510)( 948,4486)( 949,5086)( 950,4030)( 951,4535)( 953,4000)
        ( 954,4560)( 955,1893)( 956,4918)( 957,5089)(1004,1075)(1005,1084)(1006,1081)
        (1007,1082)(1008,1077)(1009,1078)(1010,1087)(1011,1085)(1012,1093)(1013,1090)
        (1014,1094)(1015,1079)(1016,1083)(1017,1080)(1018,1088)(1019,1086)(1020,1095)
        (1021,1096)(1022,1091)(1023,1092)(1024,1089)(1025,1098)(1026,1097)(1027,1291)
        (1028,1297)(1029,1294)(1030,1299)(1031,1303)(1032,1293)(1033,1292)(1034,1304)
        (1035,1296)(1036,1298)(1037,1300)(1038,1310)(1039,1295)(1040,1305)(1041,1307)
        (1042,1309)(1043,1301)(1044,1313)(1045,1312)(1046,1302)(1047,1306)(1048,1311)
        (1049,1308)(1050,1314)(1051,1459)(1052,1465)(1053,1467)(1054,1461)(1055,1471)
        (1056,1462)(1057,1460)(1058,1468)(1059,1466)(1060,1469)(1061,1477)(1062,1478)
        (1063,1463)(1064,1464)(1065,1472)(1066,1475)(1067,1473)(1068,1481)(1069,1479)
        (1070,1470)(1071,1480)(1072,1474)(1073,1476)(1074,1482)(1099,1744)(1101,1748)
        (1102,1749)(1103,1746)(1104,1756)(1105,1755)(1106,1757)(1107,1747)(1108,1745)
        (1109,1751)(1110,1759)(1111,1750)(1112,1758)(1113,1764)(1114,1762)(1115,1752)
        (1116,1754)(1117,1753)(1118,1763)(1119,1760)(1120,1761)(1121,1766)(1122,1765)
        (1123,1363)(1124,1368)(1125,1366)(1126,1371)(1127,1375)(1128,1364)(1129,1370)
        (1130,1376)(1131,1365)(1132,1369)(1133,1372)(1134,1382)(1135,1367)(1136,1377)
        (1137,1380)(1138,1384)(1139,1373)(1140,1379)(1141,1385)(1142,1374)(1143,1378)
        (1144,1383)(1145,1381)(1146,1386)(1147,1435)(1148,1441)(1149,1442)(1150,1436)
        (1151,1437)(1152,1447)(1153,1444)(1154,1438)(1155,1443)(1156,1445)(1157,1453)
        (1158,1454)(1159,1439)(1160,1440)(1161,1448)(1162,1450)(1163,1455)(1164,1449)
        (1165,1446)(1166,1456)(1167,1457)(1168,1451)(1169,1452)(1170,1458)(1171,1219)
        (1172,1224)(1173,1226)(1174,1223)(1175,1221)(1176,1231)(1177,1220)(1178,1227)
        (1179,1232)(1180,1225)(1181,1228)(1182,1239)(1183,1222)(1184,1233)(1185,1236)
        (1186,1229)(1187,1234)(1188,1241)(1189,1230)(1190,1240)(1191,1238)(1192,1235)
        (1193,1237)(1194,1242)(1195,1339)(1196,1344)(1197,1346)(1198,1343)(1199,1340)
        (1200,1351)(1201,1352)(1202,1341)(1203,1345)(1204,1347)(1205,1348)(1206,1359)
        (1207,1342)(1208,1353)(1209,1354)(1210,1356)(1211,1360)(1212,1349)(1213,1350)
        (1214,1361)(1215,1358)(1216,1355)(1217,1357)(1218,1362)(1268,1701)(1269,1698)
        (1270,1709)(1271,1710)(1272,1704)(1273,1703)(1274,1711)(1275,1702)(1276,1705)
        (1277,1717)(1278,1718)(1279,1699)(1280,1700)(1281,1712)(1282,1715)(1283,1706)
        (1284,1714)(1285,1713)(1286,1707)(1287,1708)(1288,1719)(1289,1716)(1290,1720)
        (1388,1769)(1389,1768)(1390,1773)(1391,1779)(1392,1778)(1393,1772)(1394,1770)
        (1395,1780)(1396,1774)(1397,1784)(1398,1788)(1399,1767)(1400,1771)(1401,1781)
        (1402,1775)(1403,1785)(1404,1783)(1405,1777)(1406,1776)(1407,1782)(1408,1787)
        (1409,1786)(1410,1789)(1412,1675)(1413,1679)(1414,1686)(1415,1687)(1416,1681)
        (1417,1680)(1418,1676)(1419,1688)(1420,1682)(1421,1693)(1422,1694)(1423,1677)
        (1424,1678)(1425,1689)(1426,1683)(1427,1695)(1428,1691)(1429,1690)(1430,1684)
        (1431,1685)(1432,1692)(1433,1696)(1434,1697)(1484,1816)(1485,1815)(1486,1824)
        (1487,1825)(1488,1819)(1489,1817)(1490,1826)(1491,1818)(1492,1820)(1493,1833)
        (1494,1834)(1495,1813)(1496,1814)(1497,1827)(1498,1829)(1499,1821)(1500,1830)
        (1501,1828)(1502,1822)(1503,1823)(1504,1832)(1505,1831)(1506,1835)(1556,1790)
        (1557,1794)(1558,1801)(1559,1802)(1560,1796)(1561,1793)(1562,1795)(1563,1803)
        (1564,1797)(1565,1809)(1566,1810)(1567,1791)(1568,1792)(1569,1804)(1570,1798)
        (1571,1806)(1572,1808)(1573,1805)(1574,1799)(1575,1800)(1576,1807)(1577,1811)
        (1578,1812)(1604,1722)(1605,1725)(1606,1733)(1607,1732)(1608,1727)(1609,1734)
        (1610,1726)(1611,1724)(1612,1728)(1613,1740)(1614,1742)(1615,1721)(1616,1723)
        (1617,1735)(1618,1739)(1619,1737)(1620,1729)(1621,1736)(1622,1731)(1623,1730)
        (1624,1738)(1625,1741)(1626,1743)(1836,1931)(1837,1928)(1838,1929)(1839,1932)
        (1840,1934)(1841,1930)(1842,1933)(1843,1938)(1844,1950)(1845,1936)(1846,1935)
        (1847,1942)(1848,1941)(1850,1939)(1851,1944)(1852,1947)(1853,1943)(1854,1945)
        (1855,1948)(1856,1949)(1857,1946)(1858,1937)(1859,1908)(1860,1910)(1861,1905)
        (1862,1907)(1863,1909)(1864,1906)(1865,1911)(1866,1915)(1867,1927)(1868,1913)
        (1869,1912)(1870,1919)(1871,1918)(1873,1916)(1874,1920)(1875,1925)(1876,1922)
        (1877,1924)(1878,1926)(1879,1921)(1880,1923)(1881,1914)(1889,4953)(1890,4941)
        (1891,4917)(1892,4905)(1897,4965)(1898,4977)(1899,5001)(1900,5025)(1901,4989)
        (1902,5013)(1903,5037)(1904,4929)(1951,2219)(1952,2221)(1953,2217)(1954,2214)
        (1955,2215)(1956,2223)(1957,2227)(1958,2225)(1959,2229)(1960,2216)(1961,2220)
        (1962,2218)(1963,2222)(1964,2230)(1965,2231)(1966,2228)(1967,2224)(1968,2226)
        (1969,2232)(1970,2234)(1971,2233)(1972,2348)(1973,2350)(1974,2344)(1975,2354)
        (1976,2346)(1977,2351)(1978,2345)(1979,2352)(1980,2360)(1981,2358)(1982,2349)
        (1983,2347)(1984,2355)(1985,2362)(1986,2356)(1987,2361)(1988,2353)(1989,2363)
        (1990,2357)(1991,2359)(1992,2364)(1993,2365)(1994,2174)(1995,2176)(1996,2178)
        (1997,2171)(1998,2180)(1999,2172)(2000,2170)(2001,2175)(2002,2182)(2003,2186)
        (2004,2173)(2005,2177)(2006,2184)(2007,2189)(2008,2187)(2009,2179)(2010,2188)
        (2011,2181)(2012,2183)(2013,2185)(2014,2190)(2015,2191)(2016,2526)(2017,2524)
        (2018,2527)(2019,2520)(2020,2530)(2021,2522)(2022,2521)(2023,2528)(2024,2534)
        (2025,2536)(2026,2523)(2027,2525)(2028,2531)(2029,2538)(2030,2537)(2031,2529)
        (2032,2539)(2033,2532)(2034,2535)(2035,2533)(2036,2540)(2037,2541)(2038,2588)
        (2039,2589)(2040,2591)(2041,2595)(2042,2596)(2043,2597)(2044,2590)(2045,2585)
        (2046,2602)(2047,2603)(2048,2586)(2049,2587)(2050,2604)(2051,2599)(2052,2592)
        (2053,2593)(2054,2594)(2055,2598)(2056,2600)(2057,2601)(2058,2605)(2059,2606)
        (2060,2677)(2061,2675)(2062,2678)(2063,2683)(2064,2682)(2065,2684)(2066,2676)
        (2067,2674)(2068,2690)(2069,2691)(2070,2672)(2071,2673)(2072,2689)(2073,2687)
        (2074,2679)(2075,2681)(2076,2680)(2077,2685)(2078,2688)(2079,2686)(2080,2692)
        (2081,2693)(2082,2303)(2083,2307)(2084,2302)(2085,2300)(2086,2310)(2087,2301)
        (2088,2311)(2089,2305)(2090,2304)(2091,2313)(2092,2306)(2093,2315)(2094,2314)
        (2095,2308)(2096,2318)(2097,2309)(2098,2319)(2099,2317)(2100,2312)(2101,2316)
        (2102,2320)(2103,2321)(2104,2194)(2105,2196)(2106,2199)(2107,2202)(2108,2192)
        (2109,2193)(2110,2203)(2111,2198)(2112,2197)(2113,2208)(2114,2195)(2115,2206)
        (2116,2205)(2117,2200)(2118,2210)(2119,2211)(2120,2201)(2121,2204)(2122,2207)
        (2123,2209)(2124,2212)(2125,2213)(2126,2329)(2127,2327)(2128,2323)(2129,2332)
        (2130,2324)(2131,2328)(2132,2330)(2133,2322)(2134,2338)(2135,2337)(2136,2326)
        (2137,2325)(2138,2341)(2139,2333)(2140,2335)(2141,2339)(2142,2331)(2143,2340)
        (2144,2336)(2145,2334)(2146,2342)(2147,2343)(2257,2563)(2258,2567)(2259,2573)
        (2260,2575)(2261,2574)(2262,2569)(2263,2565)(2264,2568)(2265,2581)(2266,2579)
        (2267,2566)(2268,2564)(2269,2577)(2270,2580)(2271,2576)(2272,2571)(2273,2570)
        (2274,2572)(2275,2578)(2276,2582)(2277,2583)(2278,2584)(2279,2632)(2280,2633)
        (2281,2631)(2282,2640)(2283,2638)(2284,2629)(2285,2630)(2286,2639)(2287,2641)
        (2288,2634)(2289,2636)(2290,2645)(2291,2646)(2292,2637)(2293,2635)(2294,2644)
        (2295,2642)(2296,2643)(2297,2647)(2298,2649)(2299,2648)(2388,2694)(2389,2698)
        (2390,2705)(2391,2706)(2392,2697)(2393,2699)(2394,2700)(2395,2704)(2396,2712)
        (2397,2711)(2398,2696)(2399,2695)(2400,2703)(2401,2707)(2402,2708)(2403,2710)
        (2404,2701)(2405,2702)(2406,2709)(2407,2713)(2408,2714)(2409,2715)(2410,2652)
        (2411,2651)(2412,2660)(2413,2662)(2414,2656)(2415,2653)(2416,2661)(2417,2654)
        (2418,2664)(2419,2669)(2420,2650)(2421,2655)(2422,2665)(2423,2658)(2424,2666)
        (2425,2663)(2426,2657)(2427,2659)(2428,2668)(2429,2667)(2430,2670)(2431,2671)
        (2454,2611)(2455,2608)(2456,2618)(2457,2619)(2458,2617)(2459,2612)(2460,2613)
        (2461,2609)(2462,2623)(2463,2626)(2464,2607)(2465,2610)(2466,2624)(2467,2620)
        (2468,2621)(2469,2616)(2470,2614)(2471,2615)(2472,2625)(2473,2622)(2474,2627)
        (2475,2628)(2716,2825)(2717,5156)(2718,3704)(2719,3667)(2720,4333)(2721,3360)
        (2722,4281)(2723,3633)(2724,3958)(2725,3449)(2726,4658)(2727,3433)(2728,3943)
        (2729,3913)(2731,4804)(2732,4889)(2733,5157)(2734,5006)(2735,5158)(2736,2884)
        (2737,2885)(2738,2889)(2739,2887)(2740,2890)(2741,2881)(2742,2879)(2743,2891)
        (2744,2876)(2745,2888)(2746,2886)(2747,2877)(2748,2880)(2749,2878)(2750,2882)
        (2751,2883)(2752,2893)(2753,2892)(2754,2895)(2755,2894)(2756,3688)(2757,5179)
        (2758,2944)(2759,3061)(2760,4755)(2761,3081)(2762,4437)(2763,3225)(2764,4169)
        (2765,3182)(2766,4525)(2767,2846)(2768,4551)(2769,4671)(2771,3306)(2772,4850)
        (2773,5186)(2774,4994)(2775,5187)(2776,2982)(2777,5133)(2778,3739)(2779,3467)
        (2780,3486)(2781,4706)(2782,4280)(2783,3631)(2784,4251)(2785,3594)(2786,3431)
        (2787,4524)(2788,4549)(2789,4151)(2791,4802)(2792,4862)(2793,5134)(2794,5016)
        (2795,5135)(2796,3283)(2797,4786)(2798,4205)(2799,4763)(2800,4690)(2801,4738)
        (2802,4630)(2803,4618)(2804,5042)(2806,4471)(2807,4445)(2808,3985)(2809,4148)
        (2810,3910)(2811,4667)(2812,3304)(2813,4798)(2814,5043)(2815,5044)(2816,5045)
        (2817,3616)(2818,3615)(2819,3613)(2820,3611)(2821,3614)(2822,3609)(2823,3607)
        (2824,3617)(2826,3612)(2827,3610)(2828,3605)(2829,3608)(2830,3606)(2831,3604)
        (2832,3300)(2833,3619)(2834,3618)(2835,3621)(2836,3620)(2837,3382)(2838,5145)
        (2839,2965)(2840,4426)(2841,3027)(2842,2868)(2843,4439)(2844,3228)(2845,3811)
        (2847,4295)(2848,3991)(2850,4065)(2852,3311)(2853,4831)(2854,5218)(2855,4972)
        (2856,5219)(2857,4044)(2858,4716)(2859,4720)(2860,4715)(2861,4717)(2863,3356)
        (2864,4718)(2865,4719)(2866,3429)(2867,3983)(2869,3908)(2870,4714)(2871,4722)
        (2872,4721)(2873,4723)(2874,4724)(2875,4725)(2896,3002)(2897,5127)(2898,3790)
        (2899,3539)(2900,4705)(2901,3648)(2902,4331)(2903,3630)(2904,4305)(2905,3593)
        (2906,4292)(2907,3448)(2908,4448)(2909,4063)(2911,4801)(2912,4873)(2913,5128)
        (2914,5030)(2915,5129)(2916,4104)(2917,4106)(2918,4107)(2919,4109)(2920,3075)
        (2921,3641)(2922,4110)(2923,3176)(2924,4108)(2925,4111)(2926,3442)(2927,4102)
        (2928,4103)(2929,4105)(2930,4112)(2931,4114)(2932,4113)(2933,4116)(2934,4115)
        (2935,4231)(2936,4235)(2937,3771)(2938,3116)(2939,4233)(2940,3018)(2941,4240)
        (2942,3623)(2943,4237)(2945,4239)(2946,4232)(2947,4238)(2948,4236)(2949,4059)
        (2950,4234)(2951,4241)(2952,4242)(2953,4243)(2954,4244)(2955,4260)(2956,4262)
        (2957,4264)(2958,4268)(2959,3058)(2960,4266)(2961,3661)(2962,4265)(2963,3445)
        (2964,4267)(2966,3907)(2967,4261)(2968,4263)(2969,4269)(2970,4270)(2971,4271)
        (2972,4273)(2973,4272)(2974,3526)(2975,3525)(2976,3524)(2977,3522)(2978,3519)
        (2979,3521)(2980,3516)(2981,3527)(2983,3523)(2984,3518)(2985,3520)(2986,3517)
        (2987,3515)(2988,3514)(2989,3298)(2990,3529)(2991,3528)(2992,3531)(2993,3530)
        (2994,3400)(2995,3399)(2996,3396)(2997,3397)(2998,3393)(2999,3398)(3000,3392)
        (3001,3401)(3003,3395)(3004,3389)(3005,3394)(3006,3390)(3007,3391)(3008,3388)
        (3009,3297)(3010,3403)(3011,3402)(3012,3405)(3013,3404)(3014,4089)(3015,4582)
        (3016,4589)(3017,3717)(3019,4583)(3021,3627)(3022,4586)(3023,4587)(3024,4288)
        (3025,4588)(3026,4585)(3028,4545)(3029,4584)(3030,4591)(3031,4590)(3032,4592)
        (3033,4593)(3034,4218)(3035,4221)(3037,4224)(3038,4220)(3039,3535)(3040,3697)
        (3041,3220)(3042,4225)(3043,4222)(3044,4223)(3045,4217)(3046,3443)(3047,4226)
        (3048,3937)(3049,4219)(3050,4227)(3051,4228)(3052,4229)(3053,4230)(3054,4392)
        (3055,4394)(3056,4395)(3057,4397)(3059,3463)(3060,4399)(3062,4396)(3063,4398)
        (3064,3427)(3065,3982)(3066,4145)(3067,4393)(3068,4400)(3069,4401)(3070,4402)
        (3071,4404)(3072,4403)(3073,4366)(3074,4608)(3076,4606)(3077,4609)(3078,4612)
        (3079,3482)(3080,4610)(3082,3591)(3083,4469)(3084,4611)(3085,4146)(3086,4607)
        (3087,4613)(3088,4615)(3089,4614)(3090,4617)(3091,4616)(3092,3100)(3093,3106)
        (3094,3105)(3096,3103)(3098,3101)(3099,3107)(3108,3109)(3110,3111)(3112,4175)
        (3113,4406)(3114,4408)(3115,3753)(3118,4411)(3119,3626)(3120,4410)(3121,3177)
        (3122,4412)(3123,4413)(3124,4409)(3125,3939)(3126,4405)(3127,4407)(3128,4414)
        (3129,4415)(3130,4416)(3131,4417)(3132,4073)(3133,4077)(3134,4080)(3135,4075)
        (3136,3196)(3137,3731)(3138,3696)(3139,3216)(3140,4081)(3141,4079)(3142,4078)
        (3143,4082)(3144,4074)(3145,3424)(3146,4072)(3147,4076)(3148,4084)(3149,4083)
        (3150,4085)(3151,4086)(3152,3262)(3153,3260)(3154,3270)(3155,3258)(3156,3269)
        (3157,3257)(3158,3259)(3159,3268)(3160,3256)(3161,3267)(3162,3255)(3163,3264)
        (3164,3266)(3165,3254)(3166,3265)(3167,3253)(3168,3263)(3169,3261)(3170,3271)
        (3171,3272)(3172,3273)(3173,3580)(3174,5176)(3175,3243)(3178,4424)(3179,4756)
        (3180,3226)(3181,4125)(3184,4476)(3185,4659)(3186,3945)(3188,3308)(3189,4839)
        (3190,5190)(3191,4982)(3192,5191)(3193,4189)(3194,4193)(3195,4191)(3197,4195)
        (3198,3733)(3199,3534)(3200,3219)(3201,4197)(3202,4196)(3203,4194)(3204,3588)
        (3205,4198)(3206,4190)(3207,4058)(3208,4192)(3209,4200)(3210,4199)(3211,4201)
        (3212,4202)(3213,4774)(3214,3281)(3215,4781)(3217,4778)(3218,4782)(3222,4776)
        (3223,4780)(3224,4777)(3227,4779)(3229,4775)(3230,3302)(3231,4783)(3232,4784)
        (3233,4785)(3234,3864)(3235,3867)(3237,3866)(3238,3871)(3239,3869)(3240,3784)
        (3241,3868)(3242,3586)(3244,3863)(3245,3870)(3246,3862)(3247,3865)(3248,3872)
        (3249,3873)(3250,3874)(3251,3875)(3252,3876)(3274,3502)(3275,3507)(3277,3498)
        (3278,3504)(3279,3500)(3280,3497)(3282,3510)(3284,3509)(3285,3506)(3286,3503)
        (3287,3499)(3288,3505)(3289,3508)(3290,3496)(3291,3501)(3292,3511)(3293,3512)
        (3294,3513)(3295,5070)(3296,3581)(3299,3383)(3301,3689)(3303,3636)(3305,3329)
        (3307,3599)(3309,3455)(3310,3437)(3313,4817)(3314,4961)(3315,5232)(3316,4420)
        (3317,4752)(3318,4702)(3319,4329)(3320,4433)(3321,4277)(3322,4303)(3323,4120)
        (3324,4250)(3325,3956)(3326,3805)(3327,4164)(3330,4799)(3331,5071)(3332,5072)
        (3333,5073)(3334,3774)(3335,4741)(3336,3647)(3337,5115)(3338,3664)(3339,4622)
        (3340,3556)(3341,4536)(3343,4561)(3344,3412)(3345,4166)(3346,4669)(3347,4800)
        (3348,4885)(3349,5116)(3350,5028)(3351,5117)(3352,4728)(3353,4726)(3354,4729)
        (3355,4732)(3358,4730)(3359,4731)(3361,3410)(3362,3954)(3363,3803)(3364,4727)
        (3365,4733)(3366,4734)(3367,4735)(3368,4736)(3369,4737)(3370,3577)(3371,3579)
        (3372,3575)(3373,3578)(3374,3573)(3375,3571)(3376,3576)(3377,3574)(3378,3569)
        (3379,3572)(3380,3568)(3381,3570)(3384,3583)(3385,3582)(3386,3585)(3387,3584)
        (3406,3759)(3407,4210)(3408,3469)(3409,5170)(3411,4623)(3413,4512)(3415,4004)
        (3417,3808)(3418,3989)(3419,4806)(3420,4865)(3421,5171)(3422,5009)(3423,5172)
        (3425,5142)(3426,4697)(3428,4637)(3430,4490)(3432,4035)(3435,3960)(3436,3916)
        (3438,4854)(3439,5210)(3440,4971)(3441,5211)(3444,5163)(3446,4769)(3447,4636)
        (3450,4538)(3452,4253)(3453,4564)(3454,4154)(3456,4828)(3457,5202)(3458,4985)
        (3459,5203)(3460,4368)(3461,4369)(3462,4371)(3464,4373)(3465,3662)(3466,4370)
        (3468,4372)(3470,3952)(3471,4160)(3472,4367)(3473,4375)(3474,4374)(3475,4376)
        (3476,4378)(3477,4377)(3478,4572)(3479,4571)(3480,4574)(3481,4576)(3483,3645)
        (3484,4573)(3485,4575)(3487,3554)(3488,4301)(3489,4162)(3490,4570)(3491,4577)
        (3492,4579)(3493,4578)(3494,4580)(3495,4581)(3532,4380)(3533,4382)(3536,4387)
        (3537,3698)(3538,4383)(3540,4386)(3541,4385)(3542,3998)(3543,4379)(3544,4384)
        (3545,4381)(3546,4389)(3547,4388)(3548,4390)(3549,4391)(3550,5139)(3551,3792)
        (3552,3721)(3553,4209)(3555,4743)(3557,4487)(3559,4122)(3560,4033)(3562,4474)
        (3563,4803)(3564,4874)(3565,5140)(3566,5018)(3567,5141)(3587,5173)(3589,4768)
        (3590,4696)(3592,4513)(3595,4307)(3597,4005)(3598,4451)(3600,4838)(3601,5188)
        (3602,4995)(3603,5189)(3622,4794)(3624,4793)(3625,4792)(3628,4790)(3629,4789)
        (3632,4791)(3634,4788)(3635,4787)(3637,4795)(3638,4796)(3639,4797)(3640,4643)
        (3642,4644)(3643,4648)(3644,4646)(3646,4645)(3649,4118)(3650,4647)(3651,4246)
        (3652,4642)(3653,4649)(3654,4651)(3655,4650)(3656,4652)(3657,4653)(3658,4680)
        (3659,4678)(3660,4684)(3663,4682)(3665,4681)(3666,4683)(3668,4247)(3669,3802)
        (3670,4679)(3671,4686)(3672,4685)(3673,4687)(3674,4689)(3675,4688)(3676,3687)
        (3677,3686)(3678,3685)(3681,3682)(3690,3691)(3692,3693)(3694,4594)(3695,4601)
        (3699,4595)(3700,4483)(3701,4597)(3702,4600)(3703,4599)(3705,4532)(3706,4598)
        (3707,4596)(3708,4603)(3709,4602)(3710,4604)(3711,4605)(3712,4177)(3713,4179)
        (3714,4182)(3716,3770)(3718,4184)(3719,4180)(3720,4181)(3722,4027)(3723,4176)
        (3724,4183)(3725,4178)(3726,4185)(3727,4186)(3728,4187)(3729,4188)(3730,4356)
        (3732,4361)(3735,4354)(3736,4353)(3737,4357)(3738,4359)(3740,4360)(3741,4028)
        (3742,4358)(3743,4355)(3744,4362)(3745,4363)(3746,4364)(3747,4365)(3748,4095)
        (3749,4091)(3751,4092)(3752,3767)(3754,4097)(3755,4093)(3756,4087)(3757,4094)
        (3758,4088)(3760,4096)(3761,4090)(3762,4099)(3763,4098)(3764,4100)(3765,4101)
        (3766,4343)(3768,4341)(3769,4346)(3772,4348)(3773,4345)(3775,4340)(3776,4344)
        (3777,3997)(3778,4347)(3779,4342)(3780,4349)(3781,4350)(3782,4352)(3783,4351)
        (3785,4047)(3786,4046)(3787,4049)(3789,4051)(3791,4048)(3793,4043)(3794,4042)
        (3795,4050)(3796,4045)(3797,4052)(3798,4053)(3799,4054)(3800,4055)(3801,4056)
        (3804,4436)(3806,4319)(3807,3824)(3810,4168)(3813,4866)(3814,5177)(3815,5178)
        (3816,5034)(3817,5098)(3818,4330)(3819,4620)(3820,3851)(3821,4017)(3823,4002)
        (3825,4447)(3826,4061)(3827,5099)(3828,5100)(3829,5002)(3830,5101)(3831,5027)
        (3832,5066)(3833,4619)(3834,4276)(3835,4458)(3836,4134)(3838,4559)(3839,4163)
        (3840,4521)(3841,4149)(3842,5067)(3843,4858)(3844,4883)(3845,5069)(3846,5068)
        (3847,5078)(3848,4740)(3849,4703)(3850,3925)(3853,4534)(3854,4165)(3855,4547)
        (3856,4150)(3857,5079)(3858,5080)(3859,5081)(3860,5014)(3861,5026)(3877,4762)
        (3878,4750)(3879,5038)(3881,4015)(3882,3970)(3883,4533)(3884,4248)(3885,4546)
        (3886,4666)(3887,5039)(3888,5040)(3889,5041)(3890,4990)(3891,4978)(3892,5054)
        (3893,4631)(3894,4432)(3895,4496)(3896,4315)(3898,4249)(3899,4558)(3900,4520)
        (3901,4668)(3902,4847)(3903,4822)(3904,5055)(3905,5057)(3906,5056)(3909,4283)
        (3911,4139)(3912,3976)(3914,4255)(3915,3962)(3918,4855)(3919,5226)(3920,5227)
        (3921,4987)(3922,4421)(3923,5094)(3924,4632)(3928,4031)(3929,3957)(3930,4473)
        (3931,3940)(3932,5095)(3933,5096)(3934,4967)(3935,4979)(3936,5097)(3938,5082)
        (3942,3975)(3944,4539)(3947,4813)(3948,4891)(3949,5215)(3950,4986)(3951,5214)
        (3953,4634)(3955,4500)(3961,4153)(3963,5174)(3964,4890)(3965,5175)(3966,5022)
        (3967,4207)(3968,5106)(3969,4278)(3973,4121)(3974,4032)(3977,5107)(3978,5108)
        (3979,5109)(3980,5015)(3981,5003)(3984,4625)(3986,4463)(3987,4020)(3992,4673)
        (3993,5212)(3994,4830)(3995,5213)(3996,4998)(3999,5046)(4001,4019)(4003,4537)
        (4006,4064)(4007,4812)(4008,4824)(4009,5166)(4010,5167)(4011,5033)(4012,4692)
        (4013,5090)(4014,4434)(4018,4304)(4021,4060)(4022,5091)(4023,5092)(4024,4966)
        (4025,4991)(4026,5093)(4029,5058)(4036,4550)(4037,4810)(4038,4848)(4039,5155)
        (4040,5154)(4041,5021)(4057,5062)(4066,4552)(4067,4815)(4068,4867)(4069,5224)
        (4070,4999)(4071,5225)(4117,4754)(4119,4137)(4124,4167)(4127,5146)(4128,4887)
        (4129,5147)(4130,5019)(4131,4739)(4132,4328)(4133,4497)(4136,4485)(4138,4655)
        (4140,5063)(4141,4870)(4142,4882)(4143,5064)(4144,5065)(4147,4335)(4152,4309)
        (4156,4842)(4157,5222)(4158,5223)(4159,4974)(4161,4423)(4171,5180)(4172,4878)
        (4173,5181)(4174,5010)(4203,4206)(4204,4212)(4213,4214)(4215,4216)(4245,4694)
        (4254,4450)(4256,5164)(4257,4876)(4258,5165)(4259,5008)(4274,4766)(4275,4764)
        (4279,4767)(4282,4765)(4284,4771)(4285,4770)(4286,4773)(4287,4772)(4289,4462)
        (4290,4320)(4293,4563)(4296,5199)(4297,5198)(4298,4827)(4299,4957)(4300,5035)
        (4302,4461)(4308,4449)(4310,5143)(4311,4864)(4312,5144)(4313,5031)(4314,4704)
        (4318,4509)(4321,4446)(4322,5083)(4323,4871)(4324,4859)(4325,5084)(4326,5085)
        (4327,4691)(4332,4695)(4334,4693)(4336,4699)(4337,4698)(4338,4701)(4339,4700)
        (4418,4419)(4427,4428)(4429,4430)(4431,4751)(4435,4753)(4438,4757)(4440,4758)
        (4441,4759)(4442,4760)(4443,4761)(4444,4709)(4453,5208)(4454,4829)(4455,5209)
        (4456,4997)(4460,4508)(4464,5059)(4465,4835)(4466,4823)(4467,5060)(4468,5061)
        (4470,4744)(4472,4501)(4478,4672)(4479,5192)(4480,4851)(4481,5193)(4482,4983)
        (4484,4499)(4488,4562)(4489,4657)(4491,5120)(4492,5121)(4493,4886)(4494,4955)
        (4495,4980)(4502,4654)(4503,4834)(4504,5047)(4505,4846)(4506,5048)(4507,5049)
        (4514,4523)(4515,5118)(4516,5119)(4517,4860)(4518,4954)(4519,4992)(4526,4660)
        (4527,5216)(4528,4841)(4529,5217)(4530,4959)(4531,5011)(4540,4836)(4541,4811)
        (4542,5160)(4543,5159)(4544,5007)(4553,4879)(4554,4814)(4555,5220)(4556,5221)
        (4557,4973)(4565,5169)(4566,5168)(4567,4877)(4568,4956)(4569,4968)(4621,4742)
        (4624,4745)(4626,4747)(4627,4746)(4628,4749)(4629,4748)(4633,4708)(4635,4707)
        (4638,4710)(4639,4711)(4640,4713)(4641,4712)(4661,5204)(4662,5205)(4663,4852)
        (4664,4958)(4665,5023)(4674,4843)(4675,5228)(4676,5229)(4677,4975)(4807,4818)
        (4808,4962)(4809,5233)(4816,5075)(4819,5246)(4820,5247)(4821,4924)(4825,5194)
        (4826,5149)(4832,5251)(4833,4926)(4837,5131)(4840,5206)(4844,5239)(4845,4922)
        (4849,5152)(4853,5200)(4856,5250)(4857,4925)(4861,5184)(4863,5137)(4868,5253)
        (4869,4927)(4872,5113)(4875,5196)(4880,5243)(4881,4923)(4884,5125)(4888,5182)
        (4892,5255)(4893,4928)(4894,4945)(4895,4944)(4897,4942)(4898,4947)(4899,4946)
        (4900,4948)(4901,4951)(4902,4952)(4903,4949)(4904,4950)(4906,4933)(4907,4932)
        (4909,4930)(4910,4934)(4911,4938)(4912,4935)(4913,4939)(4914,4936)(4915,4937)
        (4916,4940)(4960,5076)(4963,5248)(4964,5256)(4969,5150)(4970,5201)(4976,5237)
        (4981,5132)(4984,5195)(4988,5234)(4993,5153)(4996,5207)(5000,5236)(5004,5126)
        (5005,5185)(5012,5240)(5017,5138)(5020,5197)(5024,5244)(5029,5114)(5032,5183)
        (5036,5235)(5053,5231)(5077,5230)(5112,5124)(5130,5148)(5238,5264)(5241,5260)
        (5242,5261)(5245,5265)(5249,5259)(5252,5258)(5254,5263)(5257,5262) ] ),
  colourClasses := [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 
      20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 
      40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 
      60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 
      80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
      100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
      116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 
      132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 
      148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
      164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 
      180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 
      196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 
      212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 
      228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 
      244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 
      260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 
      276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 
      292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 
      308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 
      324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 
      340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 
      356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 
      372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 
      388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 
      404, 405 ],
  group := Group( () ),
  isGraph := true,
  isSimple := true,
  names := [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
      22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 
      42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 
      62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
      82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
      102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 
      118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 
      134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 
      150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
      166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 
      182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 
      198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 
      214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
      230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 
      246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 
      262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 
      278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 
      294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 
      310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 
      326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 
      342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 
      358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 
      374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 
      390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 
      406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 
      422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 
      438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 
      454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 
      470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 
      486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 
      502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 
      518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 
      534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 
      550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 
      566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 
      582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 
      598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 
      614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 
      630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 
      646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 
      662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 
      678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 
      694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 
      710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 
      726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 
      742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 
      758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 
      774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 
      790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 
      806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 
      822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 
      838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 
      854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 
      870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 
      886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 
      902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 
      918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 
      934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 
      950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 
      966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 
      982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 
      998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 
      1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 
      1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 
      1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 
      1051, 1052, 1053, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 
      1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 1076, 
      1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088, 1089, 
      1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 
      1103, 1104, 1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 
      1116, 1117, 1118, 1119, 1120, 1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 
      1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 
      1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152, 1153, 1154, 
      1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 
      1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 
      1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 
      1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 
      1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216, 1217, 1218, 1219, 
      1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232, 
      1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 
      1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 
      1259, 1260, 1261, 1262, 1263, 1264, 1265, 1266, 1267, 1268, 1269, 1270, 1271, 
      1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 
      1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 1295, 1296, 1297, 
      1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 
      1311, 1312, 1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 1322, 1323, 
      1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 
      1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344, 1345, 1346, 1347, 1348, 1349, 
      1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360, 1361, 1362, 
      1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 1373, 1374, 1375, 
      1376, 1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 1386, 1387, 1388, 
      1389, 1390, 1391, 1392, 1393, 1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 
      1402, 1403, 1404, 1405, 1406, 1407, 1408, 1409, 1410, 1411, 1412, 1413, 1414, 
      1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424, 1425, 1426, 1427, 
      1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 1438, 1439, 1440, 
      1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 
      1454, 1455, 1456, 1457, 1458, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 1466, 
      1467, 1468, 1469, 1470, 1471, 1472, 1473, 1474, 1475, 1476, 1477, 1478, 1479, 
      1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488, 1489, 1490, 1491, 1492, 
      1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 1502, 1503, 1504, 1505, 
      1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515, 1516, 1517, 1518, 
      1519, 1520, 1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 1529, 1530, 1531, 
      1532, 1533, 1534, 1535, 1536, 1537, 1538, 1539, 1540, 1541, 1542, 1543, 1544, 
      1545, 1546, 1547, 1548, 1549, 1550, 1551, 1552, 1553, 1554, 1555, 1556, 1557, 
      1558, 1559, 1560, 1561, 1562, 1563, 1564, 1565, 1566, 1567, 1568, 1569, 1570, 
      1571, 1572, 1573, 1574, 1575, 1576, 1577, 1578, 1579, 1580, 1581, 1582, 1583, 
      1584, 1585, 1586, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 
      1597, 1598, 1599, 1600, 1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1609, 
      1610, 1611, 1612, 1613, 1614, 1615, 1616, 1617, 1618, 1619, 1620, 1621, 1622, 
      1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632, 1633, 1634, 1635, 
      1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1648, 
      1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 1659, 1660, 1661, 
      1662, 1663, 1664, 1665, 1666, 1667, 1668, 1669, 1670, 1671, 1672, 1673, 1674, 
      1675, 1676, 1677, 1678, 1679, 1680, 1681, 1682, 1683, 1684, 1685, 1686, 1687, 
      1688, 1689, 1690, 1691, 1692, 1693, 1694, 1695, 1696, 1697, 1698, 1699, 1700, 
      1701, 1702, 1703, 1704, 1705, 1706, 1707, 1708, 1709, 1710, 1711, 1712, 1713, 
      1714, 1715, 1716, 1717, 1718, 1719, 1720, 1721, 1722, 1723, 1724, 1725, 1726, 
      1727, 1728, 1729, 1730, 1731, 1732, 1733, 1734, 1735, 1736, 1737, 1738, 1739, 
      1740, 1741, 1742, 1743, 1744, 1745, 1746, 1747, 1748, 1749, 1750, 1751, 1752, 
      1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 
      1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 
      1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 
      1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 
      1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 
      1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 
      1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 
      1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 
      1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 
      1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 
      1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 
      1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 
      1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 
      1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 
      1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 
      1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 
      1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 
      1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 
      1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 
      2000, 2001, 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010, 2011, 2012, 
      2013, 2014, 2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023, 2024, 2025, 
      2026, 2027, 2028, 2029, 2030, 2031, 2032, 2033, 2034, 2035, 2036, 2037, 2038, 
      2039, 2040, 2041, 2042, 2043, 2044, 2045, 2046, 2047, 2048, 2049, 2050, 2051, 
      2052, 2053, 2054, 2055, 2056, 2057, 2058, 2059, 2060, 2061, 2062, 2063, 2064, 
      2065, 2066, 2067, 2068, 2069, 2070, 2071, 2072, 2073, 2074, 2075, 2076, 2077, 
      2078, 2079, 2080, 2081, 2082, 2083, 2084, 2085, 2086, 2087, 2088, 2089, 2090, 
      2091, 2092, 2093, 2094, 2095, 2096, 2097, 2098, 2099, 2100, 2101, 2102, 2103, 
      2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112, 2113, 2114, 2115, 2116, 
      2117, 2118, 2119, 2120, 2121, 2122, 2123, 2124, 2125, 2126, 2127, 2128, 2129, 
      2130, 2131, 2132, 2133, 2134, 2135, 2136, 2137, 2138, 2139, 2140, 2141, 2142, 
      2143, 2144, 2145, 2146, 2147, 2148, 2149, 2150, 2151, 2152, 2153, 2154, 2155, 
      2156, 2157, 2158, 2159, 2160, 2161, 2162, 2163, 2164, 2165, 2166, 2167, 2168, 
      2169, 2170, 2171, 2172, 2173, 2174, 2175, 2176, 2177, 2178, 2179, 2180, 2181, 
      2182, 2183, 2184, 2185, 2186, 2187, 2188, 2189, 2190, 2191, 2192, 2193, 2194, 
      2195, 2196, 2197, 2198, 2199, 2200, 2201, 2202, 2203, 2204, 2205, 2206, 2207, 
      2208, 2209, 2210, 2211, 2212, 2213, 2214, 2215, 2216, 2217, 2218, 2219, 2220, 
      2221, 2222, 2223, 2224, 2225, 2226, 2227, 2228, 2229, 2230, 2231, 2232, 2233, 
      2234, 2235, 2236, 2237, 2238, 2239, 2240, 2241, 2242, 2243, 2244, 2245, 2246, 
      2247, 2248, 2249, 2250, 2251, 2252, 2253, 2254, 2255, 2256, 2257, 2258, 2259, 
      2260, 2261, 2262, 2263, 2264, 2265, 2266, 2267, 2268, 2269, 2270, 2271, 2272, 
      2273, 2274, 2275, 2276, 2277, 2278, 2279, 2280, 2281, 2282, 2283, 2284, 2285, 
      2286, 2287, 2288, 2289, 2290, 2291, 2292, 2293, 2294, 2295, 2296, 2297, 2298, 
      2299, 2300, 2301, 2302, 2303, 2304, 2305, 2306, 2307, 2308, 2309, 2310, 2311, 
      2312, 2313, 2314, 2315, 2316, 2317, 2318, 2319, 2320, 2321, 2322, 2323, 2324, 
      2325, 2326, 2327, 2328, 2329, 2330, 2331, 2332, 2333, 2334, 2335, 2336, 2337, 
      2338, 2339, 2340, 2341, 2342, 2343, 2344, 2345, 2346, 2347, 2348, 2349, 2350, 
      2351, 2352, 2353, 2354, 2355, 2356, 2357, 2358, 2359, 2360, 2361, 2362, 2363, 
      2364, 2365, 2366, 2367, 2368, 2369, 2370, 2371, 2372, 2373, 2374, 2375, 2376, 
      2377, 2378, 2379, 2380, 2381, 2382, 2383, 2384, 2385, 2386, 2387, 2388, 2389, 
      2390, 2391, 2392, 2393, 2394, 2395, 2396, 2397, 2398, 2399, 2400, 2401, 2402, 
      2403, 2404, 2405, 2406, 2407, 2408, 2409, 2410, 2411, 2412, 2413, 2414, 2415, 
      2416, 2417, 2418, 2419, 2420, 2421, 2422, 2423, 2424, 2425, 2426, 2427, 2428, 
      2429, 2430, 2431, 2432, 2433, 2434, 2435, 2436, 2437, 2438, 2439, 2440, 2441, 
      2442, 2443, 2444, 2445, 2446, 2447, 2448, 2449, 2450, 2451, 2452, 2453, 2454, 
      2455, 2456, 2457, 2458, 2459, 2460, 2461, 2462, 2463, 2464, 2465, 2466, 2467, 
      2468, 2469, 2470, 2471, 2472, 2473, 2474, 2475, 2476, 2477, 2478, 2479, 2480, 
      2481, 2482, 2483, 2484, 2485, 2486, 2487, 2488, 2489, 2490, 2491, 2492, 2493, 
      2494, 2495, 2496, 2497, 2498, 2499, 2500, 2501, 2502, 2503, 2504, 2505, 2506, 
      2507, 2508, 2509, 2510, 2511, 2512, 2513, 2514, 2515, 2516, 2517, 2518, 2519, 
      2520, 2521, 2522, 2523, 2524, 2525, 2526, 2527, 2528, 2529, 2530, 2531, 2532, 
      2533, 2534, 2535, 2536, 2537, 2538, 2539, 2540, 2541, 2542, 2543, 2544, 2545, 
      2546, 2547, 2548, 2549, 2550, 2551, 2552, 2553, 2554, 2555, 2556, 2557, 2558, 
      2559, 2560, 2561, 2562, 2563, 2564, 2565, 2566, 2567, 2568, 2569, 2570, 2571, 
      2572, 2573, 2574, 2575, 2576, 2577, 2578, 2579, 2580, 2581, 2582, 2583, 2584, 
      2585, 2586, 2587, 2588, 2589, 2590, 2591, 2592, 2593, 2594, 2595, 2596, 2597, 
      2598, 2599, 2600, 2601, 2602, 2603, 2604, 2605, 2606, 2607, 2608, 2609, 2610, 
      2611, 2612, 2613, 2614, 2615, 2616, 2617, 2618, 2619, 2620, 2621, 2622, 2623, 
      2624, 2625, 2626, 2627, 2628, 2629, 2630, 2631, 2632, 2633, 2634, 2635, 2636, 
      2637, 2638, 2639, 2640, 2641, 2642, 2643, 2644, 2645, 2646, 2647, 2648, 2649, 
      2650, 2651, 2652, 2653, 2654, 2655, 2656, 2657, 2658, 2659, 2660, 2661, 2662, 
      2663, 2664, 2665, 2666, 2667, 2668, 2669, 2670, 2671, 2672, 2673, 2674, 2675, 
      2676, 2677, 2678, 2679, 2680, 2681, 2682, 2683, 2684, 2685, 2686, 2687, 2688, 
      2689, 2690, 2691, 2692, 2693, 2694, 2695, 2696, 2697, 2698, 2699, 2700, 2701, 
      2702, 2703, 2704, 2705, 2706, 2707, 2708, 2709, 2710, 2711, 2712, 2713, 2714, 
      2715, 2716, 2717, 2718, 2719, 2720, 2721, 2722, 2723, 2724, 2725, 2726, 2727, 
      2728, 2729, 2730, 2731, 2732, 2733, 2734, 2735, 2736, 2737, 2738, 2739, 2740, 
      2741, 2742, 2743, 2744, 2745, 2746, 2747, 2748, 2749, 2750, 2751, 2752, 2753, 
      2754, 2755, 2756, 2757, 2758, 2759, 2760, 2761, 2762, 2763, 2764, 2765, 2766, 
      2767, 2768, 2769, 2770, 2771, 2772, 2773, 2774, 2775, 2776, 2777, 2778, 2779, 
      2780, 2781, 2782, 2783, 2784, 2785, 2786, 2787, 2788, 2789, 2790, 2791, 2792, 
      2793, 2794, 2795, 2796, 2797, 2798, 2799, 2800, 2801, 2802, 2803, 2804, 2805, 
      2806, 2807, 2808, 2809, 2810, 2811, 2812, 2813, 2814, 2815, 2816, 2817, 2818, 
      2819, 2820, 2821, 2822, 2823, 2824, 2825, 2826, 2827, 2828, 2829, 2830, 2831, 
      2832, 2833, 2834, 2835, 2836, 2837, 2838, 2839, 2840, 2841, 2842, 2843, 2844, 
      2845, 2846, 2847, 2848, 2849, 2850, 2851, 2852, 2853, 2854, 2855, 2856, 2857, 
      2858, 2859, 2860, 2861, 2862, 2863, 2864, 2865, 2866, 2867, 2868, 2869, 2870, 
      2871, 2872, 2873, 2874, 2875, 2876, 2877, 2878, 2879, 2880, 2881, 2882, 2883, 
      2884, 2885, 2886, 2887, 2888, 2889, 2890, 2891, 2892, 2893, 2894, 2895, 2896, 
      2897, 2898, 2899, 2900, 2901, 2902, 2903, 2904, 2905, 2906, 2907, 2908, 2909, 
      2910, 2911, 2912, 2913, 2914, 2915, 2916, 2917, 2918, 2919, 2920, 2921, 2922, 
      2923, 2924, 2925, 2926, 2927, 2928, 2929, 2930, 2931, 2932, 2933, 2934, 2935, 
      2936, 2937, 2938, 2939, 2940, 2941, 2942, 2943, 2944, 2945, 2946, 2947, 2948, 
      2949, 2950, 2951, 2952, 2953, 2954, 2955, 2956, 2957, 2958, 2959, 2960, 2961, 
      2962, 2963, 2964, 2965, 2966, 2967, 2968, 2969, 2970, 2971, 2972, 2973, 2974, 
      2975, 2976, 2977, 2978, 2979, 2980, 2981, 2982, 2983, 2984, 2985, 2986, 2987, 
      2988, 2989, 2990, 2991, 2992, 2993, 2994, 2995, 2996, 2997, 2998, 2999, 3000, 
      3001, 3002, 3003, 3004, 3005, 3006, 3007, 3008, 3009, 3010, 3011, 3012, 3013, 
      3014, 3015, 3016, 3017, 3018, 3019, 3020, 3021, 3022, 3023, 3024, 3025, 3026, 
      3027, 3028, 3029, 3030, 3031, 3032, 3033, 3034, 3035, 3036, 3037, 3038, 3039, 
      3040, 3041, 3042, 3043, 3044, 3045, 3046, 3047, 3048, 3049, 3050, 3051, 3052, 
      3053, 3054, 3055, 3056, 3057, 3058, 3059, 3060, 3061, 3062, 3063, 3064, 3065, 
      3066, 3067, 3068, 3069, 3070, 3071, 3072, 3073, 3074, 3075, 3076, 3077, 3078, 
      3079, 3080, 3081, 3082, 3083, 3084, 3085, 3086, 3087, 3088, 3089, 3090, 3091, 
      3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 3102, 3103, 3104, 
      3105, 3106, 3107, 3108, 3109, 3110, 3111, 3112, 3113, 3114, 3115, 3116, 3117, 
      3118, 3119, 3120, 3121, 3122, 3123, 3124, 3125, 3126, 3127, 3128, 3129, 3130, 
      3131, 3132, 3133, 3134, 3135, 3136, 3137, 3138, 3139, 3140, 3141, 3142, 3143, 
      3144, 3145, 3146, 3147, 3148, 3149, 3150, 3151, 3152, 3153, 3154, 3155, 3156, 
      3157, 3158, 3159, 3160, 3161, 3162, 3163, 3164, 3165, 3166, 3167, 3168, 3169, 
      3170, 3171, 3172, 3173, 3174, 3175, 3176, 3177, 3178, 3179, 3180, 3181, 3182, 
      3183, 3184, 3185, 3186, 3187, 3188, 3189, 3190, 3191, 3192, 3193, 3194, 3195, 
      3196, 3197, 3198, 3199, 3200, 3201, 3202, 3203, 3204, 3205, 3206, 3207, 3208, 
      3209, 3210, 3211, 3212, 3213, 3214, 3215, 3216, 3217, 3218, 3219, 3220, 3221, 
      3222, 3223, 3224, 3225, 3226, 3227, 3228, 3229, 3230, 3231, 3232, 3233, 3234, 
      3235, 3236, 3237, 3238, 3239, 3240, 3241, 3242, 3243, 3244, 3245, 3246, 3247, 
      3248, 3249, 3250, 3251, 3252, 3253, 3254, 3255, 3256, 3257, 3258, 3259, 3260, 
      3261, 3262, 3263, 3264, 3265, 3266, 3267, 3268, 3269, 3270, 3271, 3272, 3273, 
      3274, 3275, 3276, 3277, 3278, 3279, 3280, 3281, 3282, 3283, 3284, 3285, 3286, 
      3287, 3288, 3289, 3290, 3291, 3292, 3293, 3294, 3295, 3296, 3297, 3298, 3299, 
      3300, 3301, 3302, 3303, 3304, 3305, 3306, 3307, 3308, 3309, 3310, 3311, 3312, 
      3313, 3314, 3315, 3316, 3317, 3318, 3319, 3320, 3321, 3322, 3323, 3324, 3325, 
      3326, 3327, 3328, 3329, 3330, 3331, 3332, 3333, 3334, 3335, 3336, 3337, 3338, 
      3339, 3340, 3341, 3342, 3343, 3344, 3345, 3346, 3347, 3348, 3349, 3350, 3351, 
      3352, 3353, 3354, 3355, 3356, 3357, 3358, 3359, 3360, 3361, 3362, 3363, 3364, 
      3365, 3366, 3367, 3368, 3369, 3370, 3371, 3372, 3373, 3374, 3375, 3376, 3377, 
      3378, 3379, 3380, 3381, 3382, 3383, 3384, 3385, 3386, 3387, 3388, 3389, 3390, 
      3391, 3392, 3393, 3394, 3395, 3396, 3397, 3398, 3399, 3400, 3401, 3402, 3403, 
      3404, 3405, 3406, 3407, 3408, 3409, 3410, 3411, 3412, 3413, 3414, 3415, 3416, 
      3417, 3418, 3419, 3420, 3421, 3422, 3423, 3424, 3425, 3426, 3427, 3428, 3429, 
      3430, 3431, 3432, 3433, 3434, 3435, 3436, 3437, 3438, 3439, 3440, 3441, 3442, 
      3443, 3444, 3445, 3446, 3447, 3448, 3449, 3450, 3451, 3452, 3453, 3454, 3455, 
      3456, 3457, 3458, 3459, 3460, 3461, 3462, 3463, 3464, 3465, 3466, 3467, 3468, 
      3469, 3470, 3471, 3472, 3473, 3474, 3475, 3476, 3477, 3478, 3479, 3480, 3481, 
      3482, 3483, 3484, 3485, 3486, 3487, 3488, 3489, 3490, 3491, 3492, 3493, 3494, 
      3495, 3496, 3497, 3498, 3499, 3500, 3501, 3502, 3503, 3504, 3505, 3506, 3507, 
      3508, 3509, 3510, 3511, 3512, 3513, 3514, 3515, 3516, 3517, 3518, 3519, 3520, 
      3521, 3522, 3523, 3524, 3525, 3526, 3527, 3528, 3529, 3530, 3531, 3532, 3533, 
      3534, 3535, 3536, 3537, 3538, 3539, 3540, 3541, 3542, 3543, 3544, 3545, 3546, 
      3547, 3548, 3549, 3550, 3551, 3552, 3553, 3554, 3555, 3556, 3557, 3558, 3559, 
      3560, 3561, 3562, 3563, 3564, 3565, 3566, 3567, 3568, 3569, 3570, 3571, 3572, 
      3573, 3574, 3575, 3576, 3577, 3578, 3579, 3580, 3581, 3582, 3583, 3584, 3585, 
      3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 3596, 3597, 3598, 
      3599, 3600, 3601, 3602, 3603, 3604, 3605, 3606, 3607, 3608, 3609, 3610, 3611, 
      3612, 3613, 3614, 3615, 3616, 3617, 3618, 3619, 3620, 3621, 3622, 3623, 3624, 
      3625, 3626, 3627, 3628, 3629, 3630, 3631, 3632, 3633, 3634, 3635, 3636, 3637, 
      3638, 3639, 3640, 3641, 3642, 3643, 3644, 3645, 3646, 3647, 3648, 3649, 3650, 
      3651, 3652, 3653, 3654, 3655, 3656, 3657, 3658, 3659, 3660, 3661, 3662, 3663, 
      3664, 3665, 3666, 3667, 3668, 3669, 3670, 3671, 3672, 3673, 3674, 3675, 3676, 
      3677, 3678, 3679, 3680, 3681, 3682, 3683, 3684, 3685, 3686, 3687, 3688, 3689, 
      3690, 3691, 3692, 3693, 3694, 3695, 3696, 3697, 3698, 3699, 3700, 3701, 3702, 
      3703, 3704, 3705, 3706, 3707, 3708, 3709, 3710, 3711, 3712, 3713, 3714, 3715, 
      3716, 3717, 3718, 3719, 3720, 3721, 3722, 3723, 3724, 3725, 3726, 3727, 3728, 
      3729, 3730, 3731, 3732, 3733, 3734, 3735, 3736, 3737, 3738, 3739, 3740, 3741, 
      3742, 3743, 3744, 3745, 3746, 3747, 3748, 3749, 3750, 3751, 3752, 3753, 3754, 
      3755, 3756, 3757, 3758, 3759, 3760, 3761, 3762, 3763, 3764, 3765, 3766, 3767, 
      3768, 3769, 3770, 3771, 3772, 3773, 3774, 3775, 3776, 3777, 3778, 3779, 3780, 
      3781, 3782, 3783, 3784, 3785, 3786, 3787, 3788, 3789, 3790, 3791, 3792, 3793, 
      3794, 3795, 3796, 3797, 3798, 3799, 3800, 3801, 3802, 3803, 3804, 3805, 3806, 
      3807, 3808, 3809, 3810, 3811, 3812, 3813, 3814, 3815, 3816, 3817, 3818, 3819, 
      3820, 3821, 3822, 3823, 3824, 3825, 3826, 3827, 3828, 3829, 3830, 3831, 3832, 
      3833, 3834, 3835, 3836, 3837, 3838, 3839, 3840, 3841, 3842, 3843, 3844, 3845, 
      3846, 3847, 3848, 3849, 3850, 3851, 3852, 3853, 3854, 3855, 3856, 3857, 3858, 
      3859, 3860, 3861, 3862, 3863, 3864, 3865, 3866, 3867, 3868, 3869, 3870, 3871, 
      3872, 3873, 3874, 3875, 3876, 3877, 3878, 3879, 3880, 3881, 3882, 3883, 3884, 
      3885, 3886, 3887, 3888, 3889, 3890, 3891, 3892, 3893, 3894, 3895, 3896, 3897, 
      3898, 3899, 3900, 3901, 3902, 3903, 3904, 3905, 3906, 3907, 3908, 3909, 3910, 
      3911, 3912, 3913, 3914, 3915, 3916, 3917, 3918, 3919, 3920, 3921, 3922, 3923, 
      3924, 3925, 3926, 3927, 3928, 3929, 3930, 3931, 3932, 3933, 3934, 3935, 3936, 
      3937, 3938, 3939, 3940, 3941, 3942, 3943, 3944, 3945, 3946, 3947, 3948, 3949, 
      3950, 3951, 3952, 3953, 3954, 3955, 3956, 3957, 3958, 3959, 3960, 3961, 3962, 
      3963, 3964, 3965, 3966, 3967, 3968, 3969, 3970, 3971, 3972, 3973, 3974, 3975, 
      3976, 3977, 3978, 3979, 3980, 3981, 3982, 3983, 3984, 3985, 3986, 3987, 3988, 
      3989, 3990, 3991, 3992, 3993, 3994, 3995, 3996, 3997, 3998, 3999, 4000, 4001, 
      4002, 4003, 4004, 4005, 4006, 4007, 4008, 4009, 4010, 4011, 4012, 4013, 4014, 
      4015, 4016, 4017, 4018, 4019, 4020, 4021, 4022, 4023, 4024, 4025, 4026, 4027, 
      4028, 4029, 4030, 4031, 4032, 4033, 4034, 4035, 4036, 4037, 4038, 4039, 4040, 
      4041, 4042, 4043, 4044, 4045, 4046, 4047, 4048, 4049, 4050, 4051, 4052, 4053, 
      4054, 4055, 4056, 4057, 4058, 4059, 4060, 4061, 4062, 4063, 4064, 4065, 4066, 
      4067, 4068, 4069, 4070, 4071, 4072, 4073, 4074, 4075, 4076, 4077, 4078, 4079, 
      4080, 4081, 4082, 4083, 4084, 4085, 4086, 4087, 4088, 4089, 4090, 4091, 4092, 
      4093, 4094, 4095, 4096, 4097, 4098, 4099, 4100, 4101, 4102, 4103, 4104, 4105, 
      4106, 4107, 4108, 4109, 4110, 4111, 4112, 4113, 4114, 4115, 4116, 4117, 4118, 
      4119, 4120, 4121, 4122, 4123, 4124, 4125, 4126, 4127, 4128, 4129, 4130, 4131, 
      4132, 4133, 4134, 4135, 4136, 4137, 4138, 4139, 4140, 4141, 4142, 4143, 4144, 
      4145, 4146, 4147, 4148, 4149, 4150, 4151, 4152, 4153, 4154, 4155, 4156, 4157, 
      4158, 4159, 4160, 4161, 4162, 4163, 4164, 4165, 4166, 4167, 4168, 4169, 4170, 
      4171, 4172, 4173, 4174, 4175, 4176, 4177, 4178, 4179, 4180, 4181, 4182, 4183, 
      4184, 4185, 4186, 4187, 4188, 4189, 4190, 4191, 4192, 4193, 4194, 4195, 4196, 
      4197, 4198, 4199, 4200, 4201, 4202, 4203, 4204, 4205, 4206, 4207, 4208, 4209, 
      4210, 4211, 4212, 4213, 4214, 4215, 4216, 4217, 4218, 4219, 4220, 4221, 4222, 
      4223, 4224, 4225, 4226, 4227, 4228, 4229, 4230, 4231, 4232, 4233, 4234, 4235, 
      4236, 4237, 4238, 4239, 4240, 4241, 4242, 4243, 4244, 4245, 4246, 4247, 4248, 
      4249, 4250, 4251, 4252, 4253, 4254, 4255, 4256, 4257, 4258, 4259, 4260, 4261, 
      4262, 4263, 4264, 4265, 4266, 4267, 4268, 4269, 4270, 4271, 4272, 4273, 4274, 
      4275, 4276, 4277, 4278, 4279, 4280, 4281, 4282, 4283, 4284, 4285, 4286, 4287, 
      4288, 4289, 4290, 4291, 4292, 4293, 4294, 4295, 4296, 4297, 4298, 4299, 4300, 
      4301, 4302, 4303, 4304, 4305, 4306, 4307, 4308, 4309, 4310, 4311, 4312, 4313, 
      4314, 4315, 4316, 4317, 4318, 4319, 4320, 4321, 4322, 4323, 4324, 4325, 4326, 
      4327, 4328, 4329, 4330, 4331, 4332, 4333, 4334, 4335, 4336, 4337, 4338, 4339, 
      4340, 4341, 4342, 4343, 4344, 4345, 4346, 4347, 4348, 4349, 4350, 4351, 4352, 
      4353, 4354, 4355, 4356, 4357, 4358, 4359, 4360, 4361, 4362, 4363, 4364, 4365, 
      4366, 4367, 4368, 4369, 4370, 4371, 4372, 4373, 4374, 4375, 4376, 4377, 4378, 
      4379, 4380, 4381, 4382, 4383, 4384, 4385, 4386, 4387, 4388, 4389, 4390, 4391, 
      4392, 4393, 4394, 4395, 4396, 4397, 4398, 4399, 4400, 4401, 4402, 4403, 4404, 
      4405, 4406, 4407, 4408, 4409, 4410, 4411, 4412, 4413, 4414, 4415, 4416, 4417, 
      4418, 4419, 4420, 4421, 4422, 4423, 4424, 4425, 4426, 4427, 4428, 4429, 4430, 
      4431, 4432, 4433, 4434, 4435, 4436, 4437, 4438, 4439, 4440, 4441, 4442, 4443, 
      4444, 4445, 4446, 4447, 4448, 4449, 4450, 4451, 4452, 4453, 4454, 4455, 4456, 
      4457, 4458, 4459, 4460, 4461, 4462, 4463, 4464, 4465, 4466, 4467, 4468, 4469, 
      4470, 4471, 4472, 4473, 4474, 4475, 4476, 4477, 4478, 4479, 4480, 4481, 4482, 
      4483, 4484, 4485, 4486, 4487, 4488, 4489, 4490, 4491, 4492, 4493, 4494, 4495, 
      4496, 4497, 4498, 4499, 4500, 4501, 4502, 4503, 4504, 4505, 4506, 4507, 4508, 
      4509, 4510, 4511, 4512, 4513, 4514, 4515, 4516, 4517, 4518, 4519, 4520, 4521, 
      4522, 4523, 4524, 4525, 4526, 4527, 4528, 4529, 4530, 4531, 4532, 4533, 4534, 
      4535, 4536, 4537, 4538, 4539, 4540, 4541, 4542, 4543, 4544, 4545, 4546, 4547, 
      4548, 4549, 4550, 4551, 4552, 4553, 4554, 4555, 4556, 4557, 4558, 4559, 4560, 
      4561, 4562, 4563, 4564, 4565, 4566, 4567, 4568, 4569, 4570, 4571, 4572, 4573, 
      4574, 4575, 4576, 4577, 4578, 4579, 4580, 4581, 4582, 4583, 4584, 4585, 4586, 
      4587, 4588, 4589, 4590, 4591, 4592, 4593, 4594, 4595, 4596, 4597, 4598, 4599, 
      4600, 4601, 4602, 4603, 4604, 4605, 4606, 4607, 4608, 4609, 4610, 4611, 4612, 
      4613, 4614, 4615, 4616, 4617, 4618, 4619, 4620, 4621, 4622, 4623, 4624, 4625, 
      4626, 4627, 4628, 4629, 4630, 4631, 4632, 4633, 4634, 4635, 4636, 4637, 4638, 
      4639, 4640, 4641, 4642, 4643, 4644, 4645, 4646, 4647, 4648, 4649, 4650, 4651, 
      4652, 4653, 4654, 4655, 4656, 4657, 4658, 4659, 4660, 4661, 4662, 4663, 4664, 
      4665, 4666, 4667, 4668, 4669, 4670, 4671, 4672, 4673, 4674, 4675, 4676, 4677, 
      4678, 4679, 4680, 4681, 4682, 4683, 4684, 4685, 4686, 4687, 4688, 4689, 4690, 
      4691, 4692, 4693, 4694, 4695, 4696, 4697, 4698, 4699, 4700, 4701, 4702, 4703, 
      4704, 4705, 4706, 4707, 4708, 4709, 4710, 4711, 4712, 4713, 4714, 4715, 4716, 
      4717, 4718, 4719, 4720, 4721, 4722, 4723, 4724, 4725, 4726, 4727, 4728, 4729, 
      4730, 4731, 4732, 4733, 4734, 4735, 4736, 4737, 4738, 4739, 4740, 4741, 4742, 
      4743, 4744, 4745, 4746, 4747, 4748, 4749, 4750, 4751, 4752, 4753, 4754, 4755, 
      4756, 4757, 4758, 4759, 4760, 4761, 4762, 4763, 4764, 4765, 4766, 4767, 4768, 
      4769, 4770, 4771, 4772, 4773, 4774, 4775, 4776, 4777, 4778, 4779, 4780, 4781, 
      4782, 4783, 4784, 4785, 4786, 4787, 4788, 4789, 4790, 4791, 4792, 4793, 4794, 
      4795, 4796, 4797, 4798, 4799, 4800, 4801, 4802, 4803, 4804, 4805, 4806, 4807, 
      4808, 4809, 4810, 4811, 4812, 4813, 4814, 4815, 4816, 4817, 4818, 4819, 4820, 
      4821, 4822, 4823, 4824, 4825, 4826, 4827, 4828, 4829, 4830, 4831, 4832, 4833, 
      4834, 4835, 4836, 4837, 4838, 4839, 4840, 4841, 4842, 4843, 4844, 4845, 4846, 
      4847, 4848, 4849, 4850, 4851, 4852, 4853, 4854, 4855, 4856, 4857, 4858, 4859, 
      4860, 4861, 4862, 4863, 4864, 4865, 4866, 4867, 4868, 4869, 4870, 4871, 4872, 
      4873, 4874, 4875, 4876, 4877, 4878, 4879, 4880, 4881, 4882, 4883, 4884, 4885, 
      4886, 4887, 4888, 4889, 4890, 4891, 4892, 4893, 4894, 4895, 4896, 4897, 4898, 
      4899, 4900, 4901, 4902, 4903, 4904, 4905, 4906, 4907, 4908, 4909, 4910, 4911, 
      4912, 4913, 4914, 4915, 4916, 4917, 4918, 4919, 4920, 4921, 4922, 4923, 4924, 
      4925, 4926, 4927, 4928, 4929, 4930, 4931, 4932, 4933, 4934, 4935, 4936, 4937, 
      4938, 4939, 4940, 4941, 4942, 4943, 4944, 4945, 4946, 4947, 4948, 4949, 4950, 
      4951, 4952, 4953, 4954, 4955, 4956, 4957, 4958, 4959, 4960, 4961, 4962, 4963, 
      4964, 4965, 4966, 4967, 4968, 4969, 4970, 4971, 4972, 4973, 4974, 4975, 4976, 
      4977, 4978, 4979, 4980, 4981, 4982, 4983, 4984, 4985, 4986, 4987, 4988, 4989, 
      4990, 4991, 4992, 4993, 4994, 4995, 4996, 4997, 4998, 4999, 5000, 5001, 5002, 
      5003, 5004, 5005, 5006, 5007, 5008, 5009, 5010, 5011, 5012, 5013, 5014, 5015, 
      5016, 5017, 5018, 5019, 5020, 5021, 5022, 5023, 5024, 5025, 5026, 5027, 5028, 
      5029, 5030, 5031, 5032, 5033, 5034, 5035, 5036, 5037, 5038, 5039, 5040, 5041, 
      5042, 5043, 5044, 5045, 5046, 5047, 5048, 5049, 5050, 5051, 5052, 5053, 5054, 
      5055, 5056, 5057, 5058, 5059, 5060, 5061, 5062, 5063, 5064, 5065, 5066, 5067, 
      5068, 5069, 5070, 5071, 5072, 5073, 5074, 5075, 5076, 5077, 5078, 5079, 5080, 
      5081, 5082, 5083, 5084, 5085, 5086, 5087, 5088, 5089, 5090, 5091, 5092, 5093, 
      5094, 5095, 5096, 5097, 5098, 5099, 5100, 5101, 5102, 5103, 5104, 5105, 5106, 
      5107, 5108, 5109, 5110, 5111, 5112, 5113, 5114, 5115, 5116, 5117, 5118, 5119, 
      5120, 5121, 5122, 5123, 5124, 5125, 5126, 5127, 5128, 5129, 5130, 5131, 5132, 
      5133, 5134, 5135, 5136, 5137, 5138, 5139, 5140, 5141, 5142, 5143, 5144, 5145, 
      5146, 5147, 5148, 5149, 5150, 5151, 5152, 5153, 5154, 5155, 5156, 5157, 5158, 
      5159, 5160, 5161, 5162, 5163, 5164, 5165, 5166, 5167, 5168, 5169, 5170, 5171, 
      5172, 5173, 5174, 5175, 5176, 5177, 5178, 5179, 5180, 5181, 5182, 5183, 5184, 
      5185, 5186, 5187, 5188, 5189, 5190, 5191, 5192, 5193, 5194, 5195, 5196, 5197, 
      5198, 5199, 5200, 5201, 5202, 5203, 5204, 5205, 5206, 5207, 5208, 5209, 5210, 
      5211, 5212, 5213, 5214, 5215, 5216, 5217, 5218, 5219, 5220, 5221, 5222, 5223, 
      5224, 5225, 5226, 5227, 5228, 5229, 5230, 5231, 5232, 5233, 5234, 5235, 5236, 
      5237, 5238, 5239, 5240, 5241, 5242, 5243, 5244, 5245, 5246, 5247, 5248, 5249, 
      5250, 5251, 5252, 5253, 5254, 5255, 5256, 5257, 5258, 5259, 5260, 5261, 5262, 
      5263, 5264, 5265 ],
  order := 5265,
  representatives := [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
      19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 
      39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 
      59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 
      79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 
      99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
      115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 
      131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 
      147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 
      163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
      179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 
      195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 
      211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 
      227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
      243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 
      259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 
      275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 
      291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 
      307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 
      323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 
      339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 
      355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 
      371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 
      387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 
      403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 
      419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 
      435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 
      451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 
      467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 
      483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 
      499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 
      515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 
      531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 
      547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 
      563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 
      579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 
      595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 
      611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 
      627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 
      643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 
      659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 
      675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 
      691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 
      707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 
      723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 
      739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 
      755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 
      771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 
      787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 
      803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 
      819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 
      835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 
      851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 
      867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 
      883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 
      899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 
      915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 
      931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 
      947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 
      963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 
      979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 
      995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 
      1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 
      1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 
      1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 
      1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 
      1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 
      1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 
      1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 
      1100, 1101, 1102, 1103, 1104, 1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 
      1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120, 1121, 1122, 1123, 1124, 1125, 
      1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 
      1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 
      1152, 1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 
      1165, 1166, 1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 
      1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 
      1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 
      1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216, 
      1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 
      1230, 1231, 1232, 1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 
      1243, 1244, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 
      1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264, 1265, 1266, 1267, 1268, 
      1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 
      1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 
      1295, 1296, 1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 
      1308, 1309, 1310, 1311, 1312, 1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 
      1321, 1322, 1323, 1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 
      1334, 1335, 1336, 1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344, 1345, 1346, 
      1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 
      1360, 1361, 1362, 1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 
      1373, 1374, 1375, 1376, 1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 
      1386, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1395, 1396, 1397, 1398, 
      1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408, 1409, 1410, 1411, 
      1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424, 
      1425, 1426, 1427, 1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 
      1438, 1439, 1440, 1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 
      1451, 1452, 1453, 1454, 1455, 1456, 1457, 1458, 1459, 1460, 1461, 1462, 1463, 
      1464, 1465, 1466, 1467, 1468, 1469, 1470, 1471, 1472, 1473, 1474, 1475, 1476, 
      1477, 1478, 1479, 1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488, 1489, 
      1490, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 1502, 
      1503, 1504, 1505, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515, 
      1516, 1517, 1518, 1519, 1520, 1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 
      1529, 1530, 1531, 1532, 1533, 1534, 1535, 1536, 1537, 1538, 1539, 1540, 1541, 
      1542, 1543, 1544, 1545, 1546, 1547, 1548, 1549, 1550, 1551, 1552, 1553, 1554, 
      1555, 1556, 1557, 1558, 1559, 1560, 1561, 1562, 1563, 1564, 1565, 1566, 1567, 
      1568, 1569, 1570, 1571, 1572, 1573, 1574, 1575, 1576, 1577, 1578, 1579, 1580, 
      1581, 1582, 1583, 1584, 1585, 1586, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 
      1594, 1595, 1596, 1597, 1598, 1599, 1600, 1601, 1602, 1603, 1604, 1605, 1606, 
      1607, 1608, 1609, 1610, 1611, 1612, 1613, 1614, 1615, 1616, 1617, 1618, 1619, 
      1620, 1621, 1622, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632, 
      1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 
      1646, 1647, 1648, 1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 
      1659, 1660, 1661, 1662, 1663, 1664, 1665, 1666, 1667, 1668, 1669, 1670, 1671, 
      1672, 1673, 1674, 1675, 1676, 1677, 1678, 1679, 1680, 1681, 1682, 1683, 1684, 
      1685, 1686, 1687, 1688, 1689, 1690, 1691, 1692, 1693, 1694, 1695, 1696, 1697, 
      1698, 1699, 1700, 1701, 1702, 1703, 1704, 1705, 1706, 1707, 1708, 1709, 1710, 
      1711, 1712, 1713, 1714, 1715, 1716, 1717, 1718, 1719, 1720, 1721, 1722, 1723, 
      1724, 1725, 1726, 1727, 1728, 1729, 1730, 1731, 1732, 1733, 1734, 1735, 1736, 
      1737, 1738, 1739, 1740, 1741, 1742, 1743, 1744, 1745, 1746, 1747, 1748, 1749, 
      1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 
      1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 
      1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 
      1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 
      1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 
      1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 
      1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 
      1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 
      1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 
      1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 
      1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 
      1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 
      1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 
      1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 
      1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 
      1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 
      1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 
      1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 
      1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 
      1997, 1998, 1999, 2000, 2001, 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 
      2010, 2011, 2012, 2013, 2014, 2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 
      2023, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2032, 2033, 2034, 2035, 
      2036, 2037, 2038, 2039, 2040, 2041, 2042, 2043, 2044, 2045, 2046, 2047, 2048, 
      2049, 2050, 2051, 2052, 2053, 2054, 2055, 2056, 2057, 2058, 2059, 2060, 2061, 
      2062, 2063, 2064, 2065, 2066, 2067, 2068, 2069, 2070, 2071, 2072, 2073, 2074, 
      2075, 2076, 2077, 2078, 2079, 2080, 2081, 2082, 2083, 2084, 2085, 2086, 2087, 
      2088, 2089, 2090, 2091, 2092, 2093, 2094, 2095, 2096, 2097, 2098, 2099, 2100, 
      2101, 2102, 2103, 2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112, 2113, 
      2114, 2115, 2116, 2117, 2118, 2119, 2120, 2121, 2122, 2123, 2124, 2125, 2126, 
      2127, 2128, 2129, 2130, 2131, 2132, 2133, 2134, 2135, 2136, 2137, 2138, 2139, 
      2140, 2141, 2142, 2143, 2144, 2145, 2146, 2147, 2148, 2149, 2150, 2151, 2152, 
      2153, 2154, 2155, 2156, 2157, 2158, 2159, 2160, 2161, 2162, 2163, 2164, 2165, 
      2166, 2167, 2168, 2169, 2170, 2171, 2172, 2173, 2174, 2175, 2176, 2177, 2178, 
      2179, 2180, 2181, 2182, 2183, 2184, 2185, 2186, 2187, 2188, 2189, 2190, 2191, 
      2192, 2193, 2194, 2195, 2196, 2197, 2198, 2199, 2200, 2201, 2202, 2203, 2204, 
      2205, 2206, 2207, 2208, 2209, 2210, 2211, 2212, 2213, 2214, 2215, 2216, 2217, 
      2218, 2219, 2220, 2221, 2222, 2223, 2224, 2225, 2226, 2227, 2228, 2229, 2230, 
      2231, 2232, 2233, 2234, 2235, 2236, 2237, 2238, 2239, 2240, 2241, 2242, 2243, 
      2244, 2245, 2246, 2247, 2248, 2249, 2250, 2251, 2252, 2253, 2254, 2255, 2256, 
      2257, 2258, 2259, 2260, 2261, 2262, 2263, 2264, 2265, 2266, 2267, 2268, 2269, 
      2270, 2271, 2272, 2273, 2274, 2275, 2276, 2277, 2278, 2279, 2280, 2281, 2282, 
      2283, 2284, 2285, 2286, 2287, 2288, 2289, 2290, 2291, 2292, 2293, 2294, 2295, 
      2296, 2297, 2298, 2299, 2300, 2301, 2302, 2303, 2304, 2305, 2306, 2307, 2308, 
      2309, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 2317, 2318, 2319, 2320, 2321, 
      2322, 2323, 2324, 2325, 2326, 2327, 2328, 2329, 2330, 2331, 2332, 2333, 2334, 
      2335, 2336, 2337, 2338, 2339, 2340, 2341, 2342, 2343, 2344, 2345, 2346, 2347, 
      2348, 2349, 2350, 2351, 2352, 2353, 2354, 2355, 2356, 2357, 2358, 2359, 2360, 
      2361, 2362, 2363, 2364, 2365, 2366, 2367, 2368, 2369, 2370, 2371, 2372, 2373, 
      2374, 2375, 2376, 2377, 2378, 2379, 2380, 2381, 2382, 2383, 2384, 2385, 2386, 
      2387, 2388, 2389, 2390, 2391, 2392, 2393, 2394, 2395, 2396, 2397, 2398, 2399, 
      2400, 2401, 2402, 2403, 2404, 2405, 2406, 2407, 2408, 2409, 2410, 2411, 2412, 
      2413, 2414, 2415, 2416, 2417, 2418, 2419, 2420, 2421, 2422, 2423, 2424, 2425, 
      2426, 2427, 2428, 2429, 2430, 2431, 2432, 2433, 2434, 2435, 2436, 2437, 2438, 
      2439, 2440, 2441, 2442, 2443, 2444, 2445, 2446, 2447, 2448, 2449, 2450, 2451, 
      2452, 2453, 2454, 2455, 2456, 2457, 2458, 2459, 2460, 2461, 2462, 2463, 2464, 
      2465, 2466, 2467, 2468, 2469, 2470, 2471, 2472, 2473, 2474, 2475, 2476, 2477, 
      2478, 2479, 2480, 2481, 2482, 2483, 2484, 2485, 2486, 2487, 2488, 2489, 2490, 
      2491, 2492, 2493, 2494, 2495, 2496, 2497, 2498, 2499, 2500, 2501, 2502, 2503, 
      2504, 2505, 2506, 2507, 2508, 2509, 2510, 2511, 2512, 2513, 2514, 2515, 2516, 
      2517, 2518, 2519, 2520, 2521, 2522, 2523, 2524, 2525, 2526, 2527, 2528, 2529, 
      2530, 2531, 2532, 2533, 2534, 2535, 2536, 2537, 2538, 2539, 2540, 2541, 2542, 
      2543, 2544, 2545, 2546, 2547, 2548, 2549, 2550, 2551, 2552, 2553, 2554, 2555, 
      2556, 2557, 2558, 2559, 2560, 2561, 2562, 2563, 2564, 2565, 2566, 2567, 2568, 
      2569, 2570, 2571, 2572, 2573, 2574, 2575, 2576, 2577, 2578, 2579, 2580, 2581, 
      2582, 2583, 2584, 2585, 2586, 2587, 2588, 2589, 2590, 2591, 2592, 2593, 2594, 
      2595, 2596, 2597, 2598, 2599, 2600, 2601, 2602, 2603, 2604, 2605, 2606, 2607, 
      2608, 2609, 2610, 2611, 2612, 2613, 2614, 2615, 2616, 2617, 2618, 2619, 2620, 
      2621, 2622, 2623, 2624, 2625, 2626, 2627, 2628, 2629, 2630, 2631, 2632, 2633, 
      2634, 2635, 2636, 2637, 2638, 2639, 2640, 2641, 2642, 2643, 2644, 2645, 2646, 
      2647, 2648, 2649, 2650, 2651, 2652, 2653, 2654, 2655, 2656, 2657, 2658, 2659, 
      2660, 2661, 2662, 2663, 2664, 2665, 2666, 2667, 2668, 2669, 2670, 2671, 2672, 
      2673, 2674, 2675, 2676, 2677, 2678, 2679, 2680, 2681, 2682, 2683, 2684, 2685, 
      2686, 2687, 2688, 2689, 2690, 2691, 2692, 2693, 2694, 2695, 2696, 2697, 2698, 
      2699, 2700, 2701, 2702, 2703, 2704, 2705, 2706, 2707, 2708, 2709, 2710, 2711, 
      2712, 2713, 2714, 2715, 2716, 2717, 2718, 2719, 2720, 2721, 2722, 2723, 2724, 
      2725, 2726, 2727, 2728, 2729, 2730, 2731, 2732, 2733, 2734, 2735, 2736, 2737, 
      2738, 2739, 2740, 2741, 2742, 2743, 2744, 2745, 2746, 2747, 2748, 2749, 2750, 
      2751, 2752, 2753, 2754, 2755, 2756, 2757, 2758, 2759, 2760, 2761, 2762, 2763, 
      2764, 2765, 2766, 2767, 2768, 2769, 2770, 2771, 2772, 2773, 2774, 2775, 2776, 
      2777, 2778, 2779, 2780, 2781, 2782, 2783, 2784, 2785, 2786, 2787, 2788, 2789, 
      2790, 2791, 2792, 2793, 2794, 2795, 2796, 2797, 2798, 2799, 2800, 2801, 2802, 
      2803, 2804, 2805, 2806, 2807, 2808, 2809, 2810, 2811, 2812, 2813, 2814, 2815, 
      2816, 2817, 2818, 2819, 2820, 2821, 2822, 2823, 2824, 2825, 2826, 2827, 2828, 
      2829, 2830, 2831, 2832, 2833, 2834, 2835, 2836, 2837, 2838, 2839, 2840, 2841, 
      2842, 2843, 2844, 2845, 2846, 2847, 2848, 2849, 2850, 2851, 2852, 2853, 2854, 
      2855, 2856, 2857, 2858, 2859, 2860, 2861, 2862, 2863, 2864, 2865, 2866, 2867, 
      2868, 2869, 2870, 2871, 2872, 2873, 2874, 2875, 2876, 2877, 2878, 2879, 2880, 
      2881, 2882, 2883, 2884, 2885, 2886, 2887, 2888, 2889, 2890, 2891, 2892, 2893, 
      2894, 2895, 2896, 2897, 2898, 2899, 2900, 2901, 2902, 2903, 2904, 2905, 2906, 
      2907, 2908, 2909, 2910, 2911, 2912, 2913, 2914, 2915, 2916, 2917, 2918, 2919, 
      2920, 2921, 2922, 2923, 2924, 2925, 2926, 2927, 2928, 2929, 2930, 2931, 2932, 
      2933, 2934, 2935, 2936, 2937, 2938, 2939, 2940, 2941, 2942, 2943, 2944, 2945, 
      2946, 2947, 2948, 2949, 2950, 2951, 2952, 2953, 2954, 2955, 2956, 2957, 2958, 
      2959, 2960, 2961, 2962, 2963, 2964, 2965, 2966, 2967, 2968, 2969, 2970, 2971, 
      2972, 2973, 2974, 2975, 2976, 2977, 2978, 2979, 2980, 2981, 2982, 2983, 2984, 
      2985, 2986, 2987, 2988, 2989, 2990, 2991, 2992, 2993, 2994, 2995, 2996, 2997, 
      2998, 2999, 3000, 3001, 3002, 3003, 3004, 3005, 3006, 3007, 3008, 3009, 3010, 
      3011, 3012, 3013, 3014, 3015, 3016, 3017, 3018, 3019, 3020, 3021, 3022, 3023, 
      3024, 3025, 3026, 3027, 3028, 3029, 3030, 3031, 3032, 3033, 3034, 3035, 3036, 
      3037, 3038, 3039, 3040, 3041, 3042, 3043, 3044, 3045, 3046, 3047, 3048, 3049, 
      3050, 3051, 3052, 3053, 3054, 3055, 3056, 3057, 3058, 3059, 3060, 3061, 3062, 
      3063, 3064, 3065, 3066, 3067, 3068, 3069, 3070, 3071, 3072, 3073, 3074, 3075, 
      3076, 3077, 3078, 3079, 3080, 3081, 3082, 3083, 3084, 3085, 3086, 3087, 3088, 
      3089, 3090, 3091, 3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 
      3102, 3103, 3104, 3105, 3106, 3107, 3108, 3109, 3110, 3111, 3112, 3113, 3114, 
      3115, 3116, 3117, 3118, 3119, 3120, 3121, 3122, 3123, 3124, 3125, 3126, 3127, 
      3128, 3129, 3130, 3131, 3132, 3133, 3134, 3135, 3136, 3137, 3138, 3139, 3140, 
      3141, 3142, 3143, 3144, 3145, 3146, 3147, 3148, 3149, 3150, 3151, 3152, 3153, 
      3154, 3155, 3156, 3157, 3158, 3159, 3160, 3161, 3162, 3163, 3164, 3165, 3166, 
      3167, 3168, 3169, 3170, 3171, 3172, 3173, 3174, 3175, 3176, 3177, 3178, 3179, 
      3180, 3181, 3182, 3183, 3184, 3185, 3186, 3187, 3188, 3189, 3190, 3191, 3192, 
      3193, 3194, 3195, 3196, 3197, 3198, 3199, 3200, 3201, 3202, 3203, 3204, 3205, 
      3206, 3207, 3208, 3209, 3210, 3211, 3212, 3213, 3214, 3215, 3216, 3217, 3218, 
      3219, 3220, 3221, 3222, 3223, 3224, 3225, 3226, 3227, 3228, 3229, 3230, 3231, 
      3232, 3233, 3234, 3235, 3236, 3237, 3238, 3239, 3240, 3241, 3242, 3243, 3244, 
      3245, 3246, 3247, 3248, 3249, 3250, 3251, 3252, 3253, 3254, 3255, 3256, 3257, 
      3258, 3259, 3260, 3261, 3262, 3263, 3264, 3265, 3266, 3267, 3268, 3269, 3270, 
      3271, 3272, 3273, 3274, 3275, 3276, 3277, 3278, 3279, 3280, 3281, 3282, 3283, 
      3284, 3285, 3286, 3287, 3288, 3289, 3290, 3291, 3292, 3293, 3294, 3295, 3296, 
      3297, 3298, 3299, 3300, 3301, 3302, 3303, 3304, 3305, 3306, 3307, 3308, 3309, 
      3310, 3311, 3312, 3313, 3314, 3315, 3316, 3317, 3318, 3319, 3320, 3321, 3322, 
      3323, 3324, 3325, 3326, 3327, 3328, 3329, 3330, 3331, 3332, 3333, 3334, 3335, 
      3336, 3337, 3338, 3339, 3340, 3341, 3342, 3343, 3344, 3345, 3346, 3347, 3348, 
      3349, 3350, 3351, 3352, 3353, 3354, 3355, 3356, 3357, 3358, 3359, 3360, 3361, 
      3362, 3363, 3364, 3365, 3366, 3367, 3368, 3369, 3370, 3371, 3372, 3373, 3374, 
      3375, 3376, 3377, 3378, 3379, 3380, 3381, 3382, 3383, 3384, 3385, 3386, 3387, 
      3388, 3389, 3390, 3391, 3392, 3393, 3394, 3395, 3396, 3397, 3398, 3399, 3400, 
      3401, 3402, 3403, 3404, 3405, 3406, 3407, 3408, 3409, 3410, 3411, 3412, 3413, 
      3414, 3415, 3416, 3417, 3418, 3419, 3420, 3421, 3422, 3423, 3424, 3425, 3426, 
      3427, 3428, 3429, 3430, 3431, 3432, 3433, 3434, 3435, 3436, 3437, 3438, 3439, 
      3440, 3441, 3442, 3443, 3444, 3445, 3446, 3447, 3448, 3449, 3450, 3451, 3452, 
      3453, 3454, 3455, 3456, 3457, 3458, 3459, 3460, 3461, 3462, 3463, 3464, 3465, 
      3466, 3467, 3468, 3469, 3470, 3471, 3472, 3473, 3474, 3475, 3476, 3477, 3478, 
      3479, 3480, 3481, 3482, 3483, 3484, 3485, 3486, 3487, 3488, 3489, 3490, 3491, 
      3492, 3493, 3494, 3495, 3496, 3497, 3498, 3499, 3500, 3501, 3502, 3503, 3504, 
      3505, 3506, 3507, 3508, 3509, 3510, 3511, 3512, 3513, 3514, 3515, 3516, 3517, 
      3518, 3519, 3520, 3521, 3522, 3523, 3524, 3525, 3526, 3527, 3528, 3529, 3530, 
      3531, 3532, 3533, 3534, 3535, 3536, 3537, 3538, 3539, 3540, 3541, 3542, 3543, 
      3544, 3545, 3546, 3547, 3548, 3549, 3550, 3551, 3552, 3553, 3554, 3555, 3556, 
      3557, 3558, 3559, 3560, 3561, 3562, 3563, 3564, 3565, 3566, 3567, 3568, 3569, 
      3570, 3571, 3572, 3573, 3574, 3575, 3576, 3577, 3578, 3579, 3580, 3581, 3582, 
      3583, 3584, 3585, 3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 
      3596, 3597, 3598, 3599, 3600, 3601, 3602, 3603, 3604, 3605, 3606, 3607, 3608, 
      3609, 3610, 3611, 3612, 3613, 3614, 3615, 3616, 3617, 3618, 3619, 3620, 3621, 
      3622, 3623, 3624, 3625, 3626, 3627, 3628, 3629, 3630, 3631, 3632, 3633, 3634, 
      3635, 3636, 3637, 3638, 3639, 3640, 3641, 3642, 3643, 3644, 3645, 3646, 3647, 
      3648, 3649, 3650, 3651, 3652, 3653, 3654, 3655, 3656, 3657, 3658, 3659, 3660, 
      3661, 3662, 3663, 3664, 3665, 3666, 3667, 3668, 3669, 3670, 3671, 3672, 3673, 
      3674, 3675, 3676, 3677, 3678, 3679, 3680, 3681, 3682, 3683, 3684, 3685, 3686, 
      3687, 3688, 3689, 3690, 3691, 3692, 3693, 3694, 3695, 3696, 3697, 3698, 3699, 
      3700, 3701, 3702, 3703, 3704, 3705, 3706, 3707, 3708, 3709, 3710, 3711, 3712, 
      3713, 3714, 3715, 3716, 3717, 3718, 3719, 3720, 3721, 3722, 3723, 3724, 3725, 
      3726, 3727, 3728, 3729, 3730, 3731, 3732, 3733, 3734, 3735, 3736, 3737, 3738, 
      3739, 3740, 3741, 3742, 3743, 3744, 3745, 3746, 3747, 3748, 3749, 3750, 3751, 
      3752, 3753, 3754, 3755, 3756, 3757, 3758, 3759, 3760, 3761, 3762, 3763, 3764, 
      3765, 3766, 3767, 3768, 3769, 3770, 3771, 3772, 3773, 3774, 3775, 3776, 3777, 
      3778, 3779, 3780, 3781, 3782, 3783, 3784, 3785, 3786, 3787, 3788, 3789, 3790, 
      3791, 3792, 3793, 3794, 3795, 3796, 3797, 3798, 3799, 3800, 3801, 3802, 3803, 
      3804, 3805, 3806, 3807, 3808, 3809, 3810, 3811, 3812, 3813, 3814, 3815, 3816, 
      3817, 3818, 3819, 3820, 3821, 3822, 3823, 3824, 3825, 3826, 3827, 3828, 3829, 
      3830, 3831, 3832, 3833, 3834, 3835, 3836, 3837, 3838, 3839, 3840, 3841, 3842, 
      3843, 3844, 3845, 3846, 3847, 3848, 3849, 3850, 3851, 3852, 3853, 3854, 3855, 
      3856, 3857, 3858, 3859, 3860, 3861, 3862, 3863, 3864, 3865, 3866, 3867, 3868, 
      3869, 3870, 3871, 3872, 3873, 3874, 3875, 3876, 3877, 3878, 3879, 3880, 3881, 
      3882, 3883, 3884, 3885, 3886, 3887, 3888, 3889, 3890, 3891, 3892, 3893, 3894, 
      3895, 3896, 3897, 3898, 3899, 3900, 3901, 3902, 3903, 3904, 3905, 3906, 3907, 
      3908, 3909, 3910, 3911, 3912, 3913, 3914, 3915, 3916, 3917, 3918, 3919, 3920, 
      3921, 3922, 3923, 3924, 3925, 3926, 3927, 3928, 3929, 3930, 3931, 3932, 3933, 
      3934, 3935, 3936, 3937, 3938, 3939, 3940, 3941, 3942, 3943, 3944, 3945, 3946, 
      3947, 3948, 3949, 3950, 3951, 3952, 3953, 3954, 3955, 3956, 3957, 3958, 3959, 
      3960, 3961, 3962, 3963, 3964, 3965, 3966, 3967, 3968, 3969, 3970, 3971, 3972, 
      3973, 3974, 3975, 3976, 3977, 3978, 3979, 3980, 3981, 3982, 3983, 3984, 3985, 
      3986, 3987, 3988, 3989, 3990, 3991, 3992, 3993, 3994, 3995, 3996, 3997, 3998, 
      3999, 4000, 4001, 4002, 4003, 4004, 4005, 4006, 4007, 4008, 4009, 4010, 4011, 
      4012, 4013, 4014, 4015, 4016, 4017, 4018, 4019, 4020, 4021, 4022, 4023, 4024, 
      4025, 4026, 4027, 4028, 4029, 4030, 4031, 4032, 4033, 4034, 4035, 4036, 4037, 
      4038, 4039, 4040, 4041, 4042, 4043, 4044, 4045, 4046, 4047, 4048, 4049, 4050, 
      4051, 4052, 4053, 4054, 4055, 4056, 4057, 4058, 4059, 4060, 4061, 4062, 4063, 
      4064, 4065, 4066, 4067, 4068, 4069, 4070, 4071, 4072, 4073, 4074, 4075, 4076, 
      4077, 4078, 4079, 4080, 4081, 4082, 4083, 4084, 4085, 4086, 4087, 4088, 4089, 
      4090, 4091, 4092, 4093, 4094, 4095, 4096, 4097, 4098, 4099, 4100, 4101, 4102, 
      4103, 4104, 4105, 4106, 4107, 4108, 4109, 4110, 4111, 4112, 4113, 4114, 4115, 
      4116, 4117, 4118, 4119, 4120, 4121, 4122, 4123, 4124, 4125, 4126, 4127, 4128, 
      4129, 4130, 4131, 4132, 4133, 4134, 4135, 4136, 4137, 4138, 4139, 4140, 4141, 
      4142, 4143, 4144, 4145, 4146, 4147, 4148, 4149, 4150, 4151, 4152, 4153, 4154, 
      4155, 4156, 4157, 4158, 4159, 4160, 4161, 4162, 4163, 4164, 4165, 4166, 4167, 
      4168, 4169, 4170, 4171, 4172, 4173, 4174, 4175, 4176, 4177, 4178, 4179, 4180, 
      4181, 4182, 4183, 4184, 4185, 4186, 4187, 4188, 4189, 4190, 4191, 4192, 4193, 
      4194, 4195, 4196, 4197, 4198, 4199, 4200, 4201, 4202, 4203, 4204, 4205, 4206, 
      4207, 4208, 4209, 4210, 4211, 4212, 4213, 4214, 4215, 4216, 4217, 4218, 4219, 
      4220, 4221, 4222, 4223, 4224, 4225, 4226, 4227, 4228, 4229, 4230, 4231, 4232, 
      4233, 4234, 4235, 4236, 4237, 4238, 4239, 4240, 4241, 4242, 4243, 4244, 4245, 
      4246, 4247, 4248, 4249, 4250, 4251, 4252, 4253, 4254, 4255, 4256, 4257, 4258, 
      4259, 4260, 4261, 4262, 4263, 4264, 4265, 4266, 4267, 4268, 4269, 4270, 4271, 
      4272, 4273, 4274, 4275, 4276, 4277, 4278, 4279, 4280, 4281, 4282, 4283, 4284, 
      4285, 4286, 4287, 4288, 4289, 4290, 4291, 4292, 4293, 4294, 4295, 4296, 4297, 
      4298, 4299, 4300, 4301, 4302, 4303, 4304, 4305, 4306, 4307, 4308, 4309, 4310, 
      4311, 4312, 4313, 4314, 4315, 4316, 4317, 4318, 4319, 4320, 4321, 4322, 4323, 
      4324, 4325, 4326, 4327, 4328, 4329, 4330, 4331, 4332, 4333, 4334, 4335, 4336, 
      4337, 4338, 4339, 4340, 4341, 4342, 4343, 4344, 4345, 4346, 4347, 4348, 4349, 
      4350, 4351, 4352, 4353, 4354, 4355, 4356, 4357, 4358, 4359, 4360, 4361, 4362, 
      4363, 4364, 4365, 4366, 4367, 4368, 4369, 4370, 4371, 4372, 4373, 4374, 4375, 
      4376, 4377, 4378, 4379, 4380, 4381, 4382, 4383, 4384, 4385, 4386, 4387, 4388, 
      4389, 4390, 4391, 4392, 4393, 4394, 4395, 4396, 4397, 4398, 4399, 4400, 4401, 
      4402, 4403, 4404, 4405, 4406, 4407, 4408, 4409, 4410, 4411, 4412, 4413, 4414, 
      4415, 4416, 4417, 4418, 4419, 4420, 4421, 4422, 4423, 4424, 4425, 4426, 4427, 
      4428, 4429, 4430, 4431, 4432, 4433, 4434, 4435, 4436, 4437, 4438, 4439, 4440, 
      4441, 4442, 4443, 4444, 4445, 4446, 4447, 4448, 4449, 4450, 4451, 4452, 4453, 
      4454, 4455, 4456, 4457, 4458, 4459, 4460, 4461, 4462, 4463, 4464, 4465, 4466, 
      4467, 4468, 4469, 4470, 4471, 4472, 4473, 4474, 4475, 4476, 4477, 4478, 4479, 
      4480, 4481, 4482, 4483, 4484, 4485, 4486, 4487, 4488, 4489, 4490, 4491, 4492, 
      4493, 4494, 4495, 4496, 4497, 4498, 4499, 4500, 4501, 4502, 4503, 4504, 4505, 
      4506, 4507, 4508, 4509, 4510, 4511, 4512, 4513, 4514, 4515, 4516, 4517, 4518, 
      4519, 4520, 4521, 4522, 4523, 4524, 4525, 4526, 4527, 4528, 4529, 4530, 4531, 
      4532, 4533, 4534, 4535, 4536, 4537, 4538, 4539, 4540, 4541, 4542, 4543, 4544, 
      4545, 4546, 4547, 4548, 4549, 4550, 4551, 4552, 4553, 4554, 4555, 4556, 4557, 
      4558, 4559, 4560, 4561, 4562, 4563, 4564, 4565, 4566, 4567, 4568, 4569, 4570, 
      4571, 4572, 4573, 4574, 4575, 4576, 4577, 4578, 4579, 4580, 4581, 4582, 4583, 
      4584, 4585, 4586, 4587, 4588, 4589, 4590, 4591, 4592, 4593, 4594, 4595, 4596, 
      4597, 4598, 4599, 4600, 4601, 4602, 4603, 4604, 4605, 4606, 4607, 4608, 4609, 
      4610, 4611, 4612, 4613, 4614, 4615, 4616, 4617, 4618, 4619, 4620, 4621, 4622, 
      4623, 4624, 4625, 4626, 4627, 4628, 4629, 4630, 4631, 4632, 4633, 4634, 4635, 
      4636, 4637, 4638, 4639, 4640, 4641, 4642, 4643, 4644, 4645, 4646, 4647, 4648, 
      4649, 4650, 4651, 4652, 4653, 4654, 4655, 4656, 4657, 4658, 4659, 4660, 4661, 
      4662, 4663, 4664, 4665, 4666, 4667, 4668, 4669, 4670, 4671, 4672, 4673, 4674, 
      4675, 4676, 4677, 4678, 4679, 4680, 4681, 4682, 4683, 4684, 4685, 4686, 4687, 
      4688, 4689, 4690, 4691, 4692, 4693, 4694, 4695, 4696, 4697, 4698, 4699, 4700, 
      4701, 4702, 4703, 4704, 4705, 4706, 4707, 4708, 4709, 4710, 4711, 4712, 4713, 
      4714, 4715, 4716, 4717, 4718, 4719, 4720, 4721, 4722, 4723, 4724, 4725, 4726, 
      4727, 4728, 4729, 4730, 4731, 4732, 4733, 4734, 4735, 4736, 4737, 4738, 4739, 
      4740, 4741, 4742, 4743, 4744, 4745, 4746, 4747, 4748, 4749, 4750, 4751, 4752, 
      4753, 4754, 4755, 4756, 4757, 4758, 4759, 4760, 4761, 4762, 4763, 4764, 4765, 
      4766, 4767, 4768, 4769, 4770, 4771, 4772, 4773, 4774, 4775, 4776, 4777, 4778, 
      4779, 4780, 4781, 4782, 4783, 4784, 4785, 4786, 4787, 4788, 4789, 4790, 4791, 
      4792, 4793, 4794, 4795, 4796, 4797, 4798, 4799, 4800, 4801, 4802, 4803, 4804, 
      4805, 4806, 4807, 4808, 4809, 4810, 4811, 4812, 4813, 4814, 4815, 4816, 4817, 
      4818, 4819, 4820, 4821, 4822, 4823, 4824, 4825, 4826, 4827, 4828, 4829, 4830, 
      4831, 4832, 4833, 4834, 4835, 4836, 4837, 4838, 4839, 4840, 4841, 4842, 4843, 
      4844, 4845, 4846, 4847, 4848, 4849, 4850, 4851, 4852, 4853, 4854, 4855, 4856, 
      4857, 4858, 4859, 4860, 4861, 4862, 4863, 4864, 4865, 4866, 4867, 4868, 4869, 
      4870, 4871, 4872, 4873, 4874, 4875, 4876, 4877, 4878, 4879, 4880, 4881, 4882, 
      4883, 4884, 4885, 4886, 4887, 4888, 4889, 4890, 4891, 4892, 4893, 4894, 4895, 
      4896, 4897, 4898, 4899, 4900, 4901, 4902, 4903, 4904, 4905, 4906, 4907, 4908, 
      4909, 4910, 4911, 4912, 4913, 4914, 4915, 4916, 4917, 4918, 4919, 4920, 4921, 
      4922, 4923, 4924, 4925, 4926, 4927, 4928, 4929, 4930, 4931, 4932, 4933, 4934, 
      4935, 4936, 4937, 4938, 4939, 4940, 4941, 4942, 4943, 4944, 4945, 4946, 4947, 
      4948, 4949, 4950, 4951, 4952, 4953, 4954, 4955, 4956, 4957, 4958, 4959, 4960, 
      4961, 4962, 4963, 4964, 4965, 4966, 4967, 4968, 4969, 4970, 4971, 4972, 4973, 
      4974, 4975, 4976, 4977, 4978, 4979, 4980, 4981, 4982, 4983, 4984, 4985, 4986, 
      4987, 4988, 4989, 4990, 4991, 4992, 4993, 4994, 4995, 4996, 4997, 4998, 4999, 
      5000, 5001, 5002, 5003, 5004, 5005, 5006, 5007, 5008, 5009, 5010, 5011, 5012, 
      5013, 5014, 5015, 5016, 5017, 5018, 5019, 5020, 5021, 5022, 5023, 5024, 5025, 
      5026, 5027, 5028, 5029, 5030, 5031, 5032, 5033, 5034, 5035, 5036, 5037, 5038, 
      5039, 5040, 5041, 5042, 5043, 5044, 5045, 5046, 5047, 5048, 5049, 5050, 5051, 
      5052, 5053, 5054, 5055, 5056, 5057, 5058, 5059, 5060, 5061, 5062, 5063, 5064, 
      5065, 5066, 5067, 5068, 5069, 5070, 5071, 5072, 5073, 5074, 5075, 5076, 5077, 
      5078, 5079, 5080, 5081, 5082, 5083, 5084, 5085, 5086, 5087, 5088, 5089, 5090, 
      5091, 5092, 5093, 5094, 5095, 5096, 5097, 5098, 5099, 5100, 5101, 5102, 5103, 
      5104, 5105, 5106, 5107, 5108, 5109, 5110, 5111, 5112, 5113, 5114, 5115, 5116, 
      5117, 5118, 5119, 5120, 5121, 5122, 5123, 5124, 5125, 5126, 5127, 5128, 5129, 
      5130, 5131, 5132, 5133, 5134, 5135, 5136, 5137, 5138, 5139, 5140, 5141, 5142, 
      5143, 5144, 5145, 5146, 5147, 5148, 5149, 5150, 5151, 5152, 5153, 5154, 5155, 
      5156, 5157, 5158, 5159, 5160, 5161, 5162, 5163, 5164, 5165, 5166, 5167, 5168, 
      5169, 5170, 5171, 5172, 5173, 5174, 5175, 5176, 5177, 5178, 5179, 5180, 5181, 
      5182, 5183, 5184, 5185, 5186, 5187, 5188, 5189, 5190, 5191, 5192, 5193, 5194, 
      5195, 5196, 5197, 5198, 5199, 5200, 5201, 5202, 5203, 5204, 5205, 5206, 5207, 
      5208, 5209, 5210, 5211, 5212, 5213, 5214, 5215, 5216, 5217, 5218, 5219, 5220, 
      5221, 5222, 5223, 5224, 5225, 5226, 5227, 5228, 5229, 5230, 5231, 5232, 5233, 
      5234, 5235, 5236, 5237, 5238, 5239, 5240, 5241, 5242, 5243, 5244, 5245, 5246, 
      5247, 5248, 5249, 5250, 5251, 5252, 5253, 5254, 5255, 5256, 5257, 5258, 5259, 
      5260, 5261, 5262, 5263, 5264, 5265 ],
  schreierVector := [ -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, 
      -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, 
      -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, -44, -45, -46, -47, 
      -48, -49, -50, -51, -52, -53, -54, -55, -56, -57, -58, -59, -60, -61, -62, -63, 
      -64, -65, -66, -67, -68, -69, -70, -71, -72, -73, -74, -75, -76, -77, -78, -79, 
      -80, -81, -82, -83, -84, -85, -86, -87, -88, -89, -90, -91, -92, -93, -94, -95, 
      -96, -97, -98, -99, -100, -101, -102, -103, -104, -105, -106, -107, -108, -109, 
      -110, -111, -112, -113, -114, -115, -116, -117, -118, -119, -120, -121, -122, 
      -123, -124, -125, -126, -127, -128, -129, -130, -131, -132, -133, -134, -135, 
      -136, -137, -138, -139, -140, -141, -142, -143, -144, -145, -146, -147, -148, 
      -149, -150, -151, -152, -153, -154, -155, -156, -157, -158, -159, -160, -161, 
      -162, -163, -164, -165, -166, -167, -168, -169, -170, -171, -172, -173, -174, 
      -175, -176, -177, -178, -179, -180, -181, -182, -183, -184, -185, -186, -187, 
      -188, -189, -190, -191, -192, -193, -194, -195, -196, -197, -198, -199, -200, 
      -201, -202, -203, -204, -205, -206, -207, -208, -209, -210, -211, -212, -213, 
      -214, -215, -216, -217, -218, -219, -220, -221, -222, -223, -224, -225, -226, 
      -227, -228, -229, -230, -231, -232, -233, -234, -235, -236, -237, -238, -239, 
      -240, -241, -242, -243, -244, -245, -246, -247, -248, -249, -250, -251, -252, 
      -253, -254, -255, -256, -257, -258, -259, -260, -261, -262, -263, -264, -265, 
      -266, -267, -268, -269, -270, -271, -272, -273, -274, -275, -276, -277, -278, 
      -279, -280, -281, -282, -283, -284, -285, -286, -287, -288, -289, -290, -291, 
      -292, -293, -294, -295, -296, -297, -298, -299, -300, -301, -302, -303, -304, 
      -305, -306, -307, -308, -309, -310, -311, -312, -313, -314, -315, -316, -317, 
      -318, -319, -320, -321, -322, -323, -324, -325, -326, -327, -328, -329, -330, 
      -331, -332, -333, -334, -335, -336, -337, -338, -339, -340, -341, -342, -343, 
      -344, -345, -346, -347, -348, -349, -350, -351, -352, -353, -354, -355, -356, 
      -357, -358, -359, -360, -361, -362, -363, -364, -365, -366, -367, -368, -369, 
      -370, -371, -372, -373, -374, -375, -376, -377, -378, -379, -380, -381, -382, 
      -383, -384, -385, -386, -387, -388, -389, -390, -391, -392, -393, -394, -395, 
      -396, -397, -398, -399, -400, -401, -402, -403, -404, -405, -406, -407, -408, 
      -409, -410, -411, -412, -413, -414, -415, -416, -417, -418, -419, -420, -421, 
      -422, -423, -424, -425, -426, -427, -428, -429, -430, -431, -432, -433, -434, 
      -435, -436, -437, -438, -439, -440, -441, -442, -443, -444, -445, -446, -447, 
      -448, -449, -450, -451, -452, -453, -454, -455, -456, -457, -458, -459, -460, 
      -461, -462, -463, -464, -465, -466, -467, -468, -469, -470, -471, -472, -473, 
      -474, -475, -476, -477, -478, -479, -480, -481, -482, -483, -484, -485, -486, 
      -487, -488, -489, -490, -491, -492, -493, -494, -495, -496, -497, -498, -499, 
      -500, -501, -502, -503, -504, -505, -506, -507, -508, -509, -510, -511, -512, 
      -513, -514, -515, -516, -517, -518, -519, -520, -521, -522, -523, -524, -525, 
      -526, -527, -528, -529, -530, -531, -532, -533, -534, -535, -536, -537, -538, 
      -539, -540, -541, -542, -543, -544, -545, -546, -547, -548, -549, -550, -551, 
      -552, -553, -554, -555, -556, -557, -558, -559, -560, -561, -562, -563, -564, 
      -565, -566, -567, -568, -569, -570, -571, -572, -573, -574, -575, -576, -577, 
      -578, -579, -580, -581, -582, -583, -584, -585, -586, -587, -588, -589, -590, 
      -591, -592, -593, -594, -595, -596, -597, -598, -599, -600, -601, -602, -603, 
      -604, -605, -606, -607, -608, -609, -610, -611, -612, -613, -614, -615, -616, 
      -617, -618, -619, -620, -621, -622, -623, -624, -625, -626, -627, -628, -629, 
      -630, -631, -632, -633, -634, -635, -636, -637, -638, -639, -640, -641, -642, 
      -643, -644, -645, -646, -647, -648, -649, -650, -651, -652, -653, -654, -655, 
      -656, -657, -658, -659, -660, -661, -662, -663, -664, -665, -666, -667, -668, 
      -669, -670, -671, -672, -673, -674, -675, -676, -677, -678, -679, -680, -681, 
      -682, -683, -684, -685, -686, -687, -688, -689, -690, -691, -692, -693, -694, 
      -695, -696, -697, -698, -699, -700, -701, -702, -703, -704, -705, -706, -707, 
      -708, -709, -710, -711, -712, -713, -714, -715, -716, -717, -718, -719, -720, 
      -721, -722, -723, -724, -725, -726, -727, -728, -729, -730, -731, -732, -733, 
      -734, -735, -736, -737, -738, -739, -740, -741, -742, -743, -744, -745, -746, 
      -747, -748, -749, -750, -751, -752, -753, -754, -755, -756, -757, -758, -759, 
      -760, -761, -762, -763, -764, -765, -766, -767, -768, -769, -770, -771, -772, 
      -773, -774, -775, -776, -777, -778, -779, -780, -781, -782, -783, -784, -785, 
      -786, -787, -788, -789, -790, -791, -792, -793, -794, -795, -796, -797, -798, 
      -799, -800, -801, -802, -803, -804, -805, -806, -807, -808, -809, -810, -811, 
      -812, -813, -814, -815, -816, -817, -818, -819, -820, -821, -822, -823, -824, 
      -825, -826, -827, -828, -829, -830, -831, -832, -833, -834, -835, -836, -837, 
      -838, -839, -840, -841, -842, -843, -844, -845, -846, -847, -848, -849, -850, 
      -851, -852, -853, -854, -855, -856, -857, -858, -859, -860, -861, -862, -863, 
      -864, -865, -866, -867, -868, -869, -870, -871, -872, -873, -874, -875, -876, 
      -877, -878, -879, -880, -881, -882, -883, -884, -885, -886, -887, -888, -889, 
      -890, -891, -892, -893, -894, -895, -896, -897, -898, -899, -900, -901, -902, 
      -903, -904, -905, -906, -907, -908, -909, -910, -911, -912, -913, -914, -915, 
      -916, -917, -918, -919, -920, -921, -922, -923, -924, -925, -926, -927, -928, 
      -929, -930, -931, -932, -933, -934, -935, -936, -937, -938, -939, -940, -941, 
      -942, -943, -944, -945, -946, -947, -948, -949, -950, -951, -952, -953, -954, 
      -955, -956, -957, -958, -959, -960, -961, -962, -963, -964, -965, -966, -967, 
      -968, -969, -970, -971, -972, -973, -974, -975, -976, -977, -978, -979, -980, 
      -981, -982, -983, -984, -985, -986, -987, -988, -989, -990, -991, -992, -993, 
      -994, -995, -996, -997, -998, -999, -1000, -1001, -1002, -1003, -1004, -1005, 
      -1006, -1007, -1008, -1009, -1010, -1011, -1012, -1013, -1014, -1015, -1016, 
      -1017, -1018, -1019, -1020, -1021, -1022, -1023, -1024, -1025, -1026, -1027, 
      -1028, -1029, -1030, -1031, -1032, -1033, -1034, -1035, -1036, -1037, -1038, 
      -1039, -1040, -1041, -1042, -1043, -1044, -1045, -1046, -1047, -1048, -1049, 
      -1050, -1051, -1052, -1053, -1054, -1055, -1056, -1057, -1058, -1059, -1060, 
      -1061, -1062, -1063, -1064, -1065, -1066, -1067, -1068, -1069, -1070, -1071, 
      -1072, -1073, -1074, -1075, -1076, -1077, -1078, -1079, -1080, -1081, -1082, 
      -1083, -1084, -1085, -1086, -1087, -1088, -1089, -1090, -1091, -1092, -1093, 
      -1094, -1095, -1096, -1097, -1098, -1099, -1100, -1101, -1102, -1103, -1104, 
      -1105, -1106, -1107, -1108, -1109, -1110, -1111, -1112, -1113, -1114, -1115, 
      -1116, -1117, -1118, -1119, -1120, -1121, -1122, -1123, -1124, -1125, -1126, 
      -1127, -1128, -1129, -1130, -1131, -1132, -1133, -1134, -1135, -1136, -1137, 
      -1138, -1139, -1140, -1141, -1142, -1143, -1144, -1145, -1146, -1147, -1148, 
      -1149, -1150, -1151, -1152, -1153, -1154, -1155, -1156, -1157, -1158, -1159, 
      -1160, -1161, -1162, -1163, -1164, -1165, -1166, -1167, -1168, -1169, -1170, 
      -1171, -1172, -1173, -1174, -1175, -1176, -1177, -1178, -1179, -1180, -1181, 
      -1182, -1183, -1184, -1185, -1186, -1187, -1188, -1189, -1190, -1191, -1192, 
      -1193, -1194, -1195, -1196, -1197, -1198, -1199, -1200, -1201, -1202, -1203, 
      -1204, -1205, -1206, -1207, -1208, -1209, -1210, -1211, -1212, -1213, -1214, 
      -1215, -1216, -1217, -1218, -1219, -1220, -1221, -1222, -1223, -1224, -1225, 
      -1226, -1227, -1228, -1229, -1230, -1231, -1232, -1233, -1234, -1235, -1236, 
      -1237, -1238, -1239, -1240, -1241, -1242, -1243, -1244, -1245, -1246, -1247, 
      -1248, -1249, -1250, -1251, -1252, -1253, -1254, -1255, -1256, -1257, -1258, 
      -1259, -1260, -1261, -1262, -1263, -1264, -1265, -1266, -1267, -1268, -1269, 
      -1270, -1271, -1272, -1273, -1274, -1275, -1276, -1277, -1278, -1279, -1280, 
      -1281, -1282, -1283, -1284, -1285, -1286, -1287, -1288, -1289, -1290, -1291, 
      -1292, -1293, -1294, -1295, -1296, -1297, -1298, -1299, -1300, -1301, -1302, 
      -1303, -1304, -1305, -1306, -1307, -1308, -1309, -1310, -1311, -1312, -1313, 
      -1314, -1315, -1316, -1317, -1318, -1319, -1320, -1321, -1322, -1323, -1324, 
      -1325, -1326, -1327, -1328, -1329, -1330, -1331, -1332, -1333, -1334, -1335, 
      -1336, -1337, -1338, -1339, -1340, -1341, -1342, -1343, -1344, -1345, -1346, 
      -1347, -1348, -1349, -1350, -1351, -1352, -1353, -1354, -1355, -1356, -1357, 
      -1358, -1359, -1360, -1361, -1362, -1363, -1364, -1365, -1366, -1367, -1368, 
      -1369, -1370, -1371, -1372, -1373, -1374, -1375, -1376, -1377, -1378, -1379, 
      -1380, -1381, -1382, -1383, -1384, -1385, -1386, -1387, -1388, -1389, -1390, 
      -1391, -1392, -1393, -1394, -1395, -1396, -1397, -1398, -1399, -1400, -1401, 
      -1402, -1403, -1404, -1405, -1406, -1407, -1408, -1409, -1410, -1411, -1412, 
      -1413, -1414, -1415, -1416, -1417, -1418, -1419, -1420, -1421, -1422, -1423, 
      -1424, -1425, -1426, -1427, -1428, -1429, -1430, -1431, -1432, -1433, -1434, 
      -1435, -1436, -1437, -1438, -1439, -1440, -1441, -1442, -1443, -1444, -1445, 
      -1446, -1447, -1448, -1449, -1450, -1451, -1452, -1453, -1454, -1455, -1456, 
      -1457, -1458, -1459, -1460, -1461, -1462, -1463, -1464, -1465, -1466, -1467, 
      -1468, -1469, -1470, -1471, -1472, -1473, -1474, -1475, -1476, -1477, -1478, 
      -1479, -1480, -1481, -1482, -1483, -1484, -1485, -1486, -1487, -1488, -1489, 
      -1490, -1491, -1492, -1493, -1494, -1495, -1496, -1497, -1498, -1499, -1500, 
      -1501, -1502, -1503, -1504, -1505, -1506, -1507, -1508, -1509, -1510, -1511, 
      -1512, -1513, -1514, -1515, -1516, -1517, -1518, -1519, -1520, -1521, -1522, 
      -1523, -1524, -1525, -1526, -1527, -1528, -1529, -1530, -1531, -1532, -1533, 
      -1534, -1535, -1536, -1537, -1538, -1539, -1540, -1541, -1542, -1543, -1544, 
      -1545, -1546, -1547, -1548, -1549, -1550, -1551, -1552, -1553, -1554, -1555, 
      -1556, -1557, -1558, -1559, -1560, -1561, -1562, -1563, -1564, -1565, -1566, 
      -1567, -1568, -1569, -1570, -1571, -1572, -1573, -1574, -1575, -1576, -1577, 
      -1578, -1579, -1580, -1581, -1582, -1583, -1584, -1585, -1586, -1587, -1588, 
      -1589, -1590, -1591, -1592, -1593, -1594, -1595, -1596, -1597, -1598, -1599, 
      -1600, -1601, -1602, -1603, -1604, -1605, -1606, -1607, -1608, -1609, -1610, 
      -1611, -1612, -1613, -1614, -1615, -1616, -1617, -1618, -1619, -1620, -1621, 
      -1622, -1623, -1624, -1625, -1626, -1627, -1628, -1629, -1630, -1631, -1632, 
      -1633, -1634, -1635, -1636, -1637, -1638, -1639, -1640, -1641, -1642, -1643, 
      -1644, -1645, -1646, -1647, -1648, -1649, -1650, -1651, -1652, -1653, -1654, 
      -1655, -1656, -1657, -1658, -1659, -1660, -1661, -1662, -1663, -1664, -1665, 
      -1666, -1667, -1668, -1669, -1670, -1671, -1672, -1673, -1674, -1675, -1676, 
      -1677, -1678, -1679, -1680, -1681, -1682, -1683, -1684, -1685, -1686, -1687, 
      -1688, -1689, -1690, -1691, -1692, -1693, -1694, -1695, -1696, -1697, -1698, 
      -1699, -1700, -1701, -1702, -1703, -1704, -1705, -1706, -1707, -1708, -1709, 
      -1710, -1711, -1712, -1713, -1714, -1715, -1716, -1717, -1718, -1719, -1720, 
      -1721, -1722, -1723, -1724, -1725, -1726, -1727, -1728, -1729, -1730, -1731, 
      -1732, -1733, -1734, -1735, -1736, -1737, -1738, -1739, -1740, -1741, -1742, 
      -1743, -1744, -1745, -1746, -1747, -1748, -1749, -1750, -1751, -1752, -1753, 
      -1754, -1755, -1756, -1757, -1758, -1759, -1760, -1761, -1762, -1763, -1764, 
      -1765, -1766, -1767, -1768, -1769, -1770, -1771, -1772, -1773, -1774, -1775, 
      -1776, -1777, -1778, -1779, -1780, -1781, -1782, -1783, -1784, -1785, -1786, 
      -1787, -1788, -1789, -1790, -1791, -1792, -1793, -1794, -1795, -1796, -1797, 
      -1798, -1799, -1800, -1801, -1802, -1803, -1804, -1805, -1806, -1807, -1808, 
      -1809, -1810, -1811, -1812, -1813, -1814, -1815, -1816, -1817, -1818, -1819, 
      -1820, -1821, -1822, -1823, -1824, -1825, -1826, -1827, -1828, -1829, -1830, 
      -1831, -1832, -1833, -1834, -1835, -1836, -1837, -1838, -1839, -1840, -1841, 
      -1842, -1843, -1844, -1845, -1846, -1847, -1848, -1849, -1850, -1851, -1852, 
      -1853, -1854, -1855, -1856, -1857, -1858, -1859, -1860, -1861, -1862, -1863, 
      -1864, -1865, -1866, -1867, -1868, -1869, -1870, -1871, -1872, -1873, -1874, 
      -1875, -1876, -1877, -1878, -1879, -1880, -1881, -1882, -1883, -1884, -1885, 
      -1886, -1887, -1888, -1889, -1890, -1891, -1892, -1893, -1894, -1895, -1896, 
      -1897, -1898, -1899, -1900, -1901, -1902, -1903, -1904, -1905, -1906, -1907, 
      -1908, -1909, -1910, -1911, -1912, -1913, -1914, -1915, -1916, -1917, -1918, 
      -1919, -1920, -1921, -1922, -1923, -1924, -1925, -1926, -1927, -1928, -1929, 
      -1930, -1931, -1932, -1933, -1934, -1935, -1936, -1937, -1938, -1939, -1940, 
      -1941, -1942, -1943, -1944, -1945, -1946, -1947, -1948, -1949, -1950, -1951, 
      -1952, -1953, -1954, -1955, -1956, -1957, -1958, -1959, -1960, -1961, -1962, 
      -1963, -1964, -1965, -1966, -1967, -1968, -1969, -1970, -1971, -1972, -1973, 
      -1974, -1975, -1976, -1977, -1978, -1979, -1980, -1981, -1982, -1983, -1984, 
      -1985, -1986, -1987, -1988, -1989, -1990, -1991, -1992, -1993, -1994, -1995, 
      -1996, -1997, -1998, -1999, -2000, -2001, -2002, -2003, -2004, -2005, -2006, 
      -2007, -2008, -2009, -2010, -2011, -2012, -2013, -2014, -2015, -2016, -2017, 
      -2018, -2019, -2020, -2021, -2022, -2023, -2024, -2025, -2026, -2027, -2028, 
      -2029, -2030, -2031, -2032, -2033, -2034, -2035, -2036, -2037, -2038, -2039, 
      -2040, -2041, -2042, -2043, -2044, -2045, -2046, -2047, -2048, -2049, -2050, 
      -2051, -2052, -2053, -2054, -2055, -2056, -2057, -2058, -2059, -2060, -2061, 
      -2062, -2063, -2064, -2065, -2066, -2067, -2068, -2069, -2070, -2071, -2072, 
      -2073, -2074, -2075, -2076, -2077, -2078, -2079, -2080, -2081, -2082, -2083, 
      -2084, -2085, -2086, -2087, -2088, -2089, -2090, -2091, -2092, -2093, -2094, 
      -2095, -2096, -2097, -2098, -2099, -2100, -2101, -2102, -2103, -2104, -2105, 
      -2106, -2107, -2108, -2109, -2110, -2111, -2112, -2113, -2114, -2115, -2116, 
      -2117, -2118, -2119, -2120, -2121, -2122, -2123, -2124, -2125, -2126, -2127, 
      -2128, -2129, -2130, -2131, -2132, -2133, -2134, -2135, -2136, -2137, -2138, 
      -2139, -2140, -2141, -2142, -2143, -2144, -2145, -2146, -2147, -2148, -2149, 
      -2150, -2151, -2152, -2153, -2154, -2155, -2156, -2157, -2158, -2159, -2160, 
      -2161, -2162, -2163, -2164, -2165, -2166, -2167, -2168, -2169, -2170, -2171, 
      -2172, -2173, -2174, -2175, -2176, -2177, -2178, -2179, -2180, -2181, -2182, 
      -2183, -2184, -2185, -2186, -2187, -2188, -2189, -2190, -2191, -2192, -2193, 
      -2194, -2195, -2196, -2197, -2198, -2199, -2200, -2201, -2202, -2203, -2204, 
      -2205, -2206, -2207, -2208, -2209, -2210, -2211, -2212, -2213, -2214, -2215, 
      -2216, -2217, -2218, -2219, -2220, -2221, -2222, -2223, -2224, -2225, -2226, 
      -2227, -2228, -2229, -2230, -2231, -2232, -2233, -2234, -2235, -2236, -2237, 
      -2238, -2239, -2240, -2241, -2242, -2243, -2244, -2245, -2246, -2247, -2248, 
      -2249, -2250, -2251, -2252, -2253, -2254, -2255, -2256, -2257, -2258, -2259, 
      -2260, -2261, -2262, -2263, -2264, -2265, -2266, -2267, -2268, -2269, -2270, 
      -2271, -2272, -2273, -2274, -2275, -2276, -2277, -2278, -2279, -2280, -2281, 
      -2282, -2283, -2284, -2285, -2286, -2287, -2288, -2289, -2290, -2291, -2292, 
      -2293, -2294, -2295, -2296, -2297, -2298, -2299, -2300, -2301, -2302, -2303, 
      -2304, -2305, -2306, -2307, -2308, -2309, -2310, -2311, -2312, -2313, -2314, 
      -2315, -2316, -2317, -2318, -2319, -2320, -2321, -2322, -2323, -2324, -2325, 
      -2326, -2327, -2328, -2329, -2330, -2331, -2332, -2333, -2334, -2335, -2336, 
      -2337, -2338, -2339, -2340, -2341, -2342, -2343, -2344, -2345, -2346, -2347, 
      -2348, -2349, -2350, -2351, -2352, -2353, -2354, -2355, -2356, -2357, -2358, 
      -2359, -2360, -2361, -2362, -2363, -2364, -2365, -2366, -2367, -2368, -2369, 
      -2370, -2371, -2372, -2373, -2374, -2375, -2376, -2377, -2378, -2379, -2380, 
      -2381, -2382, -2383, -2384, -2385, -2386, -2387, -2388, -2389, -2390, -2391, 
      -2392, -2393, -2394, -2395, -2396, -2397, -2398, -2399, -2400, -2401, -2402, 
      -2403, -2404, -2405, -2406, -2407, -2408, -2409, -2410, -2411, -2412, -2413, 
      -2414, -2415, -2416, -2417, -2418, -2419, -2420, -2421, -2422, -2423, -2424, 
      -2425, -2426, -2427, -2428, -2429, -2430, -2431, -2432, -2433, -2434, -2435, 
      -2436, -2437, -2438, -2439, -2440, -2441, -2442, -2443, -2444, -2445, -2446, 
      -2447, -2448, -2449, -2450, -2451, -2452, -2453, -2454, -2455, -2456, -2457, 
      -2458, -2459, -2460, -2461, -2462, -2463, -2464, -2465, -2466, -2467, -2468, 
      -2469, -2470, -2471, -2472, -2473, -2474, -2475, -2476, -2477, -2478, -2479, 
      -2480, -2481, -2482, -2483, -2484, -2485, -2486, -2487, -2488, -2489, -2490, 
      -2491, -2492, -2493, -2494, -2495, -2496, -2497, -2498, -2499, -2500, -2501, 
      -2502, -2503, -2504, -2505, -2506, -2507, -2508, -2509, -2510, -2511, -2512, 
      -2513, -2514, -2515, -2516, -2517, -2518, -2519, -2520, -2521, -2522, -2523, 
      -2524, -2525, -2526, -2527, -2528, -2529, -2530, -2531, -2532, -2533, -2534, 
      -2535, -2536, -2537, -2538, -2539, -2540, -2541, -2542, -2543, -2544, -2545, 
      -2546, -2547, -2548, -2549, -2550, -2551, -2552, -2553, -2554, -2555, -2556, 
      -2557, -2558, -2559, -2560, -2561, -2562, -2563, -2564, -2565, -2566, -2567, 
      -2568, -2569, -2570, -2571, -2572, -2573, -2574, -2575, -2576, -2577, -2578, 
      -2579, -2580, -2581, -2582, -2583, -2584, -2585, -2586, -2587, -2588, -2589, 
      -2590, -2591, -2592, -2593, -2594, -2595, -2596, -2597, -2598, -2599, -2600, 
      -2601, -2602, -2603, -2604, -2605, -2606, -2607, -2608, -2609, -2610, -2611, 
      -2612, -2613, -2614, -2615, -2616, -2617, -2618, -2619, -2620, -2621, -2622, 
      -2623, -2624, -2625, -2626, -2627, -2628, -2629, -2630, -2631, -2632, -2633, 
      -2634, -2635, -2636, -2637, -2638, -2639, -2640, -2641, -2642, -2643, -2644, 
      -2645, -2646, -2647, -2648, -2649, -2650, -2651, -2652, -2653, -2654, -2655, 
      -2656, -2657, -2658, -2659, -2660, -2661, -2662, -2663, -2664, -2665, -2666, 
      -2667, -2668, -2669, -2670, -2671, -2672, -2673, -2674, -2675, -2676, -2677, 
      -2678, -2679, -2680, -2681, -2682, -2683, -2684, -2685, -2686, -2687, -2688, 
      -2689, -2690, -2691, -2692, -2693, -2694, -2695, -2696, -2697, -2698, -2699, 
      -2700, -2701, -2702, -2703, -2704, -2705, -2706, -2707, -2708, -2709, -2710, 
      -2711, -2712, -2713, -2714, -2715, -2716, -2717, -2718, -2719, -2720, -2721, 
      -2722, -2723, -2724, -2725, -2726, -2727, -2728, -2729, -2730, -2731, -2732, 
      -2733, -2734, -2735, -2736, -2737, -2738, -2739, -2740, -2741, -2742, -2743, 
      -2744, -2745, -2746, -2747, -2748, -2749, -2750, -2751, -2752, -2753, -2754, 
      -2755, -2756, -2757, -2758, -2759, -2760, -2761, -2762, -2763, -2764, -2765, 
      -2766, -2767, -2768, -2769, -2770, -2771, -2772, -2773, -2774, -2775, -2776, 
      -2777, -2778, -2779, -2780, -2781, -2782, -2783, -2784, -2785, -2786, -2787, 
      -2788, -2789, -2790, -2791, -2792, -2793, -2794, -2795, -2796, -2797, -2798, 
      -2799, -2800, -2801, -2802, -2803, -2804, -2805, -2806, -2807, -2808, -2809, 
      -2810, -2811, -2812, -2813, -2814, -2815, -2816, -2817, -2818, -2819, -2820, 
      -2821, -2822, -2823, -2824, -2825, -2826, -2827, -2828, -2829, -2830, -2831, 
      -2832, -2833, -2834, -2835, -2836, -2837, -2838, -2839, -2840, -2841, -2842, 
      -2843, -2844, -2845, -2846, -2847, -2848, -2849, -2850, -2851, -2852, -2853, 
      -2854, -2855, -2856, -2857, -2858, -2859, -2860, -2861, -2862, -2863, -2864, 
      -2865, -2866, -2867, -2868, -2869, -2870, -2871, -2872, -2873, -2874, -2875, 
      -2876, -2877, -2878, -2879, -2880, -2881, -2882, -2883, -2884, -2885, -2886, 
      -2887, -2888, -2889, -2890, -2891, -2892, -2893, -2894, -2895, -2896, -2897, 
      -2898, -2899, -2900, -2901, -2902, -2903, -2904, -2905, -2906, -2907, -2908, 
      -2909, -2910, -2911, -2912, -2913, -2914, -2915, -2916, -2917, -2918, -2919, 
      -2920, -2921, -2922, -2923, -2924, -2925, -2926, -2927, -2928, -2929, -2930, 
      -2931, -2932, -2933, -2934, -2935, -2936, -2937, -2938, -2939, -2940, -2941, 
      -2942, -2943, -2944, -2945, -2946, -2947, -2948, -2949, -2950, -2951, -2952, 
      -2953, -2954, -2955, -2956, -2957, -2958, -2959, -2960, -2961, -2962, -2963, 
      -2964, -2965, -2966, -2967, -2968, -2969, -2970, -2971, -2972, -2973, -2974, 
      -2975, -2976, -2977, -2978, -2979, -2980, -2981, -2982, -2983, -2984, -2985, 
      -2986, -2987, -2988, -2989, -2990, -2991, -2992, -2993, -2994, -2995, -2996, 
      -2997, -2998, -2999, -3000, -3001, -3002, -3003, -3004, -3005, -3006, -3007, 
      -3008, -3009, -3010, -3011, -3012, -3013, -3014, -3015, -3016, -3017, -3018, 
      -3019, -3020, -3021, -3022, -3023, -3024, -3025, -3026, -3027, -3028, -3029, 
      -3030, -3031, -3032, -3033, -3034, -3035, -3036, -3037, -3038, -3039, -3040, 
      -3041, -3042, -3043, -3044, -3045, -3046, -3047, -3048, -3049, -3050, -3051, 
      -3052, -3053, -3054, -3055, -3056, -3057, -3058, -3059, -3060, -3061, -3062, 
      -3063, -3064, -3065, -3066, -3067, -3068, -3069, -3070, -3071, -3072, -3073, 
      -3074, -3075, -3076, -3077, -3078, -3079, -3080, -3081, -3082, -3083, -3084, 
      -3085, -3086, -3087, -3088, -3089, -3090, -3091, -3092, -3093, -3094, -3095, 
      -3096, -3097, -3098, -3099, -3100, -3101, -3102, -3103, -3104, -3105, -3106, 
      -3107, -3108, -3109, -3110, -3111, -3112, -3113, -3114, -3115, -3116, -3117, 
      -3118, -3119, -3120, -3121, -3122, -3123, -3124, -3125, -3126, -3127, -3128, 
      -3129, -3130, -3131, -3132, -3133, -3134, -3135, -3136, -3137, -3138, -3139, 
      -3140, -3141, -3142, -3143, -3144, -3145, -3146, -3147, -3148, -3149, -3150, 
      -3151, -3152, -3153, -3154, -3155, -3156, -3157, -3158, -3159, -3160, -3161, 
      -3162, -3163, -3164, -3165, -3166, -3167, -3168, -3169, -3170, -3171, -3172, 
      -3173, -3174, -3175, -3176, -3177, -3178, -3179, -3180, -3181, -3182, -3183, 
      -3184, -3185, -3186, -3187, -3188, -3189, -3190, -3191, -3192, -3193, -3194, 
      -3195, -3196, -3197, -3198, -3199, -3200, -3201, -3202, -3203, -3204, -3205, 
      -3206, -3207, -3208, -3209, -3210, -3211, -3212, -3213, -3214, -3215, -3216, 
      -3217, -3218, -3219, -3220, -3221, -3222, -3223, -3224, -3225, -3226, -3227, 
      -3228, -3229, -3230, -3231, -3232, -3233, -3234, -3235, -3236, -3237, -3238, 
      -3239, -3240, -3241, -3242, -3243, -3244, -3245, -3246, -3247, -3248, -3249, 
      -3250, -3251, -3252, -3253, -3254, -3255, -3256, -3257, -3258, -3259, -3260, 
      -3261, -3262, -3263, -3264, -3265, -3266, -3267, -3268, -3269, -3270, -3271, 
      -3272, -3273, -3274, -3275, -3276, -3277, -3278, -3279, -3280, -3281, -3282, 
      -3283, -3284, -3285, -3286, -3287, -3288, -3289, -3290, -3291, -3292, -3293, 
      -3294, -3295, -3296, -3297, -3298, -3299, -3300, -3301, -3302, -3303, -3304, 
      -3305, -3306, -3307, -3308, -3309, -3310, -3311, -3312, -3313, -3314, -3315, 
      -3316, -3317, -3318, -3319, -3320, -3321, -3322, -3323, -3324, -3325, -3326, 
      -3327, -3328, -3329, -3330, -3331, -3332, -3333, -3334, -3335, -3336, -3337, 
      -3338, -3339, -3340, -3341, -3342, -3343, -3344, -3345, -3346, -3347, -3348, 
      -3349, -3350, -3351, -3352, -3353, -3354, -3355, -3356, -3357, -3358, -3359, 
      -3360, -3361, -3362, -3363, -3364, -3365, -3366, -3367, -3368, -3369, -3370, 
      -3371, -3372, -3373, -3374, -3375, -3376, -3377, -3378, -3379, -3380, -3381, 
      -3382, -3383, -3384, -3385, -3386, -3387, -3388, -3389, -3390, -3391, -3392, 
      -3393, -3394, -3395, -3396, -3397, -3398, -3399, -3400, -3401, -3402, -3403, 
      -3404, -3405, -3406, -3407, -3408, -3409, -3410, -3411, -3412, -3413, -3414, 
      -3415, -3416, -3417, -3418, -3419, -3420, -3421, -3422, -3423, -3424, -3425, 
      -3426, -3427, -3428, -3429, -3430, -3431, -3432, -3433, -3434, -3435, -3436, 
      -3437, -3438, -3439, -3440, -3441, -3442, -3443, -3444, -3445, -3446, -3447, 
      -3448, -3449, -3450, -3451, -3452, -3453, -3454, -3455, -3456, -3457, -3458, 
      -3459, -3460, -3461, -3462, -3463, -3464, -3465, -3466, -3467, -3468, -3469, 
      -3470, -3471, -3472, -3473, -3474, -3475, -3476, -3477, -3478, -3479, -3480, 
      -3481, -3482, -3483, -3484, -3485, -3486, -3487, -3488, -3489, -3490, -3491, 
      -3492, -3493, -3494, -3495, -3496, -3497, -3498, -3499, -3500, -3501, -3502, 
      -3503, -3504, -3505, -3506, -3507, -3508, -3509, -3510, -3511, -3512, -3513, 
      -3514, -3515, -3516, -3517, -3518, -3519, -3520, -3521, -3522, -3523, -3524, 
      -3525, -3526, -3527, -3528, -3529, -3530, -3531, -3532, -3533, -3534, -3535, 
      -3536, -3537, -3538, -3539, -3540, -3541, -3542, -3543, -3544, -3545, -3546, 
      -3547, -3548, -3549, -3550, -3551, -3552, -3553, -3554, -3555, -3556, -3557, 
      -3558, -3559, -3560, -3561, -3562, -3563, -3564, -3565, -3566, -3567, -3568, 
      -3569, -3570, -3571, -3572, -3573, -3574, -3575, -3576, -3577, -3578, -3579, 
      -3580, -3581, -3582, -3583, -3584, -3585, -3586, -3587, -3588, -3589, -3590, 
      -3591, -3592, -3593, -3594, -3595, -3596, -3597, -3598, -3599, -3600, -3601, 
      -3602, -3603, -3604, -3605, -3606, -3607, -3608, -3609, -3610, -3611, -3612, 
      -3613, -3614, -3615, -3616, -3617, -3618, -3619, -3620, -3621, -3622, -3623, 
      -3624, -3625, -3626, -3627, -3628, -3629, -3630, -3631, -3632, -3633, -3634, 
      -3635, -3636, -3637, -3638, -3639, -3640, -3641, -3642, -3643, -3644, -3645, 
      -3646, -3647, -3648, -3649, -3650, -3651, -3652, -3653, -3654, -3655, -3656, 
      -3657, -3658, -3659, -3660, -3661, -3662, -3663, -3664, -3665, -3666, -3667, 
      -3668, -3669, -3670, -3671, -3672, -3673, -3674, -3675, -3676, -3677, -3678, 
      -3679, -3680, -3681, -3682, -3683, -3684, -3685, -3686, -3687, -3688, -3689, 
      -3690, -3691, -3692, -3693, -3694, -3695, -3696, -3697, -3698, -3699, -3700, 
      -3701, -3702, -3703, -3704, -3705, -3706, -3707, -3708, -3709, -3710, -3711, 
      -3712, -3713, -3714, -3715, -3716, -3717, -3718, -3719, -3720, -3721, -3722, 
      -3723, -3724, -3725, -3726, -3727, -3728, -3729, -3730, -3731, -3732, -3733, 
      -3734, -3735, -3736, -3737, -3738, -3739, -3740, -3741, -3742, -3743, -3744, 
      -3745, -3746, -3747, -3748, -3749, -3750, -3751, -3752, -3753, -3754, -3755, 
      -3756, -3757, -3758, -3759, -3760, -3761, -3762, -3763, -3764, -3765, -3766, 
      -3767, -3768, -3769, -3770, -3771, -3772, -3773, -3774, -3775, -3776, -3777, 
      -3778, -3779, -3780, -3781, -3782, -3783, -3784, -3785, -3786, -3787, -3788, 
      -3789, -3790, -3791, -3792, -3793, -3794, -3795, -3796, -3797, -3798, -3799, 
      -3800, -3801, -3802, -3803, -3804, -3805, -3806, -3807, -3808, -3809, -3810, 
      -3811, -3812, -3813, -3814, -3815, -3816, -3817, -3818, -3819, -3820, -3821, 
      -3822, -3823, -3824, -3825, -3826, -3827, -3828, -3829, -3830, -3831, -3832, 
      -3833, -3834, -3835, -3836, -3837, -3838, -3839, -3840, -3841, -3842, -3843, 
      -3844, -3845, -3846, -3847, -3848, -3849, -3850, -3851, -3852, -3853, -3854, 
      -3855, -3856, -3857, -3858, -3859, -3860, -3861, -3862, -3863, -3864, -3865, 
      -3866, -3867, -3868, -3869, -3870, -3871, -3872, -3873, -3874, -3875, -3876, 
      -3877, -3878, -3879, -3880, -3881, -3882, -3883, -3884, -3885, -3886, -3887, 
      -3888, -3889, -3890, -3891, -3892, -3893, -3894, -3895, -3896, -3897, -3898, 
      -3899, -3900, -3901, -3902, -3903, -3904, -3905, -3906, -3907, -3908, -3909, 
      -3910, -3911, -3912, -3913, -3914, -3915, -3916, -3917, -3918, -3919, -3920, 
      -3921, -3922, -3923, -3924, -3925, -3926, -3927, -3928, -3929, -3930, -3931, 
      -3932, -3933, -3934, -3935, -3936, -3937, -3938, -3939, -3940, -3941, -3942, 
      -3943, -3944, -3945, -3946, -3947, -3948, -3949, -3950, -3951, -3952, -3953, 
      -3954, -3955, -3956, -3957, -3958, -3959, -3960, -3961, -3962, -3963, -3964, 
      -3965, -3966, -3967, -3968, -3969, -3970, -3971, -3972, -3973, -3974, -3975, 
      -3976, -3977, -3978, -3979, -3980, -3981, -3982, -3983, -3984, -3985, -3986, 
      -3987, -3988, -3989, -3990, -3991, -3992, -3993, -3994, -3995, -3996, -3997, 
      -3998, -3999, -4000, -4001, -4002, -4003, -4004, -4005, -4006, -4007, -4008, 
      -4009, -4010, -4011, -4012, -4013, -4014, -4015, -4016, -4017, -4018, -4019, 
      -4020, -4021, -4022, -4023, -4024, -4025, -4026, -4027, -4028, -4029, -4030, 
      -4031, -4032, -4033, -4034, -4035, -4036, -4037, -4038, -4039, -4040, -4041, 
      -4042, -4043, -4044, -4045, -4046, -4047, -4048, -4049, -4050, -4051, -4052, 
      -4053, -4054, -4055, -4056, -4057, -4058, -4059, -4060, -4061, -4062, -4063, 
      -4064, -4065, -4066, -4067, -4068, -4069, -4070, -4071, -4072, -4073, -4074, 
      -4075, -4076, -4077, -4078, -4079, -4080, -4081, -4082, -4083, -4084, -4085, 
      -4086, -4087, -4088, -4089, -4090, -4091, -4092, -4093, -4094, -4095, -4096, 
      -4097, -4098, -4099, -4100, -4101, -4102, -4103, -4104, -4105, -4106, -4107, 
      -4108, -4109, -4110, -4111, -4112, -4113, -4114, -4115, -4116, -4117, -4118, 
      -4119, -4120, -4121, -4122, -4123, -4124, -4125, -4126, -4127, -4128, -4129, 
      -4130, -4131, -4132, -4133, -4134, -4135, -4136, -4137, -4138, -4139, -4140, 
      -4141, -4142, -4143, -4144, -4145, -4146, -4147, -4148, -4149, -4150, -4151, 
      -4152, -4153, -4154, -4155, -4156, -4157, -4158, -4159, -4160, -4161, -4162, 
      -4163, -4164, -4165, -4166, -4167, -4168, -4169, -4170, -4171, -4172, -4173, 
      -4174, -4175, -4176, -4177, -4178, -4179, -4180, -4181, -4182, -4183, -4184, 
      -4185, -4186, -4187, -4188, -4189, -4190, -4191, -4192, -4193, -4194, -4195, 
      -4196, -4197, -4198, -4199, -4200, -4201, -4202, -4203, -4204, -4205, -4206, 
      -4207, -4208, -4209, -4210, -4211, -4212, -4213, -4214, -4215, -4216, -4217, 
      -4218, -4219, -4220, -4221, -4222, -4223, -4224, -4225, -4226, -4227, -4228, 
      -4229, -4230, -4231, -4232, -4233, -4234, -4235, -4236, -4237, -4238, -4239, 
      -4240, -4241, -4242, -4243, -4244, -4245, -4246, -4247, -4248, -4249, -4250, 
      -4251, -4252, -4253, -4254, -4255, -4256, -4257, -4258, -4259, -4260, -4261, 
      -4262, -4263, -4264, -4265, -4266, -4267, -4268, -4269, -4270, -4271, -4272, 
      -4273, -4274, -4275, -4276, -4277, -4278, -4279, -4280, -4281, -4282, -4283, 
      -4284, -4285, -4286, -4287, -4288, -4289, -4290, -4291, -4292, -4293, -4294, 
      -4295, -4296, -4297, -4298, -4299, -4300, -4301, -4302, -4303, -4304, -4305, 
      -4306, -4307, -4308, -4309, -4310, -4311, -4312, -4313, -4314, -4315, -4316, 
      -4317, -4318, -4319, -4320, -4321, -4322, -4323, -4324, -4325, -4326, -4327, 
      -4328, -4329, -4330, -4331, -4332, -4333, -4334, -4335, -4336, -4337, -4338, 
      -4339, -4340, -4341, -4342, -4343, -4344, -4345, -4346, -4347, -4348, -4349, 
      -4350, -4351, -4352, -4353, -4354, -4355, -4356, -4357, -4358, -4359, -4360, 
      -4361, -4362, -4363, -4364, -4365, -4366, -4367, -4368, -4369, -4370, -4371, 
      -4372, -4373, -4374, -4375, -4376, -4377, -4378, -4379, -4380, -4381, -4382, 
      -4383, -4384, -4385, -4386, -4387, -4388, -4389, -4390, -4391, -4392, -4393, 
      -4394, -4395, -4396, -4397, -4398, -4399, -4400, -4401, -4402, -4403, -4404, 
      -4405, -4406, -4407, -4408, -4409, -4410, -4411, -4412, -4413, -4414, -4415, 
      -4416, -4417, -4418, -4419, -4420, -4421, -4422, -4423, -4424, -4425, -4426, 
      -4427, -4428, -4429, -4430, -4431, -4432, -4433, -4434, -4435, -4436, -4437, 
      -4438, -4439, -4440, -4441, -4442, -4443, -4444, -4445, -4446, -4447, -4448, 
      -4449, -4450, -4451, -4452, -4453, -4454, -4455, -4456, -4457, -4458, -4459, 
      -4460, -4461, -4462, -4463, -4464, -4465, -4466, -4467, -4468, -4469, -4470, 
      -4471, -4472, -4473, -4474, -4475, -4476, -4477, -4478, -4479, -4480, -4481, 
      -4482, -4483, -4484, -4485, -4486, -4487, -4488, -4489, -4490, -4491, -4492, 
      -4493, -4494, -4495, -4496, -4497, -4498, -4499, -4500, -4501, -4502, -4503, 
      -4504, -4505, -4506, -4507, -4508, -4509, -4510, -4511, -4512, -4513, -4514, 
      -4515, -4516, -4517, -4518, -4519, -4520, -4521, -4522, -4523, -4524, -4525, 
      -4526, -4527, -4528, -4529, -4530, -4531, -4532, -4533, -4534, -4535, -4536, 
      -4537, -4538, -4539, -4540, -4541, -4542, -4543, -4544, -4545, -4546, -4547, 
      -4548, -4549, -4550, -4551, -4552, -4553, -4554, -4555, -4556, -4557, -4558, 
      -4559, -4560, -4561, -4562, -4563, -4564, -4565, -4566, -4567, -4568, -4569, 
      -4570, -4571, -4572, -4573, -4574, -4575, -4576, -4577, -4578, -4579, -4580, 
      -4581, -4582, -4583, -4584, -4585, -4586, -4587, -4588, -4589, -4590, -4591, 
      -4592, -4593, -4594, -4595, -4596, -4597, -4598, -4599, -4600, -4601, -4602, 
      -4603, -4604, -4605, -4606, -4607, -4608, -4609, -4610, -4611, -4612, -4613, 
      -4614, -4615, -4616, -4617, -4618, -4619, -4620, -4621, -4622, -4623, -4624, 
      -4625, -4626, -4627, -4628, -4629, -4630, -4631, -4632, -4633, -4634, -4635, 
      -4636, -4637, -4638, -4639, -4640, -4641, -4642, -4643, -4644, -4645, -4646, 
      -4647, -4648, -4649, -4650, -4651, -4652, -4653, -4654, -4655, -4656, -4657, 
      -4658, -4659, -4660, -4661, -4662, -4663, -4664, -4665, -4666, -4667, -4668, 
      -4669, -4670, -4671, -4672, -4673, -4674, -4675, -4676, -4677, -4678, -4679, 
      -4680, -4681, -4682, -4683, -4684, -4685, -4686, -4687, -4688, -4689, -4690, 
      -4691, -4692, -4693, -4694, -4695, -4696, -4697, -4698, -4699, -4700, -4701, 
      -4702, -4703, -4704, -4705, -4706, -4707, -4708, -4709, -4710, -4711, -4712, 
      -4713, -4714, -4715, -4716, -4717, -4718, -4719, -4720, -4721, -4722, -4723, 
      -4724, -4725, -4726, -4727, -4728, -4729, -4730, -4731, -4732, -4733, -4734, 
      -4735, -4736, -4737, -4738, -4739, -4740, -4741, -4742, -4743, -4744, -4745, 
      -4746, -4747, -4748, -4749, -4750, -4751, -4752, -4753, -4754, -4755, -4756, 
      -4757, -4758, -4759, -4760, -4761, -4762, -4763, -4764, -4765, -4766, -4767, 
      -4768, -4769, -4770, -4771, -4772, -4773, -4774, -4775, -4776, -4777, -4778, 
      -4779, -4780, -4781, -4782, -4783, -4784, -4785, -4786, -4787, -4788, -4789, 
      -4790, -4791, -4792, -4793, -4794, -4795, -4796, -4797, -4798, -4799, -4800, 
      -4801, -4802, -4803, -4804, -4805, -4806, -4807, -4808, -4809, -4810, -4811, 
      -4812, -4813, -4814, -4815, -4816, -4817, -4818, -4819, -4820, -4821, -4822, 
      -4823, -4824, -4825, -4826, -4827, -4828, -4829, -4830, -4831, -4832, -4833, 
      -4834, -4835, -4836, -4837, -4838, -4839, -4840, -4841, -4842, -4843, -4844, 
      -4845, -4846, -4847, -4848, -4849, -4850, -4851, -4852, -4853, -4854, -4855, 
      -4856, -4857, -4858, -4859, -4860, -4861, -4862, -4863, -4864, -4865, -4866, 
      -4867, -4868, -4869, -4870, -4871, -4872, -4873, -4874, -4875, -4876, -4877, 
      -4878, -4879, -4880, -4881, -4882, -4883, -4884, -4885, -4886, -4887, -4888, 
      -4889, -4890, -4891, -4892, -4893, -4894, -4895, -4896, -4897, -4898, -4899, 
      -4900, -4901, -4902, -4903, -4904, -4905, -4906, -4907, -4908, -4909, -4910, 
      -4911, -4912, -4913, -4914, -4915, -4916, -4917, -4918, -4919, -4920, -4921, 
      -4922, -4923, -4924, -4925, -4926, -4927, -4928, -4929, -4930, -4931, -4932, 
      -4933, -4934, -4935, -4936, -4937, -4938, -4939, -4940, -4941, -4942, -4943, 
      -4944, -4945, -4946, -4947, -4948, -4949, -4950, -4951, -4952, -4953, -4954, 
      -4955, -4956, -4957, -4958, -4959, -4960, -4961, -4962, -4963, -4964, -4965, 
      -4966, -4967, -4968, -4969, -4970, -4971, -4972, -4973, -4974, -4975, -4976, 
      -4977, -4978, -4979, -4980, -4981, -4982, -4983, -4984, -4985, -4986, -4987, 
      -4988, -4989, -4990, -4991, -4992, -4993, -4994, -4995, -4996, -4997, -4998, 
      -4999, -5000, -5001, -5002, -5003, -5004, -5005, -5006, -5007, -5008, -5009, 
      -5010, -5011, -5012, -5013, -5014, -5015, -5016, -5017, -5018, -5019, -5020, 
      -5021, -5022, -5023, -5024, -5025, -5026, -5027, -5028, -5029, -5030, -5031, 
      -5032, -5033, -5034, -5035, -5036, -5037, -5038, -5039, -5040, -5041, -5042, 
      -5043, -5044, -5045, -5046, -5047, -5048, -5049, -5050, -5051, -5052, -5053, 
      -5054, -5055, -5056, -5057, -5058, -5059, -5060, -5061, -5062, -5063, -5064, 
      -5065, -5066, -5067, -5068, -5069, -5070, -5071, -5072, -5073, -5074, -5075, 
      -5076, -5077, -5078, -5079, -5080, -5081, -5082, -5083, -5084, -5085, -5086, 
      -5087, -5088, -5089, -5090, -5091, -5092, -5093, -5094, -5095, -5096, -5097, 
      -5098, -5099, -5100, -5101, -5102, -5103, -5104, -5105, -5106, -5107, -5108, 
      -5109, -5110, -5111, -5112, -5113, -5114, -5115, -5116, -5117, -5118, -5119, 
      -5120, -5121, -5122, -5123, -5124, -5125, -5126, -5127, -5128, -5129, -5130, 
      -5131, -5132, -5133, -5134, -5135, -5136, -5137, -5138, -5139, -5140, -5141, 
      -5142, -5143, -5144, -5145, -5146, -5147, -5148, -5149, -5150, -5151, -5152, 
      -5153, -5154, -5155, -5156, -5157, -5158, -5159, -5160, -5161, -5162, -5163, 
      -5164, -5165, -5166, -5167, -5168, -5169, -5170, -5171, -5172, -5173, -5174, 
      -5175, -5176, -5177, -5178, -5179, -5180, -5181, -5182, -5183, -5184, -5185, 
      -5186, -5187, -5188, -5189, -5190, -5191, -5192, -5193, -5194, -5195, -5196, 
      -5197, -5198, -5199, -5200, -5201, -5202, -5203, -5204, -5205, -5206, -5207, 
      -5208, -5209, -5210, -5211, -5212, -5213, -5214, -5215, -5216, -5217, -5218, 
      -5219, -5220, -5221, -5222, -5223, -5224, -5225, -5226, -5227, -5228, -5229, 
      -5230, -5231, -5232, -5233, -5234, -5235, -5236, -5237, -5238, -5239, -5240, 
      -5241, -5242, -5243, -5244, -5245, -5246, -5247, -5248, -5249, -5250, -5251, 
      -5252, -5253, -5254, -5255, -5256, -5257, -5258, -5259, -5260, -5261, -5262, 
      -5263, -5264, -5265 ],
  vectors := [ 6, 38, 39, 40, 50, 51, 52, 53, 54, 55, 56, 66, 67, 68, 69, 70, 71, 72, 
      73, 74, 75, 76, 77, 96, 97, 113, 126, 127, 128, 129, 130, 131, 132, 133, 135, 
      137, 139, 141, 145, 147, 148, 149, 150, 151, 152, 156, 157, 158, 159, 165, 166, 
      169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 198, 211, 
      213, 215, 217, 218, 219, 220, 221, 225, 226, 227, 228, 229, 230, 231, 232, 233, 
      234, 235, 236, 241, 244, 246, 248, 250, 252, 255, 256, 257, 258, 259, 260, 261, 
      262, 276, 277, 278, 279, 280, 281, 283, 285, 287, 289, 290, 291, 292, 293, 296, 
      300, 303, 304, 305, 306, 307, 310, 312, 313, 314, 316, 318, 320, 321, 322, 323, 
      324, 325, 328, 330, 331, 333, 334, 335, 336, 337, 338, 342, 345, 346, 349, 350, 
      351, 352, 353, 354, 356, 358, 360, 363, 364, 365, 369, 370, 372, 373, 375, 377, 
      378, 380, 382, 384, 385, 387, 389, 390, 391, 394, 395, 397, 399, 400, 401, 402, 
      404, 406, 408, 409, 410, 414, 416, 418, 419, 420, 421, 423, 425, 426, 427, 429, 
      430, 435, 436, 438, 439, 441, 442, 444, 446, 448, 449, 450, 452, 454, 455, 456, 
      457, 458, 459, 460, 461, 465, 466, 471, 472, 473, 474, 475, 476, 477, 478, 479, 
      480, 481, 491, 492, 493, 503, 504, 505, 506, 507, 508, 509, 519, 520, 521, 522, 
      523, 524, 525, 526, 527, 528, 529, 530, 540, 542, 544, 547, 548, 550, 552, 555, 
      560, 561, 562, 563, 569, 571, 572, 573, 576, 578, 585, 587, 588, 589, 590, 591, 
      593, 596, 597, 598, 599, 600, 601, 602, 603, 604, 606, 607, 608, 609, 610, 611, 
      613, 614, 615, 616, 617, 618, 620, 621, 622, 623, 625, 626, 628, 629, 630, 631, 
      632, 633, 634, 635, 636, 638, 639, 640, 641, 642, 644, 645, 646, 647, 648, 649, 
      651, 661, 667, 668, 670, 671, 672, 673, 674, 675, 678, 680, 681, 683, 684, 685, 
      686, 687, 688, 689, 690, 691, 692, 694, 695, 696, 697, 698, 699, 700, 702, 706, 
      713, 717, 720, 725, 733, 736, 740, 751, 752, 753, 754, 755, 756, 759, 760, 762, 
      763, 764, 765, 767, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 
      781, 782, 788, 792, 795, 800, 805, 813, 814, 819, 832, 838, 844, 848, 870, 871, 
      872, 873 ] );



==> anc/2/data/4_Leech.txt <==
# -*- GAP -*-

4_Leech :=
rec(
  form := [ [ 8, 4, 4, 4, 4, 4, 4, 2, 4, 4, 4, 2, 4, 2, 2, 2, 4, 2, 2, 2, 0, 0, 0, -3 ], 
      [ 4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 0, 0, -1 ], 
      [ 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 1, 1, 1, 0, 0, -1 ], 
      [ 4, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 1, 0, 0, -1 ], 
      [ 4, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 0, 0, -1 ], 
      [ 4, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 0, 0, 0, -1 ], 
      [ 4, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0, 0, 0, -1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 4, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 0, 0, 1 ], 
      [ 4, 2, 2, 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, -1 ], 
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 4, 2, 2, 2, 2, 1, 1, 2, 2, 1, 1, 0, 1, 0, -1 ], 
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2, -1 ], 
      [ 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 4, 2, 2, 2, 2, 1, 1, 1, 1, 1, 2, -1 ], 
      [ 2, 2, 1, 1, 2, 2, 1, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 4, 2, 1, 2, 2, 2, 2, 1, 4, 1 ], 
      [ 2, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 2, 1, 1, 1, 4, 2, 2, 2, 1, 1, 2, -1 ], 
      [ 2, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 1, 1, 2, 2, 2, 1, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 4, 2, 2, 1, 4, 1 ], 
      [ 2, 2, 1, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 2, 2, 2, 2, 2, 2, 4, 2, 1, 2, 1 ], 
      [ 0, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0, 2, 1, 2, 2, 2, 1, 2, 2, 2, 4, 2, 4, 2 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 4, 4, 2 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 4, 2, 2, 2, 4, 2, 4, 4, 16, 4 ], 
      [ -3, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 2, 2, 4, 4 ] ],
  group := 
   Group(
    [ [ [ 4, -1, -1, -2, 0, -2, -1, 2, 0, -1, -2, 2, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ], 
          [ 2, 0, -1, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, 0, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 3, -1, -1, -2, 0, -1, 0, 1, 0, -1, -2, 2, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ], 
          [ 3, -1, -1, -2, 0, -2, -1, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 2, 0, -1, -1, 1, 0, 0, -1, 0, -1, 0, 1 ], 
          [ 2, -2, -2, -1, 1, -1, 1, 1, 1, -2, -1, 3, 1, 1, -1, -1, 2, 0, -1, -2, 0, -1, 0, 1 ], 
          [ 2, -2, -2, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, 0, 0, -1, 2, -1, -1, -1, 0, -1, 0, 1 ], 
          [ 0, -1, -1, -1, 2, -1, 0, 2, 2, 0, -1, 2, 2, -1, -1, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 1, 0, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 0, -1, -1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 0, 1 ], 
          [ 0, -1, -1, 0, 1, 0, 2, -1, 1, -1, 0, 2, 1, 1, -2, -1, 1, 1, -1, -2, 1, -2, 0, 2 ], 
          [ 0, -2, -2, 0, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, -2, -2, 2, 0, -2, -2, 0, -2, 1, 2 ], 
          [ 0, -1, -1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 0, -1, 0, 2 ] ], 
      [ [ 4, -2, -2, -2, 1, -2, -1, 3, 1, -1, -2, 3, 1, 0, 0, -1, 2, -2, 0, -2, -2, 0, 0, 2 ], 
          [ 2, 0, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, 0, -2, 1, 0, 0 ], 
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 3, -1, -1, -2, 0, -1, -1, 2, 0, 0, -2, 2, 0, -1, 1, 0, 1, -2, 1, -1, -1, 1, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 0, 0, 0 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 2, 1, 0, -1, 1, 0, -1, 1, 0, -1 ], 
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 0, 1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 0 ], 
          [ 3, -1, -1, -2, 0, -2, -1, 3, 0, 0, -1, 1, 0, 0, 0, 0, 1, -2, 1, -1, -1, 1, 0, 0 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 1, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ], 
          [ 1, 0, 0, -1, 0, -1, -1, 2, 0, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 1, -1, 0, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 2, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ], 
          [ 0, 0, 0, -1, 1, -1, -1, 2, 1, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, -1, -1, 2, 1, 0, 0, -1, 2, -1, 0, -1, -2, 0, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -2, -1, 2, 0, 1, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 2, 0, -1, 1, 0, -1 ], 
          [ 2, -1, -1, -1, 0, -1, -2, 2, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0 ], 
          [ 0, 1, 1, 0, -1, 0, -1, 0, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1 ], 
          [ 0, 2, 2, 0, -2, 0, -2, 2, -2, 0, 0, -2, -2, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -4 ], 
          [ 0, 1, 1, 0, -1, 0, -1, 0, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2 ] ], 
      [ [ 3, -2, -1, -1, 0, -2, -3, 4, 1, 0, -1, 2, 1, -1, 1, -1, 1, -2, 0, 0, -2, 1, 0, 0 ], 
          [ 1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0 ], 
          [ 2, -1, 0, -1, 0, -1, -1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0 ], 
          [ 1, -1, 0, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0 ], 
          [ 3, -2, -1, -1, -1, -1, -1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, -2, 3, 1, 0, -1, 2, 1, -1, 1, -1, 1, -2, 0, 0, -2, 1, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, -1, 2, 2, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, -1, -1, 2, 0, 0, 1, 0, 1, -1, 0, -1, -1, 1, 0, -1 ], 
          [ 0, -1, 0, 0, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 2, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 1, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -2, 0, -1, 0, 1 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, 0, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, 0, -1, 0, 1 ], 
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1 ], 
          [ 2, -2, -1, -1, 0, -2, -2, 3, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0 ], 
          [ 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, -1, -1, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, -2, 0, 1 ], 
          [ 1, -1, -1, -1, 1, -1, 1, 0, 1, -1, -1, 2, 1, 1, -1, -1, 1, 0, 0, -2, 0, -1, 0, 1 ], 
          [ 0, -2, 0, 0, 0, -2, 0, 2, 2, 0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 2, -2, 0, -1, 0, 0, 0, 2, -1, 0, 0, 1, 0, -1, 1, -2, 0, 1 ] ], 
      [ [ 4, -2, -2, -2, 0, -2, -1, 3, 1, -1, -1, 2, 1, 0, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2 ], 
          [ 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1 ], 
          [ 2, -1, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1 ], 
          [ 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 1 ], 
          [ 2, -1, -2, -2, 1, -1, -1, 3, 1, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -2, -1, -1, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 2, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0, -1, 0, 1 ], 
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 2, 0, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2 ], 
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, -1, 0, 1 ], 
          [ 0, 0, -1, -1, 1, 0, 0, 1, 1, 0, -1, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -2, -1, -1, 0, -2, -1, 3, 1, 0, 0, 1, 1, 0, -1, -1, 1, -1, 0, 0, -1, 0, 0, 1 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, 0, -1, 2, 1, 0, -1, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, -1, -1, -1, -1, -1, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, -2, 3, 0, 1, -1, 1, 0, -1, 1, 0, 1, -2, 0, 0, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, 0, -1, 2, 1, 0, -1, -1, 1, -1, 0, -1, 0, 0, 0, 1 ], 
          [ 2, -2, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 2, -2, 0, 0, -2, 0, 0, 0, 0, 1, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0 ] ], 
      [ [ 2, 0, 0, 0, -1, 0, 0, -2, -2, -1, 0, 0, -1, 1, 1, 1, 0, 2, 0, 0, 0, -1, 0, 0 ], 
          [ 2, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 1, 1, -1, 0, 0, -2, -1, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0 ], 
          [ 1, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 1, -1, 1, 1, -3, -2, -1, 0, 0, -1, 1, 1, 1, 0, 2, 0, 0, 0, -1, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -2, 0, 0, 0, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, -1, 0, 0, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 1 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0 ], 
          [ -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -2, 0, 0, 0, -1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1 ], 
          [ 1, 0, 0, 0, -1, 0, -2, 1, -1, 1, 0, -1, -1, 0, 2, 1, 0, -1, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ] ], 
      [ [ 4, -1, -1, 0, -2, -1, 0, 0, -2, 0, -1, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, 0, 0, 0, -1, 0, 0, -1, -2, 0, -1, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, 0, 0, 0, -2, -1, 0, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, 0, -1, -1, 0, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1 ], 
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, -1 ], 
          [ 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 1, 1, 1, -2, 1, 0, -2, -2, 0, 1, -2, -2, 1, 1, 2, -1, 1, 0, 1, 1, 0, 0, -1 ], 
          [ -1, 1, 1, 1, -1, 1, 0, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, 0, 1, 0, 1, 0, -1 ], 
          [ -2, 1, 3, 4, -3, 2, 1, -4, -5, -1, 2, -2, -2, 2, 0, 2, -4, 4, 0, 4, 0, 0, 1, -4 ], 
          [ -2, 1, 1, 1, 0, 1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, 0, -1, 0, -1, -1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, -1, -1, 1, 0, 1, 0, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 1, -1, -1, -2, 1, -1, -1, 3, 1, 0, -1, 2, 1, -1, 0, 0, 2, -2, 0, -1, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0 ], 
          [ 2, -1, -1, 0, 1, 0, 1, 0, -1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1 ] ], 
      [ [ 3, 0, 0, -1, -1, -2, -1, 1, -2, -1, -2, 1, 0, 0, 2, 0, 0, 0, 2, 0, -2, 1, 0, -1 ], 
          [ 2, 0, 0, -1, 0, -1, -1, 1, -1, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ], 
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -2, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -1, -1, 1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 1, 0, -1 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 2, 1, 0, -1, 1, 0, -1, 1, 0, -1 ], 
          [ 2, 0, -1, -1, 0, -1, 0, 0, -1, -1, -2, 2, 0, 0, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 2, 1, -1, 1, 0, -1 ], 
          [ 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 0, -1 ], 
          [ 2, 0, 0, -1, -1, -2, -1, 2, -1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 2, 0, -1, 1, 0, -1 ], 
          [ 2, -1, -1, -1, 1, -1, -1, 2, 0, -1, -1, 2, 1, -1, 0, -1, 0, -1, 1, 0, -1, 1, 0, 0 ], 
          [ 0, 1, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, 0, -2, 1, 0, 0 ], 
          [ 2, 0, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ], 
          [ 2, 0, -1, -1, 0, -1, -1, 2, 0, 0, -1, 0, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ], 
          [ 0, 0, 0, -1, 1, -1, -1, 2, 1, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ], 
          [ 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0 ], 
          [ 2, -1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0 ], 
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 2, 0, -1, 1, 0, -1 ], 
          [ 2, -1, 0, -1, 0, -1, -2, 2, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, 1, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1 ], 
          [ -1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0 ], 
          [ -2, 3, 3, 2, -1, 0, -1, 0, -1, 1, 0, -4, -2, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -2 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1 ] ], 
      [ [ 4, -1, -3, -1, -1, -1, 0, 1, -1, -2, -2, 3, 1, 0, 1, -1, 1, 1, 0, -1, 0, -1, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1 ], 
          [ 2, 0, -1, 0, -1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -1, -2, -1, 0, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1 ], 
          [ 1, 0, -1, 0, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 1, 0, 1, 0, 0, -1, -1, 0, 0, 0 ], 
          [ 2, -1, -2, -1, 0, -1, 0, 2, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, 0 ], 
          [ 1, 0, -2, -1, 1, 0, 0, 1, 0, -1, -2, 3, 1, -1, 1, -1, 1, 0, 0, -1, -1, 0, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 1, 0, -1, 0, 0, 0, 1, -1, -1, -2, -1, 2, 0, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0 ], 
          [ 1, 0, -1, 0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1 ], 
          [ 1, 0, -1, 0, -1, 0, 1, -1, -1, -1, -1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, -1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1 ], 
          [ 1, 0, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0, 0 ], 
          [ -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, 1, 1, 1, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1 ], 
          [ 1, -1, -1, 0, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 1, -1, -1, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 1, 0, 1, -1, -1, 0, 0, 0 ], 
          [ -1, 0, 0, 0, 2, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 2, -1, 0, -1, -2, 0, 0, 1 ], 
          [ -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ -2, 1, 1, 1, 0, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 0 ], 
          [ -4, 2, 4, 2, 0, 0, 4, -4, -2, -2, 0, 0, -2, 4, -2, 2, 0, 2, 0, 0, -2, 0, 1, -2 ], 
          [ -3, 1, 2, 1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1 ] ], 
      [ [ 3, -1, -2, -1, 0, -1, 1, 0, 0, -2, 0, 2, 1, 1, -1, -1, 0, 2, 0, -2, 1, -2, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, -1, 1, -1, 0, 1 ], 
          [ 2, -1, -2, -1, 1, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -2, 0, -1, 0, 1 ], 
          [ 1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 1, -1, -1, 0, 2, 0, -1, 1, -2, 0, 1 ], 
          [ 3, -1, -1, -1, -1, -1, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, 1, -1, 1, -1, 0, 0 ], 
          [ 0, 0, -1, 0, 1, 0, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, 0, -1, 1, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0 ], 
          [ 1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, 0, 2, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 0, 1 ], 
          [ 1, -1, -1, -1, 1, -1, -1, 2, 2, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1 ], 
          [ 1, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1 ], 
          [ 0, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1 ], 
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1 ], 
          [ 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ], 
          [ 0, 0, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ], 
          [ 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0 ], 
          [ -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, -1, 0, 1 ], 
          [ -1, 0, 1, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1 ], 
          [ -2, 1, 1, 2, 0, 1, 1, -3, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 0, 1 ], 
          [ -4, 1, 5, 4, -1, 0, -1, -2, -1, 1, 2, -4, -2, 2, 0, 2, -2, 0, 0, 4, -2, 0, 1, -2 ], 
          [ -1, 0, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1 ] ], 
      [ [ 1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 1, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 1, 1, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -2, 2, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, -1, 1, 0, -2 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, 0, -2 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 2, 0, -2 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, 1, 0, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, 1, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ], 
      [ [ -1, 0, 1, 1, 0, 0, 1, -2, 0, -1, 1, 0, 1, 1, -1, -1, -1, 2, 0, 0, 0, -1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 0, 0, 1, 1, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0 ], 
          [ -1, 0, 1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0 ], 
          [ 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 1, -1, -1, 0, 1, 0, 0, 0, -1, 0, 0 ], 
          [ -2, 1, 1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, -1, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1 ], 
          [ -1, 0, 0, 0, 1, 0, 1, -1, 1, 0, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ], 
          [ 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 1, 0, 0 ], 
          [ -1, 0, 0, 0, 1, 0, 1, -1, 1, -1, 0, 1, 2, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ], 
          [ 1, -1, -1, -1, 1, -1, 1, 0, 1, -1, -1, 2, 1, 1, -1, -1, 1, 0, 0, -2, 0, -1, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0 ], 
          [ -1, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0 ], 
          [ -1, 0, 1, 1, -1, 0, 0, -1, 0, 0, 1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ], 
          [ 1, 0, 0, 0, -1, 0, 1, -2, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, 0, -1, 1, -1, 0, 0 ], 
          [ 1, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 2, -1, -1, -1, 0, -1, 1, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -2, 0, -1, 0, 1 ], 
          [ 2, -2, 0, 0, -2, -2, 0, 2, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ], 
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1 ] ], 
      [ [ 2, -1, 0, 0, -1, -1, -2, 1, -1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 2, -1, 1, 0, -1 ], 
          [ 1, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1 ], 
          [ 1, 0, 0, 0, -1, -1, -1, 1, -1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 1, -1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, -2, 0, -1, 0, -2, 1, 0, -1, -1, 0, 1, 1, -1, 0, 1, 2, 0, 1, 0, -2 ], 
          [ 3, -1, -1, -1, -1, -1, -2, 2, -1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, 0, 1, 0, -1 ], 
          [ 0, -1, 0, 0, 0, -1, -2, 2, 1, 1, 0, 0, 1, 0, 0, -1, 1, -1, 0, 1, -1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, -1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ], 
          [ 1, -1, 0, 0, -1, -1, -2, 2, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, 2, -1, 1, 0, -1 ], 
          [ 0, 0, 1, 0, 0, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 1, 0, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 1, 0, -1 ], 
          [ 2, -1, 0, -1, -2, -1, -1, 2, -1, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 1, 0, 1, 0, -2 ], 
          [ 0, 0, 1, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, 0, -1 ], 
          [ -1, 1, 1, 0, -1, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 1, 0, -1, 1, 1, -1, 1, 0, -1 ], 
          [ 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ], 
          [ 0, 1, 1, 1, -2, 0, -1, 0, -2, 1, 0, -2, -1, 0, 2, 1, -1, 0, 1, 2, -1, 1, 0, -2 ], 
          [ 1, 0, 0, 0, -1, 0, -1, 1, -1, 1, 0, -1, 0, -1, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1 ], 
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, 0, -2 ], 
          [ -1, 1, 1, 1, -2, 0, 0, 0, -1, 1, 1, -2, -1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2 ], 
          [ -1, 0, 1, 1, -1, 0, -1, 1, 0, 1, 1, -2, -1, 0, 1, 1, 0, -1, 0, 1, -1, 1, 0, -1 ], 
          [ -2, 0, 2, 2, 0, 0, 0, 2, 0, 0, 2, -2, 0, 0, -2, 0, -2, 0, 0, 2, -2, 2, 1, -2 ], 
          [ 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ] ], 
      [ [ 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 1, 0, -1, 2, -1, 0, 0 ], 
          [ 2, -1, -1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 3, -1, -2, -1, 0, 0, 1, -1, -1, -1, -1, 2, 0, 0, 0, -1, 0, 1, 0, -1, 2, -1, 0, 0 ], 
          [ -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1 ], 
          [ -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ], 
          [ -1, 0, 0, 0, 1, 0, 2, -1, 1, -1, 0, 1, 1, 0, -2, -1, 0, 1, 0, -1, 1, -1, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ -2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 0, 0, 0, 1, 0, -1, 1, 1, 1, 0, 0, 1, -2, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ], 
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -3, 1, 1, 1, 0, 0, -1, 1, 1, 2, 1, -2, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ], 
          [ -1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0 ], 
          [ -5, 2, 1, 1, 2, 1, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0 ], 
          [ -1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, -1, -1, -1, 0, -1, 0, 0, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0 ], 
          [ -8, 3, 3, 4, 3, 2, -1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, -2, 2, -4, 2, 1, -2 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0 ] ], 
      [ [ -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0 ], 
          [ -12, 3, 5, 4, 3, 2, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -4, 2, 1, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ] ]),
  h := [ -12, 3, 5, 4, 3, 2, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -4, 2, 2, -4 ],
  lines := [ [ -14, 4, 5, 3, 4, 2, 1, 0, 3, 2, 2, -2, 2, -2, -2, 2, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -12, 3, 4, 3, 3, 2, 1, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -12, 3, 4, 3, 4, 2, 0, 1, 3, 2, 2, -2, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -12, 3, 4, 3, 4, 2, 2, -1, 3, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -12, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -12, 3, 4, 4, 4, 2, 1, -1, 3, 1, 2, -2, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -12, 3, 5, 4, 2, 2, 1, -1, 2, 2, 4, -4, 0, 0, -2, 2, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -12, 4, 4, 4, 3, 4, 2, -3, 1, 1, 2, -2, 0, -1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -12, 4, 5, 3, 3, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -12, 4, 5, 4, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -12, 4, 5, 4, 3, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -11, 2, 3, 3, 4, 2, 1, 0, 3, 1, 2, -1, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 2, 4, 3, 3, 1, -1, 2, 3, 2, 2, -2, 1, -1, -1, 1, 2, -2, -2, 2, -4, 2, 1, -2 ], 
      [ -11, 2, 4, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -11, 2, 4, 3, 3, 2, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -11, 2, 4, 3, 4, 1, 1, 0, 3, 1, 2, -1, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -11, 2, 4, 3, 4, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -11, 2, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 3, 3, 3, 2, 0, 1, 3, 2, 2, -2, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -11, 3, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 3, 3, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 1, 2, 0, -2, 0, -4, 2, 1, -2 ], 
      [ -11, 3, 3, 3, 4, 2, 1, 0, 3, 1, 1, -1, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -11, 3, 3, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -11, 3, 3, 3, 4, 2, 2, -1, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -11, 3, 4, 3, 3, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 1, 0, 1, 3, 1, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 1, 0, 1, 3, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 1, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 3, 3, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 0, 0, 2, 2, 2, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 0, 0, 3, 2, 2, -2, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 2, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 1, 0, 3, 1, 2, -2, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 3, 3, 2, 2, -1, 2, 1, 2, -2, 0, 0, -2, 2, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -11, 3, 4, 3, 3, 2, 2, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -11, 3, 4, 3, 4, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 4, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 3, 4, 3, 4, 2, 1, -1, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 3, 4, 2, 2, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 3, 4, 2, 2, -1, 2, 1, 1, -1, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 4, 2, 2, 0, 0, 2, 2, 2, -3, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 4, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 4, 3, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -4, 2, 1, -2 ], 
      [ -11, 3, 4, 4, 3, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -11, 3, 4, 4, 3, 2, 2, -2, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 4, 4, 3, 2, 2, -2, 2, 1, 2, -2, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -11, 3, 5, 3, 2, 1, 1, 0, 2, 2, 2, -3, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -11, 3, 5, 3, 2, 2, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -11, 3, 5, 3, 3, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 3, 5, 3, 3, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -11, 3, 5, 4, 2, 2, 1, -2, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -11, 3, 5, 4, 2, 2, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -11, 4, 4, 3, 2, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -11, 4, 4, 3, 3, 2, 0, 0, 2, 2, 1, -2, 0, -2, 0, 2, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -11, 4, 4, 3, 3, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -11, 4, 4, 3, 3, 2, 2, -2, 1, 1, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -11, 4, 4, 4, 2, 2, 0, -1, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -11, 4, 4, 4, 2, 2, 2, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -11, 4, 5, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -11, 4, 5, 4, 2, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -11, 4, 5, 4, 2, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 3, 2, 3, 1, 1, 1, 3, 1, 2, -1, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -10, 2, 3, 2, 4, 1, 0, 2, 3, 1, 1, 0, 1, -1, -1, 1, 2, -2, -2, 0, -4, 2, 1, -2 ], 
      [ -10, 2, 3, 2, 4, 1, 0, 2, 3, 1, 1, 0, 2, -2, -2, 0, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 2, -1, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 4, 2, 1, 0, 3, 1, 1, 0, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -10, 2, 3, 2, 5, 1, 0, 2, 4, 1, 1, 0, 2, -2, -2, 0, 2, -2, -2, 0, -4, 2, 1, 0 ], 
      [ -10, 2, 3, 3, 3, 1, 0, 1, 3, 1, 2, -1, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 3, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 3, 3, 3, 2, 0, 0, 2, 1, 2, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 3, 3, 3, 2, 0, 1, 2, 1, 2, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -10, 2, 3, 3, 3, 2, 1, -1, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -10, 2, 3, 3, 3, 2, 2, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -10, 2, 3, 3, 3, 2, 2, -1, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -10, 2, 3, 3, 4, 1, 0, 1, 3, 1, 2, -1, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 3, 4, 1, 1, 0, 3, 0, 1, 0, 2, 0, -2, 0, 2, 0, -2, 0, -4, 0, 1, 0 ], 
      [ -10, 2, 3, 3, 4, 2, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 3, 4, 2, 1, 0, 3, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 3, 3, 4, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 2, 3, 0, 0, 2, 3, 2, 2, -2, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 2, 4, 2, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 2, 3, 1, 0, 2, 3, 2, 2, -2, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 2, 4, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 4, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 2, 4, 3, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -10, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 4, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -10, 2, 4, 3, 3, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -10, 2, 4, 3, 3, 1, 0, 1, 3, 1, 2, -2, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 3, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 3, 3, 1, 1, 0, 3, 1, 2, -2, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 3, 3, 2, 1, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 2, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -10, 3, 3, 2, 3, 2, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -10, 3, 3, 2, 4, 2, 1, 0, 2, 1, 0, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -10, 3, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -10, 3, 3, 2, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -10, 3, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -10, 3, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 3, 3, 3, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 3, 3, 3, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 3, 3, 3, 2, 2, -2, 2, 0, 2, -1, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -10, 3, 3, 3, 4, 2, 1, -1, 2, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 3, 3, 4, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 3, 3, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 2, 2, 2, 1, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -10, 3, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -10, 3, 4, 2, 3, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 2, 3, 2, 1, 0, 2, 2, 2, -2, 0, -2, -2, 2, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -10, 3, 4, 2, 4, 1, 1, 0, 3, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 1, 2, -2, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 1, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -10, 3, 4, 3, 2, 2, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 1, 0, 0, 2, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 1, 0, 1, 2, 1, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 1, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 1, 2, -1, 2, 0, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 2, 0, 0, 2, 1, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 0, 0, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -2, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 3, 4, 3, 3, 2, 2, -2, 2, 1, 2, -2, 0, 0, -2, 2, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -10, 3, 5, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 5, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 5, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -10, 3, 5, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -10, 3, 5, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -10, 3, 5, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 4, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -10, 4, 4, 3, 3, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 1, 2, 2, 4, 1, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 1, 2, 2, 4, 1, 1, 1, 3, 0, 1, 1, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 1, 2, 3, 4, 2, 1, 0, 3, 0, 2, 0, 1, 0, -2, 0, 2, 0, -4, 0, -2, 0, 1, 0 ], 
      [ -9, 1, 3, 2, 3, 1, 0, 2, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 1, 3, 2, 3, 1, 0, 2, 3, 1, 2, -1, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 1, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 1, 3, 2, 4, 1, 0, 1, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 1, 3, 2, 4, 1, 1, 1, 3, 0, 1, 0, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 1, 3, 2, 4, 1, 2, 0, 3, 0, 2, 0, 2, 0, -4, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -9, 1, 3, 3, 3, 1, 0, 1, 3, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 1, 3, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -9, 2, 2, 2, 4, 1, 0, 1, 3, 1, 1, 0, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 2, 2, 4, 1, 1, 1, 3, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 2, 2, 4, 2, 0, 1, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 2, 2, 4, 2, 1, 0, 2, 0, 1, 1, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 2, 2, 4, 2, 1, 0, 3, 1, 1, 0, 2, -2, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -9, 2, 2, 3, 3, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 2, 3, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 1, 3, 1, 0, 2, 3, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 1, 4, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 2, 1, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 2, 3, 2, 2, 1, 1, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 2, 2, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 2, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, -1, 2, 3, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 1, -1, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 1, -1, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 1, 3, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 1, 1, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 2, -1, 2, 1, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 1, 2, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 1, 2, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 2, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 2, 3, 2, 3, 2, 1, 0, 1, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 0, 2, 0, 0, 0, -2, 2, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 1, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 2, 3, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 2, 3, 2, 2, -1, 2, 1, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 4, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 2, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 2, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 2, 1, 0, 1, 1, 1, 2, -2, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 2, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 3, 3, 2, 2, 0, 0, 1, 2, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 2, 2, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 1, 0, 2, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 2, 2, 2, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 2, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 1, 0, 1, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 1, 1, 0, 3, 1, 2, -2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -9, 2, 3, 3, 3, 1, 2, -1, 2, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 1, 0, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 3, 3, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 2, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 3, 3, 2, 2, -1, 2, 0, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 3, 3, 4, 2, 2, -2, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -9, 2, 3, 4, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 3, 4, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 2, 1, -2, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 2, 2, 1, 1, 0, 1, 2, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 2, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 2, 2, 2, 0, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -9, 2, 4, 2, 2, 2, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 2, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 4, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 2, 4, 3, 1, 1, 0, 1, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 2, 4, 3, 2, 1, -1, 1, 2, 2, 2, -3, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 1, -1, 2, 1, 2, -2, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 4, 3, 2, 1, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -9, 2, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 4, 3, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 1, 2, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 3, 3, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -9, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 2, 4, 4, 2, 2, 0, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 2, 4, 4, 2, 2, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 3, 3, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 2, 2, 2, 1, -1, 1, 2, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 2, 2, 2, 1, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -9, 3, 3, 2, 2, 2, 2, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -9, 3, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 0, 0, 2, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 2, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 2, 3, 2, 2, -1, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -9, 3, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 1, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, 0, 2, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -9, 3, 3, 3, 3, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 3, 3, 2, 0, 0, 1, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -9, 3, 3, 4, 2, 2, 1, -2, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -9, 3, 3, 4, 2, 2, 1, -1, 1, 0, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, -1, 2, 1, 2, 1, -2, 0, -2, 0, 2, 0, -2, 0, 2, -4, 4, 1, -4 ], 
      [ -9, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 2, 3, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 2, 3, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 3, 1, 1, -1, 1, 1, 2, 2, -3, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 2, 0, 0, 0, 2, -4, 2, 1, -4 ], 
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 1, -3, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 1, 1, 1, -1, 0, 2, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 1, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 1, 2, 0, -1, 0, 2, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 0, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 1, -1, 0, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 1, 2, 2, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 3, 1, 2, 2, -2, 0, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 1, -1, 1, 2, 2, 2, -3, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 2, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, -1, -1, 1, 0, 0, 0, 2, -4, 2, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 2, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 2, 0, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -2, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -2, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 0, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 2, -2, 1, 0, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 2, 2, 2, -2, 1, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -9, 3, 4, 4, 1, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 4, 4, 1, 2, 0, -1, 1, 2, 2, -4, -1, 0, 0, 2, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 4, 1, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 4, 1, 2, 2, -3, 0, 1, 2, -3, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -9, 3, 4, 4, 2, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -9, 3, 4, 4, 2, 2, 2, -3, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -9, 3, 5, 3, 1, 1, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 3, 5, 3, 1, 1, 1, -1, 1, 2, 2, -4, 0, 0, -2, 2, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -9, 4, 4, 3, 1, 2, 0, -1, 0, 2, 1, -3, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -9, 4, 4, 3, 2, 2, 2, -3, 0, 1, 1, -2, 0, -1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -9, 4, 5, 3, 0, 2, 1, -2, -1, 2, 2, -4, -2, 0, 0, 4, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -8, 1, 2, 1, 4, 1, 0, 2, 3, 0, 1, 1, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 1, 2, 2, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 1, 0, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 2, -1, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 1, 2, 2, 3, 1, 1, 1, 2, 0, 2, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 1, 2, 2, 3, 2, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 2, 2, 4, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 1, 2, 2, 4, 1, 1, 1, 2, 0, 1, 1, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 1, 2, 2, 4, 1, 1, 1, 3, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 1, 2, 2, 4, 2, 1, 0, 2, 0, 1, 1, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 1, 2, 3, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -8, 1, 3, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 1, 3, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 0, 0, 2, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 2, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 1, 3, 2, 2, 1, 1, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 3, 0, 0, 2, 2, 0, 1, 0, 2, 0, -2, 0, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 1, 3, 2, 3, 0, 0, 2, 3, 1, 1, -1, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 0, 0, 2, 3, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 0, 1, 3, 1, 2, -1, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 1, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 1, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, 0, -2, 0, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -8, 1, 3, 3, 2, 1, 1, 0, 2, 0, 2, -1, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 1, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 1, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -8, 1, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -8, 1, 3, 3, 3, 1, 0, 1, 2, 0, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 1, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -8, 2, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 1, -1, 2, 2, 1, 0, 0, 2, -2, 0, 0, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 1, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, 0, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 2, 2, 4, 1, 1, 0, 2, 0, 0, 1, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 4, 2, 1, 0, 2, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 2, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 2, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -8, 2, 2, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 3, 3, 2, 0, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 2, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 2, 3, 3, 2, 2, -2, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 1, 3, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 1, 2, -2, 0, 0, -4, 2, 1, -2 ], 
      [ -8, 2, 3, 1, 3, 1, -1, 2, 2, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 1, 3, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 1, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 1, -2, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 2, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 0, 1, 1, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 0, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 2, 0, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 2, 2, -2, 1, 0, 1, 0, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 3, 1, 1, 1, -1, 1, 1, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -8, 2, 3, 3, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 1, 2, 0, 0, 0, 1, 2, -2, -1, 0, 0, 2, 0, 0, -2, 2, -2, 2, 1, -4 ], 
      [ -8, 2, 3, 3, 1, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -8, 2, 3, 3, 1, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -8, 2, 3, 3, 1, 2, 2, -2, 0, 1, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 0, 2, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 0, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 2, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -2, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 0, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 1, 1, 0, 2, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 1, 1, 0, 2, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 2, 2, -2, 1, -1, 1, 0, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -8, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -8, 2, 3, 4, 1, 2, 1, -2, 0, 0, 2, -2, 0, 1, -1, 1, 0, 2, -2, 2, -2, 0, 1, -2 ], 
      [ -8, 2, 3, 4, 2, 2, 1, -2, 1, 0, 2, -2, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 4, 2, 1, 0, 0, 1, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -2, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -8, 2, 4, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 0, -1, 2, 2, 2, 1, -2, 1, -1, -1, 1, 0, -2, 0, 2, -4, 2, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 0, 0, 1, 2, 1, 2, -2, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 4, 2, 2, 0, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 4, 3, 1, 1, -1, 1, 1, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 2, -2, 2, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -8, 2, 4, 3, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 2, 4, 3, 1, 2, 1, -1, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 0, 0, 2, 1, 1, -2, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 4, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 4, 3, 2, 1, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -8, 2, 4, 3, 3, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 2, 4, 4, 1, 0, 0, 0, 1, 1, 2, -3, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 1, 2, 0, 0, 0, 2, 1, -2, 0, -2, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -8, 3, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 1, 1, 0, 1, 1, 0, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 2, 2, 0, 0, 1, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 2, 2, 0, 0, 1, 2, 1, -2, 0, -2, 0, 2, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -4, 2, 1, -2 ], 
      [ -8, 3, 3, 2, 3, 2, 1, -1, 1, 0, 0, 0, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -8, 3, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 1, 2, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 3, 3, 1, 2, 0, 0, 0, 2, 2, -3, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, 0, 2, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -8, 3, 3, 3, 1, 2, 2, -2, 0, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -8, 3, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 1, 0, 0, 2, 1, 1, -2, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 3, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 0, -1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -2, 1, 1, 1, -2, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 1, 1, -2, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -8, 3, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -8, 3, 3, 3, 3, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -8, 3, 3, 4, 2, 2, 1, -2, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 4, 2, 1, 1, -1, 1, 1, 2, 1, -3, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 2, 1, 1, 0, 0, 0, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -8, 3, 4, 2, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 4, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 2, 1, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -8, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -8, 3, 4, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 2, 2, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -8, 3, 4, 2, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 0, 1, 0, 0, 0, 2, 2, -4, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -8, 3, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 2, 1, -3, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 2, 1, -3, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 2, 2, -3, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -2, -1, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 2, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -8, 3, 4, 3, 1, 2, 2, -3, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -8, 3, 4, 3, 1, 2, 2, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -8, 3, 4, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -8, 3, 4, 4, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -8, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 1, 2, 1, 3, 0, 0, 2, 2, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 3, 0, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 0, -1, -1, 1, 2, -2, -2, 0, -2, 2, 1, -2 ], 
      [ -7, 1, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 2, -2, -2, 0, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 1, 2, 1, 3, 1, 0, 2, 3, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 0, 0, 1, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 4, 1, 1, 1, 2, 0, 0, 1, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 1, 4, 1, 1, 1, 2, 0, 1, 1, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 1, 2, 0, -2, 0, -2, 0, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 2, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 2, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 1, 2, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 0, 0, 2, 3, 0, 1, 0, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 0, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 1, -1, 2, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 0, 1, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 0, 2, 2, 0, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 2, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 2, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 2, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 1, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 0, 3, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 2, -1, 1, -1, 1, 1, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 1, 2, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -7, 1, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, -1, 1, 1, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 1, 2, 2, 4, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 4, 1, 1, 0, 2, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 2, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 3, 2, 1, 0, 0, 2, 1, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 3, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 2, 3, 2, 1, 0, 1, 2, 0, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 3, 2, 1, 1, 0, 1, 0, 2, -1, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 3, 2, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 3, 2, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 3, 2, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -7, 1, 2, 3, 3, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 2, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 2, 3, 3, 1, 2, -1, 1, -1, 1, 0, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 1, 2, 0, -1, 3, 2, 2, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 3, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 1, 3, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 3, 1, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 1, 1, -1, 2, 1, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 2, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, -1, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 0, -1, -1, 1, 0, -2, -2, 2, -2, 2, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 2, 1, -1, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -7, 1, 3, 2, 2, 2, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 3, 0, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 3, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 3, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -7, 1, 3, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 1, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 1, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 0, 1, -2 ], 
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 1, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 1, 0, -2, 0, 0, 0, -2, 2, -2, 0, 1, 0 ], 
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -7, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 1, 3, 3, 2, 2, 2, -2, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -7, 2, 2, 1, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 1, 3, 1, 0, 2, 2, 1, 0, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -7, 2, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 1, -1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 2, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 2, 2, 1, 0, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 2, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 2, 2, 2, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 2, 2, 3, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 0, 0, 0, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 0, 0, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 2, 2, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 0, 0, -2, 0, -2, 2, 1, -2 ], 
      [ -7, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 2, 2, 3, 2, 2, -2, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 2, 3, 1, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -1, 1, 0, 2, -2, 0, -2, 0, 1, -2 ], 
      [ -7, 2, 2, 3, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -7, 2, 2, 3, 3, 2, 2, -2, 1, -1, 1, 0, 1, 0, -2, 0, 0, 2, -2, 0, -2, 0, 1, 0 ], 
      [ -7, 2, 3, 1, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 1, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, -1, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 1, 3, 1, 0, 1, 1, 1, 0, 0, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 0, -1, 2, 1, 2, 1, -2, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 2, -3, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 2, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 2, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 2, 0, 0, 0, 1, 2, -2, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 1, 2, 2, -2, 0, 1, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 0, -1, 2, 2, 2, 1, -2, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -2, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 0, 2, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, -1, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 2, -1, 0, 0, 1, -1, 1, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 2, 2, 2, -2, 0, 0, 2, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 2, -2, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 2, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -7, 2, 3, 2, 3, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 3, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 0, 2, 0, -1, 0, 2, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 0, 2, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, -1, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 1, 1, -2, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 1, 1, -2, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 2, -2, -1, 0, 0, 2, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -2, -1, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 2, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 2, 3, 3, 1, 2, 2, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 1, 2, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 1, 2, -2, 1, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -7, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 2, 0, 1, 0, 0, 0, 2, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 2, 0, 1, 1, -1, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 2, -2, 0, 0, -2, 2, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 2, 4, 2, 2, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 2, 4, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 0, 2, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 2, 4, 3, 1, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 2, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 2, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 2, 1, 2, 2, -2, -1, 1, 1, -2, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -7, 3, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -7, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -7, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 0, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 0, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -7, 3, 3, 3, 1, 2, 2, -3, -1, 0, 2, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -7, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 2, 1, -3, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -7, 3, 4, 3, 0, 1, 0, -1, 0, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 3, 4, 3, 0, 1, 0, -1, 0, 2, 2, -4, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -7, 3, 4, 3, 0, 1, 0, 0, 0, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 3, 4, 3, 0, 1, 1, -2, -1, 1, 1, -3, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 3, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 3, 4, 3, 0, 2, 1, -2, -1, 1, 1, -3, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -7, 3, 4, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -7, 3, 4, 3, 1, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 3, 4, 3, 1, 1, 0, -1, 0, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -7, 3, 4, 3, 1, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -7, 3, 4, 3, 1, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 0, 1, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 0, 2, 1, 3, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 0, 2, 1, 3, 0, 0, 2, 2, 0, 1, 1, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -6, 0, 2, 1, 3, 0, 0, 2, 3, 1, 1, 0, 1, 0, -2, 0, 2, -2, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 0, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 0, 2, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 0, 2, 2, 2, 0, 0, 1, 2, 0, 2, -1, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 0, 2, 2, 2, 0, 1, 1, 2, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 0, 2, 0, 1, 0, -2, 0, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 0, 2, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 0, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 0, 2, 2, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 0, 2, 2, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -6, 0, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 0, 2, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 0, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 0, 4, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 1, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 1, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 1, 1, 4, 1, 2, 0, 2, -1, 0, 2, 1, 0, -2, 0, 2, 0, -2, -2, -2, 0, 1, 0 ], 
      [ -6, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 1, 2, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 1, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 1, 2, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 1, 2, 2, 2, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 1, 2, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 1, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 1, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 1, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 1, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 1, 2, 3, 2, 1, -1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 1, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 1, 2, 3, 2, 2, -1, 1, -1, 1, 1, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 2, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 2, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 0, -1, 3, 2, 1, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 0, 1, 1, 2, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 1, 0, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 1, 3, 1, 1, 1, 1, 0, 0, 1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 0, 1, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 1, 0, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 0, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 1, 2, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 2, 1, -1, 0, 0, 2, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 0, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 0, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 2, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 0, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 2, 2, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 2, 2, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 0, 0, 1, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 0, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 0, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, -1, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 0, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -6, 1, 2, 2, 3, 1, 2, -1, 1, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 2, 3, 2, 0, 0, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 2, 3, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 3, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, 0, 0, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -6, 1, 2, 3, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 3, 1, 2, 1, -1, 0, 0, 2, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 2, 3, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 3, 2, 2, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 1, 1, 0, -1, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 1, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, -1, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, -1, 3, 2, 1, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, 1, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 0, 1, 1, 2, 1, 1, -1, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 1, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 1, 3, 1, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 0, 0, -1, 2, 2, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 0, 0, 0, 1, 0, 1, 2, -2, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 0, 1, 1, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 1, 1, 2, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, -1, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, -1, 1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 1, 0, -2, 0, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 1, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 1, 0, 1, 1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 1, 1, 2, -1, 0, 0, 2, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, -1, 2, 1, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 1, 2, -2, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 0, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 0, 1, 0, 0, 0, 0, 2, -2, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 3, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 3, 0, 1, 1, -1, 0, 1, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 0, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 0, 0, 1, 0, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 3, 1, 1, 1, -1, 1, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 1, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -6, 2, 2, 1, 3, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 1, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 1, 3, 1, 1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 2, -2, 0, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 1, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, -1, 1, 1, 1, 0, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, -1, 0, 0, 2, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 2, 2, 2, 2, -1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 2, 3, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 3, 2, 1, -1, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 2, 2, 3, 2, 2, -2, -1, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 0, -1, -1, 0, 1, -1, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 2, 3, 1, 2, 0, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 2, -3, -1, 0, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 3, 1, 2, 2, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 2, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 2, 2, 0, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 2, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 2, 2, 3, 2, 2, 2, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 1, 1, 0, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 1, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 2, 1, -2, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 1, 2, 0, 0, 1, 1, 1, 0, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 1, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -6, 2, 3, 1, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 1, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 0, 0, 1, 0, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, -1, 1, 0, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 2, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 2, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 0, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 0, 1, 1, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 2, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 0, 2, 1, -1, -1, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 0, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 1, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 1, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 2, 1, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 0, 0, 1, 1, 1, 0, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, -1, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 1, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 2, -3, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 0, -1, 0, 1, 2, -3, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 0, 1, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 1, -2, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 2, 0, -1, -1, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 0, 2, 2, -3, -1, 0, 2, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, -1, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 3, 1, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 3, 3, 1, 2, 0, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 2, 1, -2, 0, 0, 2, -2, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, -1, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 2, 4, 2, 0, 0, -1, 1, 0, 2, 1, -3, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -6, 2, 4, 2, 0, 0, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 4, 2, 0, 0, 0, 1, 0, 2, 2, -3, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 4, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 2, 4, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 4, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 4, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 4, 2, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 4, 2, 1, 0, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 4, 2, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 4, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 2, 4, 2, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 2, 4, 3, -1, 1, -1, 0, -1, 2, 2, -4, -1, 0, 0, 2, -2, 0, 0, 4, -2, 2, 1, -4 ], 
      [ -6, 2, 4, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 4, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -6, 3, 1, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -6, 3, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 3, 3, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 3, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 3, 3, 2, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -6, 3, 3, 2, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 3, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -6, 3, 3, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 1, 0, -2, -1, 0, 0, 2, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -6, 3, 3, 2, 1, 2, 0, -1, -1, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -6, 3, 3, 2, 1, 2, 1, -2, -1, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 3, 3, 2, 1, 2, 1, -1, -1, 1, 0, -1, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -6, 3, 3, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -6, 3, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -6, 3, 3, 3, 0, 2, 1, -2, -2, 0, 1, -2, -1, 0, 0, 2, -2, 2, 0, 2, -2, 2, 1, -4 ], 
      [ -6, 3, 3, 3, 0, 2, 1, -2, -1, 1, 1, -3, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -6, 3, 3, 3, 0, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -6, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -6, 3, 4, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 0, 1, 1, 2, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 1, 1, 2, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 0, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 0, 1, 1, 2, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 0, 1, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ], 
      [ -5, 0, 1, 1, 3, 0, 0, 2, 2, 0, 1, 1, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 0, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 0, 1, 1, 3, 1, 0, 2, 2, 0, 1, 1, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 0, 1, 1, 3, 1, 1, 0, 1, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 0, 1, 1, 3, 1, 1, 1, 1, -1, 0, 2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -5, 0, 1, 1, 3, 1, 1, 1, 1, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, -1, 1, 1, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, -1, 3, 2, 1, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 1, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 0, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -5, 0, 2, 1, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -5, 0, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 0, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 0, -1, 2, 2, 0, 1, 0, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 0, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 3, 0, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -5, 1, 1, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -5, 1, 1, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 2, 1, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 1, 2, 3, 1, 0, 1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ], 
      [ -5, 1, 1, 2, 3, 1, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, -1, 2, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 2, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 1, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, -1, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, -1, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 2, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 1, 3, 0, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 3, 0, 1, 1, 1, -1, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 0, 1, 0, 1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 0, -1, 2, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, -1, 2, 1, 1, 0, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, -1, 1, 1, 1, 1, -1, -1, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, -1, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 1, 2, 2, -2, -1, -1, 1, 0, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -4, 2, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 0, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 0, 1, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 2, 2, 2, 2, 2, -2, 0, -1, 1, 0, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 2, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 3, 0, 1, 1, -1, 0, 0, 2, -2, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 2, 3, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 3, 1, 0, 0, -1, 2, 0, 2, 1, -2, -1, 0, 0, 2, 0, -2, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 1, 3, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, -1, 1, 0, -2, 0, 2, -2, 2, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -5, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 3, 2, 0, 0, -1, 2, 0, 1, 1, -2, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, -1, 1, 0, 0, 0, 2, -2, 0, 1, -2 ], 
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 2, -2, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 1, 2, -2, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 0, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -5, 1, 3, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 1, 0, -1, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 0, 1, 1, 1, -2, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, -1, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 2, -2, -1, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -5, 1, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 1, 3, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -5, 1, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 1, 3, 3, 0, 1, 1, -2, -1, 0, 2, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -5, 1, 3, 3, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 0, -1, 2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, -2, 2, 1, -4 ], 
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 2, 1, -2 ], 
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 2, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 0, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 2, 2, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 0, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 0, 2, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, 0, 1, -1, 1, 0, 2, 0, 0, -2, 0, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 1, 2, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ], 
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 2, 2, 2, 2, 1, 2, -2, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -5, 2, 2, 3, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 2, 3, 0, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 2, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 2, 3, 1, 2, 2, -3, -1, -1, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 1, 0, 1, -1, 1, 0, 2, 1, -2, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 1, 0, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 1, 1, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -5, 2, 3, 1, 1, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 1, 1, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 1, 1, 1, 0, 0, 0, 1, 0, -1, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 1, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 3, 1, 1, 1, 1, 0, -1, 0, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, -1, 1, 0, 0, -1, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, -1, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 2, 1, -3, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 1, -1, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 1, -1, 1, 0, 2, 1, -3, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -2, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 0, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 0, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -2, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -2, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -2, -1, 1, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 2, -3, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 1, 2, -2, -2, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 1, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -5, 2, 3, 2, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 2, 1, -2, -2, 1, 1, -2, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -2, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 1, -2, 0, 0, 2, -2, 2, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 3, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -5, 2, 3, 3, -1, 1, 0, -1, -1, 1, 1, -3, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 3, -1, 1, 0, -1, -1, 1, 2, -3, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 1, 2, -3, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 0, 1, 1, -2, -2, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -2, 2, 0, 2, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -5, 2, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, 0, 1, -1, 1, -2, 2, 0, 2, -2, 0, 1, -2 ], 
      [ -5, 2, 3, 3, 0, 2, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 0, 2, 1, -2, -1, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -5, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 0, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 0, 1, 1, 2, 0, -1, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 0, -1, 3, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, -1, 0, 1, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, -1, 1, 1, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, -1, 1, 1, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -4, 0, 1, 1, 3, 1, 1, 0, 1, -1, 0, 2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -4, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -4, 0, 1, 2, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 1, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -4, 0, 1, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -4, 0, 1, 2, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ], 
      [ -4, 0, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 2, 2, 1, 1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 1, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 1, 2, 2, 1, 2, -1, 0, -1, 1, 1, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 2, 0, 1, 0, 0, 2, 1, 1, 2, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 0, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 0, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 1, 1, 0, -1, 0, 1, 0, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 0, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 0, 2, 1, 2, 0, -1, 2, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ], 
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -2, 0, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -4, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 0, 2, 1, 2, 0, 1, 0, 1, -1, 0, 1, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 0, 2, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 0, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 0, 2, 2, 0, 0, 0, 1, 0, 1, 2, -2, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 0, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, 0, 0, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 2, -1, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, 0, 2, -2, 0, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 0, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 2, 2, 1, 1, 0, 0, 0, 0, 2, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 0, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 0, 2, 2, 2, 0, 1, 0, 1, -1, 1, 0, 0, 2, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -4, 0, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 1, 1, 1, 1, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 0, 0, 1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -2, 0, 0, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 1, 1, 2, 1, 2, -1, 0, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 2, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 1, 2, 1, -1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 1, 2, 1, 2, 2, -2, -1, -1, 1, 0, -1, 1, -1, 1, 0, 2, -2, 0, 0, 0, 1, -2 ], 
      [ -4, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 1, 2, 2, 2, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0, -1, -1, 1, 0, -2, 0, 0, -2, 2, 1, -2 ], 
      [ -4, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 0, -1, 2, 0, 2, 1, -2, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 1, 0, 0, -1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 1, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 1, 2, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 0, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 1, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 1, 2, 0, -1, 2, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -4, 1, 2, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ], 
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -4, 1, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, -2, 0, 1, 0 ], 
      [ -4, 1, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -4, 1, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 0, -1, 2, 0, 1, 1, -2, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 1, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 2, 0, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 0, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -4, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 1, 0, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -4, 1, 2, 2, 2, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 3, 0, 1, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 2, 3, 0, 1, 2, -2, -1, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 1, 2, 3, 0, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 1, -2, 2, -2, 2, 0, 0, 1, -2 ], 
      [ -4, 1, 3, 1, 0, 0, -1, 2, 0, 1, 1, -2, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 1, 3, 1, 0, 0, 1, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -4, 1, 3, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 3, 2, -1, 0, 0, 0, -1, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 2, -1, 1, 0, 0, -1, 1, 2, -3, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -2, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 2, -3, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 1, 3, 2, 0, 1, 2, -2, -1, 0, 2, -2, -2, 2, -2, 2, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 1, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 1, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -4, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 2, 2, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 1, 0, 1, 1, -1, -1, 1, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ], 
      [ -4, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 2, 2, 1, 1, 1, 0, 0, -1, 1, 0, -1, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -4, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 0, 1, 1, -1, -2, 0, 0, -1, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 2, 1, -2, -2, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 2, 1, -2, -2, 0, 1, -1, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 2, 2, 0, 2, 1, -2, -1, 1, 1, -2, -2, 0, 0, 2, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -4, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 2, 2, 2, 1, 2, 1, -2, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -4, 2, 2, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ], 
      [ -4, 2, 2, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -4, 2, 3, 1, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -4, 2, 3, 2, -1, 0, 0, 0, -1, 1, 1, -3, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 2, 3, 2, -1, 1, 0, -1, -2, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -4, 2, 3, 2, -1, 1, 0, -1, -1, 1, 1, -3, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 2, 3, 2, -1, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 2, 3, 2, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -4, 2, 3, 2, 0, 1, 0, -1, -1, 1, 0, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 0, -1, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 1, -2, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -4, 2, 3, 2, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -4, 2, 3, 3, -1, 1, 1, -2, -2, 1, 1, -3, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -3, -1, 0, 1, 3, 0, 0, 2, 2, -1, 0, 2, 2, 0, -2, -2, 1, 0, -2, 0, -2, 0, 1, 0 ], 
      [ -3, -1, 1, 1, 1, 0, -1, 3, 1, 0, 1, 0, 0, 1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ], 
      [ -3, -1, 1, 1, 2, 0, 1, 1, 1, -1, 1, 1, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 0, 1, 2, 1, 0, 1, 0, -1, 0, 2, 0, 0, 0, 0, 1, 0, -2, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 0, 1, 0, -1, 3, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 0, 2, 0, -1, 3, 1, 0, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ], 
      [ -3, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 0, 2, 0, 1, 1, 0, -1, 0, 2, 1, 0, -2, 0, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, -1, 2, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 1, 0, 0, -2, 0, 0, 0, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 1, 1, 2, -1, -1, -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 1, 2, 0, -1, 2, 1, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, -1, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 2, 0, 0, 1, 1, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 2, 0, 1, 1, 1, -1, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 1, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 2, 1, 0, 1, 1, -1, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 1, 1, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 1, 0 ], 
      [ -3, 0, 1, 1, 2, 1, 2, -1, 0, -1, 0, 1, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 1, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 1, 2, 1, 1, 2, -2, 0, -1, 1, 0, 0, 2, -2, 0, 0, 2, -2, 0, 0, -2, 1, 0 ], 
      [ -3, 0, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ], 
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, -1, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 0, 2, 1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -3, 0, 2, 2, 0, 0, -1, 1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ], 
      [ -3, 0, 2, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 0, 1, 0, -1, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 0, 2, 2, 1, 0, -1, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -3, 0, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 0, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -3, 0, 2, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 0, 1, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 1, 1, 1, 2, -1, -1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 1, 1, 1, 2, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -3, 1, 1, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, -1, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, -1, 1, 0, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, -1, 0, -1, 2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -3, 1, 2, 1, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, -1, 1, -1, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 1, -2, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 1, -1, 1, -1, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 1, 0, 0, -2, 0, 0, 0, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 1, 1, -1, -2, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 0, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, -1, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 1, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 2, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, -1, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 0, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 1, 0, -2, 0, 0, 0, 0, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, -1, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, -1, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, -1, 1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 0, -1, -2, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 1, -1, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 1, -1, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 2, 0, 1, 2, -2, -2, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 1, 0, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 1, 1, 0, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 1, 1, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -3, 1, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -3, 1, 2, 3, -1, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -3, 1, 2, 3, 0, 1, 1, -2, -2, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 3, 1, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 3, 1, 0, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -3, 1, 3, 2, -1, 0, 0, 0, -2, 0, 1, -2, -2, 2, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -3, 1, 3, 2, -1, 0, 0, 0, -1, 1, 1, -3, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 3, 2, -1, 0, 1, -1, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 1, 3, 2, -1, 1, 0, -1, -2, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 3, 2, -1, 1, 1, -1, -2, 0, 1, -2, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -3, 2, 2, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -3, 2, 2, 1, 0, 1, 1, -1, -2, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 2, 2, 2, -1, 1, -1, 0, -2, 1, 0, -2, -2, 0, 2, 2, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -3, 2, 2, 2, -1, 1, 0, -1, -2, 1, 1, -2, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 2, 2, 2, -1, 1, 1, -1, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 2, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -3, 2, 2, 2, 0, 1, 1, -2, -2, 0, 0, -1, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -3, 2, 2, 2, 0, 1, 1, -2, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -3, 2, 3, 1, -1, 0, 0, 0, -2, 1, 0, -2, -1, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -4 ], 
      [ -3, 2, 3, 2, -1, 1, 0, -1, -2, 1, 1, -3, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -3, 2, 3, 2, -1, 1, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -2, -1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -2, -1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 0, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -2, 0, 0, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -2, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 0, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, -2, 2, 1, -4 ], 
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, 0, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 0, 0, 1, 0, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 1, -1, 1, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 1, 1, -1, -1, 0, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 0, 1, 1, 0, -1, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 1, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ], 
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 2, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ], 
      [ -2, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 2, -1, 1, 0, 0, -2, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 1, 2, 0, 0, 0, 0, -1, -1, 0, 0, 0, 2, 0, 0, 0, 1, -1, 1, -2, 0, 1, -2 ], 
      [ -2, 0, 1, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 1, 2, 0, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -2, 0, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ], 
      [ -2, 0, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 2, 1, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 1, -1, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 1, -1, 0, 0, 1, -1, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 1, 0, 0, -1, 2, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -2, 0, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -2, 0, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -2, 0, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -2, 0, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -2, 0, 2, 2, -1, 0, 0, 0, -1, 0, 2, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ], 
      [ -2, 0, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -2, 0, 2, 2, 0, 0, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 1, 1, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 1, 0, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -2, 1, 1, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -2, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -2, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -2, 1, 1, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 1, 1, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 1, 2, 0, 1, 1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 1, 1, 2, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 1, 2, 0, 2, 1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ], 
      [ -2, 1, 2, 1, -1, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 1, -1, 0, 0, 0, -2, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 1, -1, 0, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 1, -1, 1, 0, 0, -2, 1, 1, -2, -2, 0, 0, 2, -2, 0, 0, 2, 0, 2, 1, -4 ], 
      [ -2, 1, 2, 1, -1, 1, 1, -1, -2, 0, 0, -1, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 1, 0, 0, -1, 1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ], 
      [ -2, 1, 2, 1, 0, 0, -1, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ], 
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 2, 1, 0, 0, 0, 1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ], 
      [ -2, 1, 2, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -2, 1, 2, 1, 0, 0, 1, 0, -1, 0, 0, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 2, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -2, 1, 2, 1, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 1, 0, 1, 1, -1, -2, 0, 0, -1, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -2, 1, 1, -2, -3, 0, 1, -2, -2, 2, 0, 2, -2, 2, 0, 2, 0, 0, 1, -4 ], 
      [ -2, 1, 2, 2, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -1, 0, 0, 0, -2, 0, 1, -2, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -2, 1, 2, 2, -1, 1, 1, -2, -2, 0, 1, -2, -2, 2, 0, 2, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -2, 1, 2, 2, -1, 1, 1, -2, -2, 0, 1, -2, -1, 1, -1, 1, -2, 2, 0, 2, 0, 0, 1, -2 ], 
      [ -2, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ], 
      [ -2, 1, 2, 2, 0, 1, 0, -1, -2, 0, 0, -1, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -1, -1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -1, -1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -1, -1, 0, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ], 
      [ -1, -1, 1, 0, 1, 0, -1, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -1, -1, 1, 0, 1, 0, 1, 1, 0, -1, 0, 1, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -1, -1, 1, 1, 0, 0, -1, 2, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ], 
      [ -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ], 
      [ -1, -1, 1, 1, 0, 0, 1, 0, -1, -1, 1, 0, 0, 2, -2, 0, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, -1, 1, 1, 1, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ -1, 0, 0, 0, 1, 0, 0, 2, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -1, 0, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -1, 0, 0, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, 0, 0, 1, 1, 0, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ], 
      [ -1, 0, 0, 1, 1, 1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 0, 0, 0, -1, 2, -1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ], 
      [ -1, 0, 1, 0, 0, 0, -1, 2, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -2 ], 
      [ -1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 0, 1, 0, 1, 0, -1, -1, 0, 1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 1, -1, 0, -1, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 1, -1, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, 0, 1, 1, -1, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, -2, 1, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 1, 0, -2, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 1, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ], 
      [ -1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 1, 1, -1, -2, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 1, 1, -1, -2, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, 0, 1, 1, 0, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ], 
      [ -1, 0, 2, 1, -1, 0, -1, 1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ], 
      [ -1, 0, 2, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ -1, 0, 2, 1, -1, 0, 0, 0, -2, 0, 1, -1, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -1, 0, 2, 1, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 1, -2, 0, 0, 2, 0, 0, 1, -2 ], 
      [ -1, 0, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -1, 0, 2, 1, 0, 0, 1, -1, -2, -1, 0, 0, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -1, 1, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ -1, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ -1, 1, 1, 1, -1, 1, 0, 0, -2, 0, 0, -1, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ -1, 1, 1, 1, 0, 0, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ], 
      [ -1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ -1, 1, 1, 1, 0, 1, 2, -2, -2, -1, 0, 0, -1, 1, -1, 1, -2, 2, 0, 0, 0, 0, 1, -2 ], 
      [ -1, 1, 2, 1, -1, 0, 0, 0, -2, 0, 0, -1, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ 0, -1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ], 
      [ 0, -1, 0, 0, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ], 
      [ 0, -1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ], 
      [ 0, -1, 1, 0, 0, -2, -1, 3, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 1, -1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, -2 ], 
      [ 0, 0, 1, 0, -1, 0, 0, 1, -2, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ], 
      [ 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ], 
      [ 0, 0, 1, 1, -1, 0, -1, 1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ], 
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ], 
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ], 
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ 0, 0, 1, 1, -1, 0, 1, -1, -2, -1, 0, 0, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ], 
      [ 0, 0, 1, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ], 
      [ 2, -1, 0, 1, -1, 0, 0, 0, -2, -1, 0, 0, -2, 2, 0, 0, -1, 1, -1, 1, 0, 0, 1, -2 ] ] );



==> anc/2/data/4_Leech_1.txt <==
# -*- GAP -*-

4_Leech_1 :=
rec(
  form := [ [ 8, 4, 4, 4, 4, 4, 4, 2, 4, 4, 4, 2, 4, 2, 2, 2, 4, 2, 2, 2, 0, 0, 0, -3 ],
      [ 4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 0, 0, -1 ],
      [ 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 1, 1, 1, 0, 0, -1 ],
      [ 4, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 1, 0, 0, -1 ],
      [ 4, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 0, 0, -1 ],
      [ 4, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 0, 0, 0, -1 ],
      [ 4, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0, 0, 0, -1 ],
      [ 2, 2, 2, 2, 2, 2, 2, 4, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 0, 0, 1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, -1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 4, 2, 2, 2, 2, 1, 1, 2, 2, 1, 1, 0, 1, 0, -1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2, -1 ],
      [ 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 4, 2, 2, 2, 2, 1, 1, 1, 1, 1, 2, -1 ],
      [ 2, 2, 1, 1, 2, 2, 1, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1 ],
      [ 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 4, 2, 1, 2, 2, 2, 2, 1, 4, 1 ],
      [ 2, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 1, 2, 1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 2, 1, 1, 1, 4, 2, 2, 2, 1, 1, 2, -1 ],
      [ 2, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1 ],
      [ 2, 1, 1, 2, 2, 2, 1, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 4, 2, 2, 1, 4, 1 ],
      [ 2, 2, 1, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 2, 2, 2, 2, 2, 2, 4, 2, 1, 2, 1 ],
      [ 0, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0, 2, 1, 2, 2, 2, 1, 2, 2, 2, 4, 2, 4, 2 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 4, 4, 2 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 4, 2, 2, 2, 4, 2, 4, 4, 16, 4 ],
      [ -3, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 2, 2, 4, 4 ] ],
  group :=
   Group(
    [ [ [ 4, -1, -1, -2, 0, -2, -1, 2, 0, -1, -2, 2, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, 0, -1, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, 0, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 3, -1, -1, -2, 0, -1, 0, 1, 0, -1, -2, 2, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 3, -1, -1, -2, 0, -2, -1, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 2, 0, -1, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 2, -2, -2, -1, 1, -1, 1, 1, 1, -2, -1, 3, 1, 1, -1, -1, 2, 0, -1, -2, 0, -1, 0, 1 ],
          [ 2, -2, -2, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, 0, 0, -1, 2, -1, -1, -1, 0, -1, 0, 1 ],
          [ 0, -1, -1, -1, 2, -1, 0, 2, 2, 0, -1, 2, 2, -1, -1, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 0, -1, -1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 0, 1 ],
          [ 0, -1, -1, 0, 1, 0, 2, -1, 1, -1, 0, 2, 1, 1, -2, -1, 1, 1, -1, -2, 1, -2, 0, 2 ],
          [ 0, -2, -2, 0, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, -2, -2, 2, 0, -2, -2, 0, -2, 1, 2 ],
          [ 0, -1, -1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 0, -1, 0, 2 ] ],
      [ [ 4, -2, -2, -2, 1, -2, -1, 3, 1, -1, -2, 3, 1, 0, 0, -1, 2, -2, 0, -2, -2, 0, 0, 2 ],
          [ 2, 0, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 3, -1, -1, -2, 0, -1, -1, 2, 0, 0, -2, 2, 0, -1, 1, 0, 1, -2, 1, -1, -1, 1, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 0, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 2, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 0, 1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 0 ],
          [ 3, -1, -1, -2, 0, -2, -1, 3, 0, 0, -1, 1, 0, 0, 0, 0, 1, -2, 1, -1, -1, 1, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 1, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 1, 0, 0, -1, 0, -1, -1, 2, 0, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 1, -1, 0, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 2, 0, 0, -1, -1, -1, -1, 2, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 0, 0, 0, -1, 1, -1, -1, 2, 1, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, -1, -1, 2, 1, 0, 0, -1, 2, -1, 0, -1, -2, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -2, -1, 2, 0, 1, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 2, 0, -1, 1, 0, -1 ],
          [ 2, -1, -1, -1, 0, -1, -2, 2, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 0, 1, 1, 0, -1, 0, -1, 0, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1 ],
          [ 0, 2, 2, 0, -2, 0, -2, 2, -2, 0, 0, -2, -2, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -4 ],
          [ 0, 1, 1, 0, -1, 0, -1, 0, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2 ] ],
      [ [ 3, -2, -1, -1, 0, -2, -3, 4, 1, 0, -1, 2, 1, -1, 1, -1, 1, -2, 0, 0, -2, 1, 0, 0 ],
          [ 1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 2, -1, 0, -1, 0, -1, -1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 1, -1, 0, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 3, -2, -1, -1, -1, -1, -1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -2, 3, 1, 0, -1, 2, 1, -1, 1, -1, 1, -2, 0, 0, -2, 1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 2, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, -1, -1, 2, 0, 0, 1, 0, 1, -1, 0, -1, -1, 1, 0, -1 ],
          [ 0, -1, 0, 0, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 2, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 1, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, 0, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, 0, -1, 0, 1 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 2, -2, -1, -1, 0, -2, -2, 3, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, -2, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 1, 0, 1, -1, -1, 2, 1, 1, -1, -1, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 0, -2, 0, 0, 0, -2, 0, 2, 2, 0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, 0, -2, 1, 0 ],
          [ 0, 0, 0, 0, 0, 0, 2, -2, 0, -1, 0, 0, 0, 2, -1, 0, 0, 1, 0, -1, 1, -2, 0, 1 ] ],
      [ [ 4, -2, -2, -2, 0, -2, -1, 3, 1, -1, -1, 2, 1, 0, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2 ],
          [ 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1 ],
          [ 2, -1, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 1 ],
          [ 2, -1, -2, -2, 1, -1, -1, 3, 1, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -2, -1, -1, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 2, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 2, 0, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, -1, 0, 1 ],
          [ 0, 0, -1, -1, 1, 0, 0, 1, 1, 0, -1, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -2, -1, -1, 0, -2, -1, 3, 1, 0, 0, 1, 1, 0, -1, -1, 1, -1, 0, 0, -1, 0, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, 0, -1, 2, 1, 0, -1, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, -1, -1, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -2, 3, 0, 1, -1, 1, 0, -1, 1, 0, 1, -2, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, 0, -1, 2, 1, 0, -1, -1, 1, -1, 0, -1, 0, 0, 0, 1 ],
          [ 2, -2, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 2, -2, 0, 0, -2, 0, 0, 0, 0, 1, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0 ] ],
      [ [ 2, 0, 0, 0, -1, 0, 0, -2, -2, -1, 0, 0, -1, 1, 1, 1, 0, 2, 0, 0, 0, -1, 0, 0 ],
          [ 2, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 1, 1, 1, -1, 0, 0, -2, -1, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 1, 0, 1, -1, 1, 1, -3, -2, -1, 0, 0, -1, 1, 1, 1, 0, 2, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -2, 0, 0, 0, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, -1, 0, 0, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -2, 0, 0, 0, -1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, -2, 1, -1, 1, 0, -1, -1, 0, 2, 1, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ] ],
      [ [ 4, -1, -1, 0, -2, -1, 0, 0, -2, 0, -1, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, 0, 0, 0, -1, 0, 0, -1, -2, 0, -1, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, 0, 0, 0, -2, -1, 0, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, 0, -1, -1, 0, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
          [ 0, 1, 1, 1, -2, 1, 0, -2, -2, 0, 1, -2, -2, 1, 1, 2, -1, 1, 0, 1, 1, 0, 0, -1 ],
          [ -1, 1, 1, 1, -1, 1, 0, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, 0, 1, 0, 1, 0, -1 ],
          [ -2, 1, 3, 4, -3, 2, 1, -4, -5, -1, 2, -2, -2, 2, 0, 2, -4, 4, 0, 4, 0, 0, 1, -4 ],
          [ -2, 1, 1, 1, 0, 1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0 ] ],
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, 0, -1, 0, -1, -1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, -1, -1, 1, 0, 1, 0, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 1, -1, -1, -2, 1, -1, -1, 3, 1, 0, -1, 2, 1, -1, 0, 0, 2, -2, 0, -1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0 ],
          [ 2, -1, -1, 0, 1, 0, 1, 0, -1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1 ] ],
      [ [ 3, 0, 0, -1, -1, -2, -1, 1, -2, -1, -2, 1, 0, 0, 2, 0, 0, 0, 2, 0, -2, 1, 0, -1 ],
          [ 2, 0, 0, -1, 0, -1, -1, 1, -1, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -2, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, -1, -1, 1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 1, 0, -1 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 2, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 2, 0, -1, -1, 0, -1, 0, 0, -1, -1, -2, 2, 0, 0, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 2, 1, -1, 1, 0, -1 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 0, -1 ],
          [ 2, 0, 0, -1, -1, -2, -1, 2, -1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 2, 0, -1, 1, 0, -1 ],
          [ 2, -1, -1, -1, 1, -1, -1, 2, 0, -1, -1, 2, 1, -1, 0, -1, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 0, 1, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, 0, -2, 1, 0, 0 ],
          [ 2, 0, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 2, 0, -1, -1, 0, -1, -1, 2, 0, 0, -1, 0, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, -1, 1, -1, -1, 2, 1, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0 ],
          [ 2, -1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 2, 0, -1, 1, 0, -1 ],
          [ 2, -1, 0, -1, 0, -1, -2, 2, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1 ],
          [ -1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0 ],
          [ -2, 3, 3, 2, -1, 0, -1, 0, -1, 1, 0, -4, -2, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -2 ],
          [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1 ] ],
      [ [ 4, -1, -3, -1, -1, -1, 0, 1, -1, -2, -2, 3, 1, 0, 1, -1, 1, 1, 0, -1, 0, -1, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 2, 0, -1, 0, -1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -2, -1, 0, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, 0, -1, 0, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 1, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 2, -1, -2, -1, 0, -1, 0, 2, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 1, 0, -2, -1, 1, 0, 0, 1, 0, -1, -2, 3, 1, -1, 1, -1, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, -1, 0, 0, 0, 1, -1, -1, -2, -1, 2, 0, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0 ],
          [ 1, 0, -1, 0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, -1, 0, -1, 0, 1, -1, -1, -1, -1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, -1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, 0, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 0, 1, 0, 0, 0, 0, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, 1, 1, 1, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 1, -1, -1, 0, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 1, 0, 0, 1, -1, -1, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 1, 0, 1, -1, -1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 2, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 2, -1, 0, -1, -2, 0, 0, 1 ],
          [ -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ -2, 1, 1, 1, 0, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 0 ],
          [ -4, 2, 4, 2, 0, 0, 4, -4, -2, -2, 0, 0, -2, 4, -2, 2, 0, 2, 0, 0, -2, 0, 1, -2 ],
          [ -3, 1, 2, 1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1 ] ],
      [ [ 3, -1, -2, -1, 0, -1, 1, 0, 0, -2, 0, 2, 1, 1, -1, -1, 0, 2, 0, -2, 1, -2, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, -1, 1, -1, 0, 1 ],
          [ 2, -1, -2, -1, 1, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 1, -1, -1, 0, 2, 0, -1, 1, -2, 0, 1 ],
          [ 3, -1, -1, -1, -1, -1, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, 1, -1, 1, -1, 0, 0 ],
          [ 0, 0, -1, 0, 1, 0, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, 0, -1, 1, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0 ],
          [ 1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, 0, 2, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 2, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 1, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 0, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 0, 0, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0 ],
          [ -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, -1, 0, 1 ],
          [ -1, 0, 1, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ -2, 1, 1, 2, 0, 1, 1, -3, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 0, 1 ],
          [ -4, 1, 5, 4, -1, 0, -1, -2, -1, 1, 2, -4, -2, 2, 0, 2, -2, 0, 0, 4, -2, 0, 1, -2 ],
          [ -1, 0, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1 ] ],
      [ [ 1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, 0 ],
          [ 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 1, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 1, 1, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -2, 2, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, -1, 1, 0, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, 0, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 2, 0, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, 1, -4 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ],
      [ [ -1, 0, 1, 1, 0, 0, 1, -2, 0, -1, 1, 0, 1, 1, -1, -1, -1, 2, 0, 0, 0, -1, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ -1, 0, 0, 1, 1, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0 ],
          [ -1, 0, 1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0 ],
          [ 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 1, -1, -1, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ -2, 1, 1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1 ],
          [ -1, 0, 0, 0, 1, 0, 1, -1, 1, 0, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 1, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 1, -1, 1, -1, 0, 1, 2, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 1, 0, 1, -1, -1, 2, 1, 1, -1, -1, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0 ],
          [ -1, 0, 1, 1, -1, 0, 0, -1, 0, 0, 1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 1, -2, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, 0, -1, 1, -1, 0, 0 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 1, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 2, -2, 0, 0, -2, -2, 0, 2, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1 ] ],
      [ [ 2, -1, 0, 0, -1, -1, -2, 1, -1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 2, -1, 1, 0, -1 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, -1, -1, 1, -1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 1, -1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
          [ 1, 0, 1, 0, -2, 0, -1, 0, -2, 1, 0, -1, -1, 0, 1, 1, -1, 0, 1, 2, 0, 1, 0, -2 ],
          [ 3, -1, -1, -1, -1, -1, -2, 2, -1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, 0, 1, 0, -1 ],
          [ 0, -1, 0, 0, 0, -1, -2, 2, 1, 1, 0, 0, 1, 0, 0, -1, 1, -1, 0, 1, -1, 0, 0, 0 ],
          [ 1, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, -1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 1, -1, 0, 0, -1, -1, -2, 2, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, 2, -1, 1, 0, -1 ],
          [ 0, 0, 1, 0, 0, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 1, 0, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 2, -1, 0, -1, -2, -1, -1, 2, -1, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 1, 0, 1, 0, -2 ],
          [ 0, 0, 1, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ -1, 1, 1, 0, -1, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 1, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 1, 1, 1, -2, 0, -1, 0, -2, 1, 0, -2, -1, 0, 2, 1, -1, 0, 1, 2, -1, 1, 0, -2 ],
          [ 1, 0, 0, 0, -1, 0, -1, 1, -1, 1, 0, -1, 0, -1, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, 0, -2 ],
          [ -1, 1, 1, 1, -2, 0, 0, 0, -1, 1, 1, -2, -1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2 ],
          [ -1, 0, 1, 1, -1, 0, -1, 1, 0, 1, 1, -2, -1, 0, 1, 1, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ -2, 0, 2, 2, 0, 0, 0, 2, 0, 0, 2, -2, 0, 0, -2, 0, -2, 0, 0, 2, -2, 2, 1, -2 ],
          [ 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ] ],
      [ [ 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 1, 0, -1, 2, -1, 0, 0 ],
          [ 2, -1, -1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ 3, -1, -2, -1, 0, 0, 1, -1, -1, -1, -1, 2, 0, 0, 0, -1, 0, 1, 0, -1, 2, -1, 0, 0 ],
          [ -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1 ],
          [ -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 2, -1, 1, -1, 0, 1, 1, 0, -2, -1, 0, 1, 0, -1, 1, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ -2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, -1, 1, 1, 1, 0, 0, 1, -2, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ -3, 1, 1, 1, 0, 0, -1, 1, 1, 2, 1, -2, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ -1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0 ],
          [ -5, 2, 1, 1, 2, 1, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, -1, -1, -1, 0, -1, 0, 0, 0, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0 ],
          [ -8, 3, 3, 4, 3, 2, -1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, -2, 2, -4, 2, 1, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0 ] ],
      [ [ -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0 ],
          [ -12, 3, 5, 4, 3, 2, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -4, 2, 1, -4 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ] ]),
  h := [ -12, 3, 5, 4, 3, 2, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -4, 2, 2, -4 ],
  lines := [ [ -14, 4, 5, 3, 4, 2, 1, 0, 3, 2, 2, -2, 2, -2, -2, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -12, 3, 4, 3, 3, 2, 1, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -12, 3, 4, 3, 4, 2, 0, 1, 3, 2, 2, -2, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -12, 3, 4, 3, 4, 2, 2, -1, 3, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -12, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -12, 3, 4, 4, 4, 2, 1, -1, 3, 1, 2, -2, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -12, 3, 5, 4, 2, 2, 1, -1, 2, 2, 4, -4, 0, 0, -2, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -12, 4, 4, 4, 3, 4, 2, -3, 1, 1, 2, -2, 0, -1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -12, 4, 5, 3, 3, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -12, 4, 5, 4, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -12, 4, 5, 4, 3, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -11, 2, 3, 3, 4, 2, 1, 0, 3, 1, 2, -1, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 2, 4, 3, 3, 1, -1, 2, 3, 2, 2, -2, 1, -1, -1, 1, 2, -2, -2, 2, -4, 2, 1, -2 ],
      [ -11, 2, 4, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 2, 4, 3, 3, 2, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -11, 2, 4, 3, 4, 1, 1, 0, 3, 1, 2, -1, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -11, 2, 4, 3, 4, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 2, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 3, 3, 3, 2, 0, 1, 3, 2, 2, -2, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 3, 3, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 1, 2, 0, -2, 0, -4, 2, 1, -2 ],
      [ -11, 3, 3, 3, 4, 2, 1, 0, 3, 1, 1, -1, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -11, 3, 3, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -11, 3, 3, 3, 4, 2, 2, -1, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 0, 1, 3, 1, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 0, 1, 3, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 0, 0, 2, 2, 2, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 0, 0, 3, 2, 2, -2, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 2, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 3, 1, 2, -2, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 2, 2, -1, 2, 1, 2, -2, 0, 0, -2, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 2, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 4, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 4, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 4, 2, 1, -1, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 4, 2, 2, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 4, 2, 2, -1, 2, 1, 1, -1, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 2, 2, 0, 0, 2, 2, 2, -3, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -4, 2, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 3, 2, 2, -2, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 2, -2, 2, 1, 2, -2, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -11, 3, 5, 3, 2, 1, 1, 0, 2, 2, 2, -3, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 5, 3, 2, 2, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -11, 3, 5, 3, 3, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 5, 3, 3, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 3, 5, 4, 2, 2, 1, -2, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -11, 3, 5, 4, 2, 2, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -11, 4, 4, 3, 2, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 4, 4, 3, 3, 2, 0, 0, 2, 2, 1, -2, 0, -2, 0, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 4, 4, 3, 3, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -11, 4, 4, 3, 3, 2, 2, -2, 1, 1, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -11, 4, 4, 4, 2, 2, 0, -1, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -11, 4, 4, 4, 2, 2, 2, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -11, 4, 5, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -11, 4, 5, 4, 2, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -11, 4, 5, 4, 2, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 2, 3, 1, 1, 1, 3, 1, 2, -1, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 2, 3, 2, 4, 1, 0, 2, 3, 1, 1, 0, 1, -1, -1, 1, 2, -2, -2, 0, -4, 2, 1, -2 ],
      [ -10, 2, 3, 2, 4, 1, 0, 2, 3, 1, 1, 0, 2, -2, -2, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 2, -1, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 2, 1, 0, 3, 1, 1, 0, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -10, 2, 3, 2, 5, 1, 0, 2, 4, 1, 1, 0, 2, -2, -2, 0, 2, -2, -2, 0, -4, 2, 1, 0 ],
      [ -10, 2, 3, 3, 3, 1, 0, 1, 3, 1, 2, -1, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 0, 0, 2, 1, 2, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 0, 1, 2, 1, 2, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, -1, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 2, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -10, 2, 3, 3, 3, 2, 2, -1, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -10, 2, 3, 3, 4, 1, 0, 1, 3, 1, 2, -1, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 4, 1, 1, 0, 3, 0, 1, 0, 2, 0, -2, 0, 2, 0, -2, 0, -4, 0, 1, 0 ],
      [ -10, 2, 3, 3, 4, 2, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 4, 2, 1, 0, 3, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 4, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 4, 2, 3, 0, 0, 2, 3, 2, 2, -2, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -10, 2, 4, 2, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 2, 3, 1, 0, 2, 3, 2, 2, -2, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -10, 2, 4, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 2, 4, 3, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 3, 1, 2, -2, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 3, 1, 2, -2, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 2, 1, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -10, 3, 3, 2, 3, 2, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -10, 3, 3, 2, 4, 2, 1, 0, 2, 1, 0, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -10, 3, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -10, 3, 3, 2, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 2, -2, 2, 0, 2, -1, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -10, 3, 3, 3, 4, 2, 1, -1, 2, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 4, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 2, 2, 2, 1, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -10, 3, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 2, 3, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -10, 3, 4, 2, 3, 2, 1, 0, 2, 2, 2, -2, 0, -2, -2, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -10, 3, 4, 2, 4, 1, 1, 0, 3, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 1, 2, -2, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -10, 3, 4, 3, 2, 2, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 0, 0, 2, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 1, 0, 1, 2, 1, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 2, -1, 2, 0, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 0, 0, 2, 1, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 0, 0, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -2, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 2, 1, 2, -2, 0, 0, -2, 2, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -10, 3, 5, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -10, 3, 5, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -10, 3, 5, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 5, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 5, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 5, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 4, 4, 3, 3, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 1, 2, 2, 4, 1, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 1, 2, 2, 4, 1, 1, 1, 3, 0, 1, 1, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 1, 2, 3, 4, 2, 1, 0, 3, 0, 2, 0, 1, 0, -2, 0, 2, 0, -4, 0, -2, 0, 1, 0 ],
      [ -9, 1, 3, 2, 3, 1, 0, 2, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 1, 3, 2, 3, 1, 0, 2, 3, 1, 2, -1, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 1, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 1, 3, 2, 4, 1, 0, 1, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 1, 3, 2, 4, 1, 1, 1, 3, 0, 1, 0, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 1, 3, 2, 4, 1, 2, 0, 3, 0, 2, 0, 2, 0, -4, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 1, 3, 3, 3, 1, 0, 1, 3, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 1, 3, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 2, 2, 2, 4, 1, 0, 1, 3, 1, 1, 0, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 2, 2, 4, 1, 1, 1, 3, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 2, 2, 4, 2, 0, 1, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 2, 2, 4, 2, 1, 0, 2, 0, 1, 1, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 2, 2, 4, 2, 1, 0, 3, 1, 1, 0, 2, -2, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 2, 2, 3, 3, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 2, 3, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 1, 3, 1, 0, 2, 3, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 1, 4, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 1, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 2, 1, 1, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 2, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, -1, 2, 3, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 1, -1, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 1, -1, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 3, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 2, -1, 2, 1, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 2, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 2, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 2, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 1, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 0, 2, 0, 0, 0, -2, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 1, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 2, 1, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 1, 1, 2, -2, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 2, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 1, 2, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 2, 2, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, 0, 2, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 2, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 2, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 3, 1, 2, -2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 2, 3, 3, 3, 1, 2, -1, 2, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 1, 0, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 2, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 2, -1, 2, 0, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 4, 2, 2, -2, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 2, 3, 4, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 4, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 2, 1, -2, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 1, 2, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 2, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 2, 0, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 2, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 2, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -9, 2, 4, 3, 1, 1, 0, 1, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, -1, 1, 2, 2, 2, -3, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, -1, 2, 1, 2, -2, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 4, 3, 2, 1, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 3, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 2, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 3, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 4, 4, 2, 2, 0, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 4, 2, 2, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 3, 3, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 1, -1, 1, 2, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 1, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 2, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 0, 0, 2, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 2, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 2, -1, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -9, 3, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 1, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, 0, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -9, 3, 3, 3, 3, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 0, 0, 1, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -9, 3, 3, 4, 2, 2, 1, -2, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 3, 3, 4, 2, 2, 1, -1, 1, 0, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, -1, 2, 1, 2, 1, -2, 0, -2, 0, 2, 0, -2, 0, 2, -4, 4, 1, -4 ],
      [ -9, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 3, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 3, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 1, 1, -1, 1, 1, 2, 2, -3, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 2, 0, 0, 0, 2, -4, 2, 1, -4 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 1, -3, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 1, 1, -1, 0, 2, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 0, -1, 0, 2, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 0, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 0, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 2, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 2, -2, 0, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, -1, 1, 2, 2, 2, -3, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, -1, -1, 1, 0, 0, 0, 2, -4, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 2, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 0, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -2, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -2, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 0, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 1, 0, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 1, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 0, -1, 1, 2, 2, -4, -1, 0, 0, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 2, -3, 0, 1, 2, -3, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -9, 3, 4, 4, 2, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 2, 2, 2, -3, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 5, 3, 1, 1, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 5, 3, 1, 1, 1, -1, 1, 2, 2, -4, 0, 0, -2, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -9, 4, 4, 3, 1, 2, 0, -1, 0, 2, 1, -3, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 4, 4, 3, 2, 2, 2, -3, 0, 1, 1, -2, 0, -1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -9, 4, 5, 3, 0, 2, 1, -2, -1, 2, 2, -4, -2, 0, 0, 4, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 1, 2, 1, 4, 1, 0, 2, 3, 0, 1, 1, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 1, 0, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 2, -1, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 1, 1, 2, 0, 2, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 1, 2, 2, 3, 2, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 2, 2, 4, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 4, 1, 1, 1, 2, 0, 1, 1, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 4, 1, 1, 1, 3, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 1, 2, 2, 4, 2, 1, 0, 2, 0, 1, 1, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 1, 2, 3, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 1, 3, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 0, 0, 2, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 1, 3, 2, 2, 1, 1, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 3, 0, 0, 2, 2, 0, 1, 0, 2, 0, -2, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 1, 3, 2, 3, 0, 0, 2, 3, 1, 1, -1, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 0, 0, 2, 3, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 3, 1, 2, -1, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 1, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, 0, -2, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 2, 0, 2, -1, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 1, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 1, 3, 3, 3, 1, 0, 1, 2, 0, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 1, -1, 2, 2, 1, 0, 0, 2, -2, 0, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 1, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, 0, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 2, 2, 4, 1, 1, 0, 2, 0, 0, 1, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 4, 2, 1, 0, 2, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 2, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 2, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 0, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 2, -2, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 1, 3, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 1, 2, -2, 0, 0, -4, 2, 1, -2 ],
      [ -8, 2, 3, 1, 3, 1, -1, 2, 2, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 1, 3, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 1, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 1, -2, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 0, 1, 1, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 0, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 0, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 2, -2, 1, 0, 1, 0, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 1, 1, 1, -1, 1, 1, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 2, 3, 3, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 2, 0, 0, 0, 1, 2, -2, -1, 0, 0, 2, 0, 0, -2, 2, -2, 2, 1, -4 ],
      [ -8, 2, 3, 3, 1, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 3, 3, 1, 2, 2, -2, 0, 1, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 0, 2, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 0, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 2, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -2, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 0, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 1, 0, 2, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 1, 0, 2, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 2, -2, 1, -1, 1, 0, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -8, 2, 3, 4, 1, 2, 1, -2, 0, 0, 2, -2, 0, 1, -1, 1, 0, 2, -2, 2, -2, 0, 1, -2 ],
      [ -8, 2, 3, 4, 2, 2, 1, -2, 1, 0, 2, -2, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 4, 2, 1, 0, 0, 1, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -2, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 2, 4, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 0, -1, 2, 2, 2, 1, -2, 1, -1, -1, 1, 0, -2, 0, 2, -4, 2, 1, -2 ],
      [ -8, 2, 4, 2, 2, 0, 0, 1, 2, 1, 2, -2, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 4, 2, 2, 0, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 4, 3, 1, 1, -1, 1, 1, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 2, -2, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 2, 4, 3, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 2, 1, -1, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 2, 1, 1, -2, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 4, 3, 2, 1, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 4, 3, 3, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 4, 4, 1, 0, 0, 0, 1, 1, 2, -3, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 1, 2, 0, 0, 0, 2, 1, -2, 0, -2, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 3, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 1, 1, 0, 1, 1, 0, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 0, 0, 1, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 0, 0, 1, 2, 1, -2, 0, -2, 0, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -4, 2, 1, -2 ],
      [ -8, 3, 3, 2, 3, 2, 1, -1, 1, 0, 0, 0, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -8, 3, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 1, 2, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 0, 0, 0, 2, 2, -3, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, 0, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 2, -2, 0, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -8, 3, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 0, 0, 2, 1, 1, -2, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 3, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 0, -1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 1, 1, 1, -2, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 1, 1, -2, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -8, 3, 3, 3, 3, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 3, 3, 4, 2, 2, 1, -2, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 2, 1, 1, -1, 1, 1, 2, 1, -3, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 0, 0, 0, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -8, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -8, 3, 4, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 2, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -8, 3, 4, 2, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 0, 1, 0, 0, 0, 2, 2, -4, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 3, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 2, 1, -3, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 2, 1, -3, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 2, 2, -3, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, -1, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 2, -3, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 2, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -8, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 3, 4, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 4, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -8, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 1, 2, 1, 3, 0, 0, 2, 2, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 0, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 0, -1, -1, 1, 2, -2, -2, 0, -2, 2, 1, -2 ],
      [ -7, 1, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 2, -2, -2, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 1, 2, 1, 3, 1, 0, 2, 3, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 0, 0, 1, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 4, 1, 1, 1, 2, 0, 0, 1, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 4, 1, 1, 1, 2, 0, 1, 1, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 1, 2, 0, -2, 0, -2, 0, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 2, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 1, 2, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 0, 0, 2, 3, 0, 1, 0, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 0, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 0, 1, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 2, 2, 0, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 2, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 2, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 2, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 1, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 3, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 2, -1, 1, -1, 1, 1, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 2, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, -1, 1, 1, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 4, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 4, 1, 1, 0, 2, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 3, 2, 1, 0, 0, 2, 1, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 3, 2, 1, 0, 1, 2, 0, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 3, 2, 1, 1, 0, 1, 0, 2, -1, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 2, 3, 3, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 3, 3, 1, 2, -1, 1, -1, 1, 0, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 1, 2, 0, -1, 3, 2, 2, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 1, 3, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 1, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 1, 1, -1, 2, 1, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 2, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, -1, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 0, -1, -1, 1, 0, -2, -2, 2, -2, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 2, 1, -1, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 2, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 3, 0, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 0, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 1, 0, -2, 0, 0, 0, -2, 2, -2, 0, 1, 0 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 2, 2, -2, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -7, 2, 2, 1, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 1, 3, 1, 0, 2, 2, 1, 0, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, -1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 2, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 2, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 2, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 0, 0, 0, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 0, 0, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 2, 2, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 0, 0, -2, 0, -2, 2, 1, -2 ],
      [ -7, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 2, -2, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 2, 3, 1, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -1, 1, 0, 2, -2, 0, -2, 0, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 3, 3, 2, 2, -2, 1, -1, 1, 0, 1, 0, -2, 0, 0, 2, -2, 0, -2, 0, 1, 0 ],
      [ -7, 2, 3, 1, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, -1, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 3, 1, 0, 1, 1, 1, 0, 0, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 0, -1, 2, 1, 2, 1, -2, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 2, -3, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 2, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 2, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 0, 0, 0, 1, 2, -2, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 2, -2, 0, 1, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, -1, 2, 2, 2, 1, -2, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -2, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 2, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, -1, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 0, 0, 1, -1, 1, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 2, 2, -2, 0, 0, 2, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 2, -2, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 3, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 0, 2, 0, -1, 0, 2, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 0, 2, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 1, 1, -2, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 1, 1, -2, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 2, -2, -1, 0, 0, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, -1, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 2, -2, 1, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 0, 1, 0, 0, 0, 2, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 2, 0, 1, 1, -1, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -7, 2, 4, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 2, -2, 0, 0, -2, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 2, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 4, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 2, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 2, -2, -1, 1, 1, -2, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -7, 3, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -7, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 0, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 0, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 2, -3, -1, 0, 2, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -7, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 2, 1, -3, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 4, 3, 0, 1, 0, -1, 0, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 1, 0, -1, 0, 2, 2, -4, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 3, 4, 3, 0, 1, 0, 0, 0, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 3, 0, 1, 1, -2, -1, 1, 1, -3, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 2, 1, -2, -1, 1, 1, -3, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -7, 3, 4, 3, 1, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 3, 1, 1, 0, -1, 0, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 3, 1, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 1, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 0, 1, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 1, 3, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 0, 2, 1, 3, 0, 0, 2, 2, 0, 1, 1, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -6, 0, 2, 1, 3, 0, 0, 2, 3, 1, 1, 0, 1, 0, -2, 0, 2, -2, -2, 0, -2, 0, 1, 0 ],
      [ -6, 0, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 0, 2, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 0, 2, 2, 2, 0, 0, 1, 2, 0, 2, -1, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 0, 2, 2, 2, 0, 1, 1, 2, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 0, 2, 0, 1, 0, -2, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -6, 0, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 0, 2, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 0, 4, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 1, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 1, 4, 1, 2, 0, 2, -1, 0, 2, 1, 0, -2, 0, 2, 0, -2, -2, -2, 0, 1, 0 ],
      [ -6, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 2, 2, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 1, 2, 3, 2, 1, -1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 2, 3, 2, 2, -1, 1, -1, 1, 1, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 2, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 2, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -6, 1, 2, 1, 3, 0, -1, 3, 2, 1, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 1, 1, 2, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 1, 0, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 1, 0, 0, 1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 0, 1, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 1, 0, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 0, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 2, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 2, 1, -1, 0, 0, 2, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 0, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 0, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 3, 0, 0, 1, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 0, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 0, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, -1, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 0, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 2, -1, 1, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 3, 2, 0, 0, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 3, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, 0, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 1, 2, 3, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 3, 1, 2, 1, -1, 0, 0, 2, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 2, 2, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 1, 1, 0, -1, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 1, 3, 1, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, -1, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, -1, 3, 2, 1, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 1, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 1, 1, 2, 1, 1, -1, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 1, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 1, 3, 1, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 0, 0, -1, 2, 2, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 0, 0, 0, 1, 0, 1, 2, -2, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 0, 1, 1, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 1, 1, 2, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, -1, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, -1, 1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 1, 0, -2, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 1, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 0, 1, 1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 2, -1, 0, 0, 2, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, -1, 2, 1, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 1, 2, -2, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 0, 1, 0, 0, 0, 0, 2, -2, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 3, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 0, 1, 1, -1, 0, 1, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 0, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 1, 0, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 1, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -6, 2, 2, 1, 3, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 1, 3, 1, 1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 2, -2, 0, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, -1, 1, 1, 1, 0, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, -1, 0, 0, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 3, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -6, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 3, 2, 1, -1, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 3, 2, 2, -2, -1, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 0, -1, -1, 0, 1, -1, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 2, 3, 1, 2, 0, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 2, -3, -1, 0, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 2, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 2, 2, 0, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 2, 2, 3, 2, 2, 2, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 2, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 0, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 1, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 2, 1, -2, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 2, 0, 0, 1, 1, 1, 0, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 0, 0, 1, 0, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, -1, 1, 0, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 2, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 2, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 0, 1, 1, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 2, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 2, 1, -1, -1, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 1, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 1, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 0, 0, 1, 1, 1, 0, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, -1, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 1, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 2, -3, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, 0, 1, 2, -3, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 1, -2, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 0, -1, -1, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 2, 2, -3, -1, 0, 2, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, -1, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 3, 1, 2, 0, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 1, -2, 0, 0, 2, -2, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, -1, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 4, 2, 0, 0, -1, 1, 0, 2, 1, -3, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 0, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 2, 0, 0, 0, 1, 0, 2, 2, -3, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 4, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -6, 2, 4, 2, 1, 0, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 4, 2, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 4, 3, -1, 1, -1, 0, -1, 2, 2, -4, -1, 0, 0, 2, -2, 0, 0, 4, -2, 2, 1, -4 ],
      [ -6, 2, 4, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 3, 1, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 3, 3, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 3, 3, 2, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 1, 0, -2, -1, 0, 0, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 2, 0, -1, -1, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 2, 1, -2, -1, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 3, 3, 2, 1, 2, 1, -1, -1, 1, 0, -1, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 3, 3, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 3, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 3, 3, 3, 0, 2, 1, -2, -2, 0, 1, -2, -1, 0, 0, 2, -2, 2, 0, 2, -2, 2, 1, -4 ],
      [ -6, 3, 3, 3, 0, 2, 1, -2, -1, 1, 1, -3, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -6, 3, 3, 3, 0, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 3, 4, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 0, 1, 1, 2, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 1, 1, 2, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 1, 2, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 0, 0, 2, 2, 0, 1, 1, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 0, 2, 2, 0, 1, 1, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 1, 0, 1, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 1, 1, 1, -1, 0, 2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 0, 1, 1, 3, 1, 1, 1, 1, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, -1, 1, 1, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, -1, 3, 2, 1, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 1, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 0, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 0, 2, 1, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -5, 0, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 0, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, -1, 2, 2, 0, 1, 0, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 3, 0, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -5, 1, 1, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 2, 1, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 3, 1, 0, 1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -5, 1, 1, 2, 3, 1, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, -1, 2, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 2, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 1, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 3, 0, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 3, 0, 1, 1, 1, -1, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, 0, 1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 0, -1, 2, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, -1, 2, 1, 1, 0, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 1, 1, 1, -1, -1, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, -1, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 2, 2, -2, -1, -1, 1, 0, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 0, 1, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 2, 2, -2, 0, -1, 1, 0, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 0, 1, 1, -1, 0, 0, 2, -2, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 3, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 1, 0, 0, -1, 2, 0, 2, 1, -2, -1, 0, 0, 2, 0, -2, 0, 2, -2, 2, 1, -4 ],
      [ -5, 1, 3, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, -1, 1, 0, -2, 0, 2, -2, 2, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 1, 3, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -5, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 3, 2, 0, 0, -1, 2, 0, 1, 1, -2, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, -1, 1, 0, 0, 0, 2, -2, 0, 1, -2 ],
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 2, -2, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 1, 2, -2, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 0, -1, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 1, 1, 1, -2, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, -1, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 2, -2, -1, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 3, 0, 1, 1, -2, -1, 0, 2, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 3, 3, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 2, 1, 1, 0, -1, 2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, -2, 2, 1, -4 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 2, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 2, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 2, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, 0, 1, -1, 1, 0, 2, 0, 0, -2, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 2, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 2, 2, 2, 2, 1, 2, -2, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 2, 2, 3, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 2, 3, 0, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 3, 1, 2, 2, -3, -1, -1, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 0, 1, -1, 1, 0, 2, 1, -2, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 1, 0, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 1, 1, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 0, 0, 0, 1, 0, -1, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 1, 1, 1, 1, 0, -1, 0, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, -1, 1, 0, 0, -1, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, -1, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 2, 1, -3, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, -1, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, -1, 1, 0, 2, 1, -3, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -2, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 0, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 0, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -2, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -2, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 1, -2, -1, 1, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 2, -3, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -2, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 1, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 2, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 2, 1, -2, -2, 1, 1, -2, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -2, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 1, -2, 0, 0, 2, -2, 2, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 3, -1, 1, 0, -1, -1, 1, 1, -3, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, -1, 1, 0, -1, -1, 1, 2, -3, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 1, 2, -3, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 1, -2, -2, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -2, 2, 0, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 2, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, 0, 1, -1, 1, -2, 2, 0, 2, -2, 0, 1, -2 ],
      [ -5, 2, 3, 3, 0, 2, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 2, 1, -2, -1, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 0, 1, 0, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 0, 1, 1, 2, 0, -1, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, -1, 3, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, -1, 0, 1, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, -1, 1, 1, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, -1, 1, 1, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -4, 0, 1, 1, 3, 1, 1, 0, 1, -1, 0, 2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -4, 0, 1, 2, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 1, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -4, 0, 1, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -4, 0, 1, 2, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 2, -1, 0, -1, 1, 1, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 2, 0, 1, 0, 0, 2, 1, 1, 2, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 0, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 1, 0, -1, 0, 1, 0, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 0, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 0, 2, 1, 2, 0, -1, 2, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -2, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 1, 0, 1, -1, 0, 1, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 0, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -4, 0, 2, 2, 0, 0, 0, 1, 0, 1, 2, -2, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 0, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, 0, 0, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 2, -1, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, 0, 2, -2, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 1, 0, 0, 0, 0, 2, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 2, 0, 1, 0, 1, -1, 1, 0, 0, 2, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 0, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 1, 1, 2, 0, 0, 1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -2, 0, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 2, -1, 0, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 2, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 2, 1, -1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 1, 2, 1, 2, 2, -2, -1, -1, 1, 0, -1, 1, -1, 1, 0, 2, -2, 0, 0, 0, 1, -2 ],
      [ -4, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 2, 2, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0, -1, -1, 1, 0, -2, 0, 0, -2, 2, 1, -2 ],
      [ -4, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, -1, 2, 0, 2, 1, -2, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 0, 0, -1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 1, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 0, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, -1, 2, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, -2, 0, 1, 0 ],
      [ -4, 1, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, -1, 2, 0, 1, 1, -2, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 1, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 2, 0, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 1, 0, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 2, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 1, 2, 3, 0, 1, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 3, 0, 1, 2, -2, -1, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 3, 0, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 1, -2, 2, -2, 2, 0, 0, 1, -2 ],
      [ -4, 1, 3, 1, 0, 0, -1, 2, 0, 1, 1, -2, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 3, 1, 0, 0, 1, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 3, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 3, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 3, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, -1, 0, 0, 0, -1, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, -1, 1, 0, 0, -1, 1, 2, -3, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -2, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 2, -3, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 1, 2, -2, -1, 0, 2, -2, -2, 2, -2, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 1, 0, 1, 1, -1, -1, 1, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, -1, 1, 0, -1, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -2, 0, 0, -1, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 2, 1, -2, -2, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 2, 1, -2, -2, 0, 1, -1, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 2, 1, -2, -1, 1, 1, -2, -2, 0, 0, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 2, 1, -2, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 2, 2, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 2, 3, 1, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 2, 3, 2, -1, 0, 0, 0, -1, 1, 1, -3, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 2, 3, 2, -1, 1, 0, -1, -2, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 2, 3, 2, -1, 1, 0, -1, -1, 1, 1, -3, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, -1, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 3, 2, 0, 1, 0, -1, -1, 1, 0, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 0, -1, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 1, -2, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -4, 2, 3, 3, -1, 1, 1, -2, -2, 1, 1, -3, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, -1, 0, 1, 3, 0, 0, 2, 2, -1, 0, 2, 2, 0, -2, -2, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -3, -1, 1, 1, 1, 0, -1, 3, 1, 0, 1, 0, 0, 1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -3, -1, 1, 1, 2, 0, 1, 1, 1, -1, 1, 1, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 0, 1, 2, 1, 0, 1, 0, -1, 0, 2, 0, 0, 0, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -3, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 0, 1, 0, -1, 3, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, -1, 3, 1, 0, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 0, 2, 0, 1, 1, 0, -1, 0, 2, 1, 0, -2, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 1, 0, 0, -2, 0, 0, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 2, -1, -1, -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, -1, 2, 1, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, -1, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 1, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 1, 1, 1, -1, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 1, 0, 1, 1, -1, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 1, 1, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 1, 0 ],
      [ -3, 0, 1, 1, 2, 1, 2, -1, 0, -1, 0, 1, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 2, -2, 0, -1, 1, 0, 0, 2, -2, 0, 0, 2, -2, 0, 0, -2, 1, 0 ],
      [ -3, 0, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, -1, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -3, 0, 2, 2, 0, 0, -1, 1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 1, 0, -1, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 1, 0, -1, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 1, 0, 1, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -3, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 1, 1, 2, -1, -1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -3, 1, 1, 1, 2, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -3, 1, 1, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, -1, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, -1, 1, 0, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, -1, 0, -1, 2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 1, 2, 1, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 1, -1, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 1, -2, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, -1, 1, -1, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -2, 0, 0, 0, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -2, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 0, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, -1, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 0, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 1, 0, -2, 0, 0, 0, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, -1, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, -1, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, -1, 1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -2, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 1, -1, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 1, -1, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 0, 1, 2, -2, -2, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 0, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 0, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 2, 3, -1, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 3, 0, 1, 1, -2, -2, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 3, 1, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 1, 0, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 3, 2, -1, 0, 0, 0, -2, 0, 1, -2, -2, 2, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 1, 3, 2, -1, 0, 0, 0, -1, 1, 1, -3, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 2, -1, 0, 1, -1, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 3, 2, -1, 1, 0, -1, -2, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 2, -1, 1, 1, -1, -2, 0, 1, -2, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 2, 2, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 2, 2, 1, 0, 1, 1, -1, -2, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, -1, 1, -1, 0, -2, 1, 0, -2, -2, 0, 2, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 2, 2, 2, -1, 1, 0, -1, -2, 1, 1, -2, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, -1, 1, 1, -1, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 2, 2, 2, 0, 1, 1, -2, -2, 0, 0, -1, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, 0, 1, 1, -2, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 2, 3, 1, -1, 0, 0, 0, -2, 1, 0, -2, -1, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -4 ],
      [ -3, 2, 3, 2, -1, 1, 0, -1, -2, 1, 1, -3, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 2, 3, 2, -1, 1, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, -1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -2, 0, 0, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 0, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -2, 0, 0, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, 0, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 0, 0, 1, 0, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, -1, 1, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, 1, -1, -1, 0, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, 1, 0, -1, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -2, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 2, -1, 1, 0, 0, -2, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 1, 2, 0, 0, 0, 0, -1, -1, 0, 0, 0, 2, 0, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -2, 0, 1, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 2, 0, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -2, 0, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 2, 1, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, -1, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, -1, 0, 0, 1, -1, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, -1, 2, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -2, 0, 2, 2, -1, 0, 0, 0, -1, 0, 2, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -2, 0, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -2, 0, 2, 2, 0, 0, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -2, 1, 1, 1, 0, 0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 1, 1, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 1, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 2, 0, 1, 1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 1, 2, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 2, 0, 2, 1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 2, 1, -1, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, -1, 0, 0, 0, -2, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, -1, 0, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, -1, 1, 0, 0, -2, 1, 1, -2, -2, 0, 0, 2, -2, 0, 0, 2, 0, 2, 1, -4 ],
      [ -2, 1, 2, 1, -1, 1, 1, -1, -2, 0, 0, -1, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, -1, 1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, -1, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 1, 0, -1, 0, 0, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, 0, 1, 1, -1, -2, 0, 0, -1, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -2, 1, 1, -2, -3, 0, 1, -2, -2, 2, 0, 2, -2, 2, 0, 2, 0, 0, 1, -4 ],
      [ -2, 1, 2, 2, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 0, 0, 0, -2, 0, 1, -2, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 1, -2, -2, 0, 1, -2, -2, 2, 0, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 1, 2, 2, -1, 1, 1, -2, -2, 0, 1, -2, -1, 1, -1, 1, -2, 2, 0, 2, 0, 0, 1, -2 ],
      [ -2, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 1, 2, 2, 0, 1, 0, -1, -2, 0, 0, -1, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -1, -1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -1, -1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -1, -1, 0, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -1, -1, 1, 0, 1, 0, -1, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -1, -1, 1, 0, 1, 0, 1, 1, 0, -1, 0, 1, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -1, -1, 1, 1, 0, 0, -1, 2, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -1, -1, 1, 1, 0, 0, 1, 0, -1, -1, 1, 0, 0, 2, -2, 0, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, -1, 1, 1, 1, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -1, 0, 0, 0, 1, 0, 0, 2, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -1, 0, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 0, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 0, 1, 1, 0, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -1, 0, 0, 1, 1, 1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, -1, 2, -1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, -1, 2, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -2 ],
      [ -1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 1, 0, 1, 0, -1, -1, 0, 1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, -1, 0, -1, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, -1, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, -1, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 1, 0, -2, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 1, -1, -2, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 1, -1, -2, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 2, 1, -1, 0, -1, 1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -1, 0, 2, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -1, 0, 2, 1, -1, 0, 0, 0, -2, 0, 1, -1, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -1, 0, 2, 1, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 1, -2, 0, 0, 2, 0, 0, 1, -2 ],
      [ -1, 0, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 2, 1, 0, 0, 1, -1, -2, -1, 0, 0, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 1, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -1, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 1, 1, 1, -1, 1, 0, 0, -2, 0, 0, -1, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -1, 1, 1, 1, 0, 0, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 1, 1, 1, 0, 1, 2, -2, -2, -1, 0, 0, -1, 1, -1, 1, -2, 2, 0, 0, 0, 0, 1, -2 ],
      [ -1, 1, 2, 1, -1, 0, 0, 0, -2, 0, 0, -1, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ 0, -1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ 0, -1, 0, 0, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ 0, -1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ 0, -1, 1, 0, 0, -2, -1, 3, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ 0, 0, 0, 0, 1, 0, 0, 1, -1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ 0, 0, 1, 0, -1, 0, 0, 1, -2, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ 0, 0, 1, 1, -1, 0, -1, 1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ 0, 0, 1, 1, -1, 0, 1, -1, -2, -1, 0, 0, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ 2, -1, 0, 1, -1, 0, 0, 0, -2, -1, 0, 0, -2, 2, 0, 0, -1, 1, -1, 1, 0, 0, 1, -2 ] ] );


==> anc/2/default.txt <==
# -*- GAP -*-

\\Leech       := 0;    ## Leech prefix

\\lsq         := 4;    ## Square of a line
\\rank        := 20;   ## Maximal rank
\\prime       := 0;    ## The prime allowed in the torsion

\\delta       := 2;    ## Defect for recomputing the matrix
\\meaning     :=       ## To be used in the graph construction
    Immutable([, true, false, fail]);

\\det_other   := 1;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([]);

\\collect     := true; ## Collect counts observed

\\TeX_dir     :=       ## Destination for TeX output
 function() return "TeX/"; end;


==> anc/2/discr.txt <==
# -*- GAP -*-

LoadPackage("GRAPE");

refresh_GRAPE :=
function()
 local name;

 name := "GRAPE_nautytmpdir";
 if IsBoundGlobal(name) then
  MakeReadWriteGlobal(name);
  UnbindGlobal(name);
 fi;
 BindGlobal(name,DirectoryTemporary());
end;

##########################################################
# Matrix formats
#   - raw:  the raw intersection matrix of lines in N
#   - full: rec(mat := ..., tp := tp_h, ...) with h prepended
##########################################################

# temporary
prepend_h := ReturnTrue;

## these need to be overridden for cubics
_is_raw_matrix := mat -> IsMatrix(mat) and
                         ForAll([1..Length(mat)], i -> mat[i][i] = \\lsq);

_is_full_matrix := mat -> IsRecord(mat) and IsBound(mat.mat) and
                          IsBound(mat.tp) and (mat.tp = tp_hh);

full_matrix :=
function(mat)
 if _is_raw_matrix(mat) then
  return rec(tp := tp_hh, mat := prepend_h(\\delta - mat));
 fi;
 if _is_full_matrix(mat) then return mat; fi;
 Error_("Unexpected parameter");
end;

raw_matrix :=
function(mat)
 if _is_raw_matrix(mat) then return mat; fi;
 if _is_full_matrix(mat) then
  mat := mat.mat;
  mat := mat{[2..Length(mat)]}{[2..Length(mat)]};
  return \\delta - mat;
 fi;
 Error_("Unexpected parameter");
end;

##########################################################
# Faster discriminant form
##########################################################

_kernel :=
function(rc)
 local res, \mod;

 if IsBound(rc.kernel) then return rc.kernel; fi;
 \mod := Filtered(rc.moduli, m -> m > 1);
 if Length(\mod) = 0 then rc.kernel := []; return []; fi;
 res := Cartesian(List(\mod, n -> [0..n - 1]));
 res := Filtered(res, v -> IsZero((v*rc.h) mod \\hdiv));
 if Length(rc.roots) > 0 then
  res := Filtered(res, v -> not rc.root(v));
 fi;
 RemoveSet(res, Zero(\mod));
 rc.kernel := res;
 return res;
end;

_collect_K3 :=
function(rc)
 local sum;
 if \\collect then
  if IsRecord(rc) then rc := counts(rc); fi;
  sum := rc;
  if IsList(sum) then sum := Sum(sum); fi;
  AddSet(\\observed, sum);
 fi;
 return true;
end;

## This is to be placed to "2discr.txt"
_handle_prime :=
function(rc, sm)
 local ls, ker, d, dim;

 sm.pp := List(sm.pp, s -> Number(s, i -> i = \\prime));
 ker := _kernel(rc);
 if Length(ker) = 0 then return \\prime; fi;
 if \\prime = 2 then return fail; fi;
 ls := PositionsProperty(sm.pp, l -> l > 0);
 sm.pp := sm.pp{ls};
 sm.mat := sm.mat{ls}{ls};
 sm.discr := Legendre(Determinant(sm.mat)/sm.order, \\prime);
## For now, handle only groups of exponent 3
 if ForAny(sm.pp, i -> i > 1) then return fail; fi;
 d := Length(sm.pp) - sm.max;
## Can reduce length by 2
 if d = 1 then return true; fi;
## Can reduce length by 2 and the discriminant is OK
 if d = 2 and sm.discr = -1 then return true; fi;
## For now, do not handle higher dimensional subspaces with roots
 if Length(rc.roots) > 0 then return fail; fi;
 dim := Length(rc.h);
 if not IsZero(rc.h) then dim := dim - 1; fi;
 d := d - 2*dim;
 if d < 0 then return true; fi;
 if d > 0 then return \\prime; fi;
 if sm.discr = (-1)^dim then return true; fi;
 return \\prime;
end;
## End of "2discr.txt"

__err_dim   := [];
__err_det   := [];

__err_K3 :=
function(ls, p)
 if not IsBound(ls[p]) then ls[p] := 0; fi;
 ls[p] := ls[p] + 1;
end;

_is_OK_prime :=
function(rc, p)
 local ls, mat;

 ls := PositionsProperty(rc.pp, s -> p in s);
 if Length(ls) > rc.max then
  __err_K3(__err_dim, p);
  return false;
 fi;
 if Length(ls) < rc.max then return true; fi;
 mat := rc.mat{ls}{ls};
 if (p = 2) and ForAny([1..Length(ls)],
                        n -> (Number(rc.pp[ls[n]], i -> i = p) = 1) and
                        not IsInt(mat[n][n]/4))
 then
  return true;
 fi;
 mat := Determinant(mat)/rc.order;
 if IsBound(\\det_extra[p]) then
  mat := mat*\\det_extra[p];
 else
  mat := mat*\\det_other;
 fi;
# if p = \\prime then
#  mat := mat*\\det_prime;
# else
#  mat := mat*\\det_other;
# fi;
 if p = 2 then
  ls := 2Legendre(mat) = 1;
 else
  ls := Legendre(mat, p) = 1;
 fi;
 if not ls then __err_K3(__err_det, p); fi;
 return ls;
end;

_discr_mat :=
function(mat)
 local sm, d, pp;
 mat := -mat*\\N.form*TransposedMat(mat);
 sm := SmithNormalFormIntegerMatTransforms(mat);
 d := diagonal(sm.normal);
 sm.normal := d;
 pp := PositionsProperty(d, i -> i > 1);
 sm.pos := pp;
 d := d{pp};
 sm.order := Product(d);
 pp := sm.rowtrans{pp};
 sm.mat := pp*mat*TransposedMat(pp);
 sm.pp := List(d, FactorsInt);
 sm.primes := Filtered(Union(sm.pp), i -> i > 1);
 sm.max := \\rank + 2 - Length(mat);
 return sm;
end;

_quick_discr_sub :=
function(rc)
 local sub, pos, sm;

 rc.primitive := true;
 if \\prime <= 1 then return rc.sub; fi;
 pos := PositionsProperty(rc.moduli, m -> m <> 1);
 if Length(pos) = 0 then return rc.sub; fi;
 sub := List(rc.sub);
 Perform(pos, function(n) sub[n] := sub[n]/rc.moduli[n]; end);
 if not IsZero(rc.h) then
  sm := sub{pos};
  pos := _kernel(rc);
  if Length(pos) = 0 then return rc.sub; fi;
  sm := List(pos, v -> v*sm);
  sm := ComplementIntMat(sub, Concatenation(rc.sub, sm));
  sub := sm.sub;
 fi;
 rc.primitive := false;
 return sub;
end;

_quick_discr :=
function(rc)
 local sm, p, done;

 if 2*Length(rc.sub) < \\rank + 2 then return _collect_K3(rc); fi;
 done := Length(rc.roots) = 0;
 if done then
## If there is no roots, use the full primitive sublattice
  sm := _discr_mat(_quick_discr_sub(rc));
 else
  sm := _discr_mat(rc.sub);
 fi;
 for p in sm.primes do
  if p = \\prime then continue; fi;
  if not _is_OK_prime(sm, p) then return p; fi;
 od;
 if not(\\prime in sm.primes) then return _collect_K3(rc); fi;
 sm.max := sm.max + 1;
 if _is_OK_prime(sm, \\prime) then
  if (not done) or rc.primitive then return _collect_K3(rc); fi;
  if \\collect then
   sm := List([1..Length(\\rc.orbit)], function(id)
     sm := _orbit_count(rc, id);
     sm := sm + Number(\\rc.orbit[id].lines,
                            l -> IsBound(rc.int[l]) and IsList(rc.int[l]));
     return sm;
    end);
   _collect_K3(sm);
## Recompute the original discriminant
   sm := _discr_mat(rc.sub);
   sm.max := sm.max + 1;
   if _is_OK_prime(sm, \\prime) then _collect_K3(rc); fi;
  fi;
  return true;
 fi;
## If done, return false
 if done then return \\prime; fi;
## First attempt: see if there is a kernel
 if Length(_kernel(rc)) = 0 then return \\prime; fi;
 p := _handle_prime(rc, sm);
 if p <> fail then return p; fi;
## Inconsistent
 Unbind(sm.colC);
 Unbind(sm.colQ);
 Unbind(sm.rowC);
 Unbind(sm.rowQ);
 Unbind(sm.normal);
 return sm;
end;

K3 :=
function(rc)        # values: true, 0, prime, fail
 local data;
 if IsBound(rc.K3) then return rc.K3; fi;
 if IsBound(rc.rank) and (rc.rank > \\rank) then rc.K3 := 0; return 0; fi;
 data := _prepare_rc(rc);
 if data = fail then rc.K3 := 0; return 0; fi;
 data.discr := _quick_discr(data);
 data.K3 := data.discr;
 if IsRecord(data.discr) then data.K3 := fail; fi;
 rc.K3 := data.K3;
 return rc.K3;
end;

is_K3 := rc -> IsBool(K3(rc));

_true_K3 :=
function(rc)
 local sm, p;
 sm := _discr_mat(rc.sub);
 for p in sm.primes do
  if p = \\prime then continue; fi;
  if not _is_OK_prime(sm, p) then return p; fi;
 od;
 if not(\\prime in sm.primes) then return true; fi;
 sm.max := sm.max + 1;
 if _is_OK_prime(sm, \\prime) then return true; fi;
 return \\prime;
end;

true_K3 :=
function(rc)        # values: true, 0, prime
 local data;
 if IsBound(rc._K3) then return rc._K3; fi;
 if IsBound(rc.K3) and IsInt(rc.K3) then rc._K3 := rc.K3; return rc.K3; fi;
 if IsBound(rc.rank) and (rc.rank > \\rank) then rc._K3 := 0; return 0; fi;
 data := _prepare_rc(rc);
 if data = fail then rc._K3 := 0; return 0; fi;
 rc._K3 := _true_K3(data);
 return rc._K3;
end;

is_true_K3 := rc -> true_K3(rc) = true;

rc2mat :=
function(rc)
 rc := _prepare_rc(rc);
 counts(rc);
 rc := Positions(rc.int, true);
 return Gram(rc);
# rc := \\lines{rc};
# return rc*\\N.form*TransposedMat(rc);
end;

discr := rc -> discr_form(-full_matrix(rc2mat(rc)).mat);

_load("discr.txt");

set_MM_K3();

############################################################
## Complementary (2 x 2)-matrices
############################################################

#_all_forms_discr :=
#function(discr)
# local res;
# res := get_forms_smith(2 + \\rank - discr.sign[1] - discr.sign[3], discr.comp);
# if res = fail then return []; fi;
# res := Filtered(res, m -> same_discr(discr_form(m), discr));
# return res;
#end;

_all_forms_mat :=
function(arg)   # (mat{, kernel})
 return all_forms_discr(CallFuncList(discr_form, arg));
end;

all_forms_mat := mat -> _all_forms_mat(-full_matrix(mat).mat);

all_forms     := rc -> all_forms_mat(rc2mat(rc));

############################################################
## Miscellaneous routines
############################################################

Read("hh.txt");

mod_kernel :=
function(arg)
 local mat, h, cm, ker;

 mat := arg[1];
 ker := NullspaceIntMat(mat);
 cm := ComplementIntMat(One(mat), ker);
 ker := cm.complement;
 mat := rec(mat := ker*mat*TransposedMat(ker));
 if IsBound(arg[2]) then
  h := arg[2];
  ker := Concatenation(cm.complement, cm.sub)^-1;
  cm := [1..Length(cm.complement)];
  ker := List(ker, r -> r{cm});
  mat.h := List(h, v -> v*ker);
 fi;
 return mat;
end;

############################################################
## Graphs via digraph
############################################################

LoadPackage("digraph");

vec2digraph :=
function(vec)
 local mat, r, l, d;
 mat := __Gram();
 return Digraph(List(vec, function(m)
   r := mat[m];
   l := [];
   Perform([1..Length(vec)], function(n)
     d := \\delta - r[vec[n]];
     while d > 0 do Add(l, n); d := d - 1; od;
    end);
   return l;
  end));
end;

mat2digraph :=
function(mat)
 local r, l, d;
 return Digraph(List(mat, function(r)
   l := [];
   Perform([1..Length(mat)], function(n)
     d := \\delta - r[n];
     while d > 0 do Add(l, n); d := d - 1; od;
    end);
   return l;
  end));
end;

_vec2digraph :=
function(vec)
 local mat, m, n, id, r, p, res, ex;
 ex := [];
 id := [1..Length(vec)];
 mat := __Gram();
 res := List(id, function(m)
   r := mat[vec[m]];
   return Filtered(id, function(n)
     if n = m then return false; fi;
     p := \\meaning[4 - r[vec[n]]];
     if p = true then return true; fi;
     if (p = fail) and (n > m) then Add(ex, [n, m]); fi;
     return false;
    end);
  end);
 res := rec(adjacencies := res, colors := fail);
 if Length(ex) > 0 then
  res.colors := [id, [Length(vec) + 1..Length(vec) + Length(ex)]];
  Append(res.adjacencies, ex);
 fi;
 return res;
end;

_load_param("discr.txt");

############################################################
## Graphs
############################################################

\$copy_info  := Immutable([
 "pat", "class", "lattice", "id", "refs",
]);

\$copy_discr := MakeImmutable([
 "rc", "embeddings", "group", "sigma", "inconclusive",
]);

_copy_info :=
function(src, dest)
 Perform(\$copy_info, function(s)
   if IsBound(src.(s)) then dest.(s) := src.(s); fi;
  end);
end;

_copy_discr :=
function(src)
 local rc;
 rc := rec();
 Perform(\$copy_discr, function(s)
   if IsBound(src.(s)) then rc.(s) := src.(s); fi;
  end);
 return rc;
end;

mat2graph :=
function(mat)
 local ex, p, i, j, mm, res;

 ex := [];
 mm := mat;
 mat := raw_matrix(mat);
 p := Position(\\meaning, fail);
 if IsInt(p) then
  p := 4 - p;
  for i in [1..Length(mat) - 1] do
   res := mat[i];
   for j in [i + 1..Length(res)] do
    if res[j] = p then Add(ex, [i, j]); fi;
   od;
  od;
 fi;
 p := Length(mat);
 res := Graph(Group([], ()), [1..p + Length(ex)], OnPoints, function(i, j)
   if i = j then return false; fi;
   if (i <= p) and (j <= p) then return \\meaning[4 - mat[i][j]] = true; fi;
   if i <= p then return i in ex[j - p]; fi;
   if j <= p then return j in ex[i - p]; fi;
   return false;
  end);
 res.colourClasses := [1..p];
 res.count := p;
 if _is_full_matrix(mm) then
  mat := mm.mat[1]{[2..Length(mm.mat)]};
  mm := Set(mat);
  if mm <> [\\geometry.degree] then
   res.colourClasses := List([1..Maximum(mm)], n -> Positions(mat, n));
   res.count := List(res.colourClasses, Length);
  fi;
 fi;
 return res;
end;

_is_int_list := ls -> IsList(ls) and ForAll(ls, IsPosInt);

_colour_classes :=
function(graph)
 local res, cc;

 cc := graph.colourClasses;
 res := Flat(cc);
 if Set(res) <> [1..Length(res)] then cc := fail; fi;
 res := List([1..\\geometry.degree], i -> []);
 if _is_int_list(cc) then
  res[\\geometry.degree] := cc;
 elif ForAll(cc, _is_int_list) and (Length(cc) <= \\geometry.degree) then
  Perform([1..Length(cc)], function(n) res[n] := cc[n]; end);
 else
  Error_("Invalid colour specification");
  return fail;
 fi;
 Add(res, Difference([1..graph.order], Union(res)));
 return res;
end;

_graph_count :=
function(graph)
 if IsBound(graph.count) then return graph.count; fi;
 return Length(Flat(graph.colourClasses));
end;

## returns raw matrix for homogenious graphs and full matrix otherwise
graph2mat :=
function(graph)
 local mat, p, max, cc;

 p := 4 - Position(\\meaning, false);
# this will also check the validity of graph.colourClasses
 cc := Union(_colour_classes(graph){[1..\\geometry.degree]});
 mat := List(cc, r -> List(cc, c -> p));
 Perform([1..Length(mat)], function(i) mat[i][i] := 4; end);
 max := Maximum(cc);
 p := 4 - Position(\\meaning, true);
 Perform(cc, function(r)
   Perform(graph.adjacencies[r], function(s)
     if s <= max then mat[r][s] := p; fi;
    end);
  end);
 p := Position(\\meaning, fail);
 if p = fail then return mat; fi;
 p := 4 - p;
 Perform(Difference([1..graph.order], cc), function(r)
   max := graph.adjacencies[r];
   if Length(max) <> 2 then Error(); fi;
   mat[max[1]][max[2]] := p;
   mat[max[2]][max[1]] := p;
  end);
 cc := graph.colourClasses;
 if not _is_int_list(cc) then
  mat := full_matrix(mat);
  Perform([1..Length(cc)], function(n)
    Perform(cc[n], function(i)
      mat.mat[1][i + 1] := n;
      mat.mat[i + 1][1] := n;
     end);
   end);
  _copy_info(graph, mat);
 fi;
 return mat;
end;

_graph2GRAPE :=
function(graph)
 local res;
 res := rec(graph := graph, cc := _colour_classes(graph));
 res.colourClasses := Filtered(res.cc, c -> Length(c) > 0);
 return res;
end;

aut :=
function(graph)
 if not IsBound(graph.aut) then
  graph.aut := AutGroupGraph(_graph2GRAPE(graph));
 fi;
 return graph.aut;
end;

discr_graph :=
function(graph)
 local mat, dd, G;
 mat := -full_matrix(graph2mat(graph)).mat;
 dd := discr_form_ex(mat);
 mat := Length(mat) - 1;
 G := aut(graph);
# G := GeneratorsOfGroup(G);
# G := Group(List(G, g -> RestrictedPerm(g, [1..mat])));
 G := rec(group := G,
          act := g -> DirectSumMat([[1]], PermutationMat(g^-1, mat)));
 set_discr_group(dd, G);
 return dd;
end;

_embedding :=
function(graph)
 graph := discr_graph(graph);
 if not MM_K3(graph) then positive_K3(graph); fi;
 return _copy_discr(graph);
end;

embedding :=
function(graph)
 if not IsBound(graph.embedding) then
  graph.embedding := _embedding(graph);
 fi;
 return graph.embedding;
end;

create_graph :=
function(rc)
 local res, mat;
 if _is_full_matrix(rc) then
  mat := rc;
 else
  rc := _prepare_rc(rc);
  mat := rc2mat(rc);
 fi;
 res := mat2graph(mat);
 res.lattice := _lattice_name();
 res.class := \\id;
 res.K3 := K3(rc);
 if _is_full_matrix(rc) then
  _copy_info(rc, res);
 else
  res.pat := counts(rc);
 fi;
 res.rank := rank(rc);
 _function("%0_graph_created", rc, res);
 print_index("size = \033[1m%0\033[m, K3 = %1, \c",
        res.count, __print_K3(res), res.rank);
 _print("group = %0\n", Size(aut(res)));
 fprint("\033[32m  ");
 if rank(rc) = \\rank then
  res.T := all_forms_mat(mat);
  _print("%0", List(res.T, m -> [m[1][1], m[1][2], m[2][2]]));
 else
  mat := discr_form(-full_matrix(mat).mat);
  res.discr := List(mat.comp, c -> rec(prime := c.prime, exp := c.exp));
  _print("rank = %0:  %1", res.rank, _print_discr(res.discr));
 fi;
 Print("\033[0m\n");
 return res;
end;

graph := create_graph;

print_graph :=
function(graph)
 print_index("size = \033[1m%0\033[m, K3 = %1, group = %2",
             _graph_count(graph), __print_K3(graph), Size(aut(graph)));
 if IsBound(graph.T) and (Length(graph.T) > 0) then
  _print(", det = \033[36;1m%0\033[m\n", Determinant(graph.T[1]));
  fprint("\033[32m  %0\033[m\n",
         List(graph.T, m -> [m[1][1], m[1][2], m[2][2]]));
 else
  _print_red(", rank = %0\n", rank(graph), rank(graph) < \\rank);
  if IsBound(graph.discr) then
   fprint("\033[32m  %0\033[m\n", _print_discr(graph.discr));
  fi;
 fi;
end;

sort_graphs_old :=
function(ls)
 ls := List(ls, _graph2GRAPE);
 ls := GraphIsomorphismClassRepresentatives(ls);
 ls := List(ls, r -> r.graph);
 SortBy(ls, r -> -_graph_count(r));
 return ls;
end;

sort_graphs :=
function(ls)
 local cc, ss;

 if Length(ls) <= 1 then return ls; fi;
 cc := List(ls, _graph2GRAPE);
 ss := Set(cc, r -> List(r.cc, Length));
 print_dots(Length(ss));
 fprint("= sorting %0 graphs \c", Length(cc));
 ls := Flat(List(ss, function(s)
   s := Filtered(cc, r -> List(r.cc, Length) = s);
   s := GraphIsomorphismClassRepresentatives(s);
   print_dot();
   return s;
  end));
 print_done(Length(ls));
 ls := List(ls, r -> r.graph);
 SortBy(ls, r -> -_graph_count(r));
 return ls;
end;

############################################################
## Abstract extensions
############################################################

# here mat is assumed nondegenerate
# do one round of extensions at a given prime
_extensions :=
function(mat, h, p)
 local dd, vv, mm, sv, r;

 dd := discr_form(List(mat, List));
 if not(p in dd.primes) then return []; fi;
 vv := isotropic_vectors(dd, p).vectors;
 fprint(">> p = %0: found %1 isotropic vectors; \c", p, Length(vv));
 vv := Filtered(vv, v -> (v*mat*h) mod \\hdiv = 0);
 _print("processing %0:\n", Length(vv));
 return List(vv, function(rc)
   rc := rec(vec := rc);
   mm := lattice_extension(mat, [rc.vec]);
   rc.h := h*mm.back;
   sv := ShortestVectors(mm.form, 2);
   r := rc.h*mm.form;
   r := _select_roots(sv.vectors, r);
   if Length(r) = 0 then
    fprint("- OK");
    rc.mat := mm.form;
    if ValueOption("counts") = true then
     sv := ShortestVectors(mm.form, \\lsq);
     rc.count := Number(Positions(sv.norms, \\lsq), function(p)
       p := rc.h*mm.form*sv.vectors[p];
       return (p = \\prod) or (p = -\\prod);
      end);
     _print(" (count = %0)", rc.count);
    fi;
    Print("\n");
   else
    fprint("- %0 roots\n", Length(r));
    rc.roots := r;
   fi;
   return rc;
  end: level := next_());
end;

reduced_mat :=
function(rc)
 local data, mat, h, dd;

 data := _prepare_rc(rc);
 rc.data := data;
 fprint(">> count = %0, rank = %1, K3 = %2\n", count(rc), rank(rc), true_K3(rc));
 mat := data.sub*\\N.form*TransposedMat(data.sub);
 h := SolutionMat(data.sub, \\h);
 dd := discr_form(mat);
 return rec(mat := mat, h := h, discr := dd, primes := dd.primes);
end;

one_step_ext :=
function(rc)    # : primes{ := list}, counts, K3
 local rm, primes, counts;

 rm := reduced_mat(rc);
 if (true_K3(rc) = true) and (ValueOption("K3") = true) then
  rc.ext := [];
  return;
 fi;
 primes := ValueOption("primes");
 if primes = true then primes := [\\prime]; fi;
 if IsList(primes) then
  primes := Intersection(rm.primes, primes);
 else
  primes := rm.primes;
 fi;
 counts := true;
 if ValueOption("counts") <> true then counts := fail; fi;
 rc.ext := Flat(List(primes, p -> Filtered(_extensions(rm.mat, rm.h, p),
    function(r)
      if IsBound(r.roots) then return false; fi;
      if (counts = true) and (r.count <> count(rc)) then return false; fi;
      return true;
     end): level := next_(), counts := counts));
 fprint(" = found %0 level one extensions\n", Length(rc.ext));
end;


==> anc/2/hh.txt <==
# -*- GAP -*-

\\hh := rec();

_ex_1 := MakeImmutable(rec(sq := 1, h := 1, err := err_Cmpnt));
_ex_2 := MakeImmutable(rec(sq := 4, h := 2, err := err_Elliptic));
_ex_3 := MakeImmutable(rec(sq := 9, h := 3, err := err_Cubic));

set_hh :=
function()
 local h, max;

 h    := \\geometry.polarization;
 max  := \\geometry.degree;
 \\hh := rec(h      := h,
             sq     := List([1..max], e -> 2*h + e^2),
             ex     := 2*h,
             max    := 2*h + max^2,
             one    := -1,
             error  := [_ex_2]);
 if \\geometry.positive then \\hh.one := 1; fi;
 if h = 2 then \\hh.error := []; fi;
 MakeImmutable(\\hh);
# \\hh := rec(h := h, max := 2*h + 1, sq := 2*h + 1, ex := 2*h,
#             list := [_ex_2]);
# \\hh.hyper := ValueOption("hyperelliptic") = true;
# \\hh.trig  := (h = 8) and (ValueOption("triquadric") = true);
# if \\hh.trig then Add(\\hh.list, _ex_3); fi;
# if \\hh.hyper then \\hh.list := [_ex_1]; fi;
# __do_set_hh();
end;

set_hh();

_prepend_h :=
function(mat, p)
 mat := DirectSumMat([[\\hh.h]], mat);
 Perform([2..Length(mat)], function(n)
   mat[1][n] := p;
   mat[n][1] := p;
  end);
 return mat;
end;

_has_h := mat -> mat[1][1] = \\hh.h;

prepend_h :=
function(mat)
 if _has_h(mat) then return mat; fi;
 return _prepend_h(mat, Length(\\hh.sq));
end;

_keep_kernel  := false;
_keep_lines   := true;
_print_OK     := true;

\\msg_OK_std  := "\033[32;1mOK\033[m: %0 vectors%2, rk = %1\n";
\\msg_OK_wait := "\033[32;1mOK\033[m: %0 vectors%2, rk = %1: \c";

\\msg_OK      := \\msg_OK_std;

rc_validate  := ReturnTrue;

#\\last := rec();

_get_lines_no_kernel :=
function(mat, rc)
 local mm;
 Unbind(rc.ker);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := IdFunc);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 return mm;
end;

_get_lines_kernel :=
function(mat, rc)
 local mm, vec, ker;

 ker := 0;
 if IsBound(rc.kernel) then
  ker := IdentityMat(Length(mat));
  Append(ker, rc.kernel);
  mat := ker*mat*TransposedMat(ker);
 fi;
 rc.ker := NullspaceIntMat(mat);
 vec := ZeroMutable(mat[1]);
 vec[1] := 1;
 vec := [vec];
 mm := ComplementIntMat(IdentityMat(Length(mat)), Concatenation(vec, rc.ker));
 if ForAny(mm.moduli, i -> i <> 1) then Error("\n"); fi;
 vec := Concatenation(vec, mm.complement);
 mat := vec*mat*TransposedMat(vec);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 if ker <> 0 then
  vec := vec*ker;
  if _keep_kernel then rc.ker := rc.ker*ker; fi;
 fi;
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := v -> v*vec);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 if not _keep_kernel then Unbind(rc.ker); fi;
 return mm;
end;

_get_lines_index_OK :=
function(mat, rc)
 local mm, sv, vec, e, err, prn, get, select;

 prn := function()
  Print(format(" (%0 vectors)\n", Length(rc.0)));
 end;

 err := function(err_str, p)
  err_(err_str, rc);
  if p and _print_error then prn(); fi;
 end;

 get := function(sq)
  sq := sv.vectors{Positions(sv.norms, sq)};
  if Length(sq) = 0 then return sq; fi;
  return sq*mm.id;
 end;

 select := function(n, list)
  local v, h;
  vec := [];
  h := mm.hh*n;
  Perform(list, function(u)
    v := h + u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
    v := h - u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
   end);
  return vec;
 end;

# \\last := rec(mat := mat);
 Unbind(rc.error);
 Perform([0..Length(\\hh.sq)], function(e) Unbind(rc.(e)); end);

 if (rc.sign[2] > 0) or IsBound(rc.kernel) then
  mm := _get_lines_kernel(mat, rc);
 else
  mm := _get_lines_no_kernel(mat, rc);
 fi;
 if IsBound(rc.error) then return false; fi;

 sv := ShortestVectors(\\hh.one*\\hh.h*mm.mat, \\hh.max);

 vec := get(\\hh.ex);
 rc.0 := List(Filtered(vec, mm.is_int), mm.store);
 if Length(rc.0) > 0 then
  err(err_Singular, true);
  return false;
 fi;

 for e in \\hh.error do
  rc.0 := select(e.h, get(e.sq));
  if rc.0 <> [] then err(e.err, true); return false; fi;
 od;

 for e in [1..Length(\\hh.sq)] do
  rc.(e) := select(e, get(\\hh.sq[e]));
 od;

 e := 1;
 vec := [];
 while e < Length(\\hh.sq) do
  Append(vec, List(rc.(e), v -> v*mat));
  e := e + 1;
  rc.(e) := Filtered(rc.(e), v -> ForAll(vec, u -> v*u >= 0));
 od;

 if not rc_validate(rc) then return false; fi;

 select := ValueOption("validate");
 if IsFunction(select) and not select(rc) then return false; fi;

 if _print_OK then
  mat := "";
  fprint(\\msg_OK,
         List([1..Length(\\hh.sq)], e -> Length(rc.(e))),
         rc.sign[3] + 1, mat);
 fi;

 return true;
end;

_get_lines :=
function(mat, rc)
 local e;

 Perform([0..Length(\\hh.sq)], function(e) Unbind(rc.(e)); end);
 rc.sign := inertia_index(mat);
 MakeImmutable(rc.sign);
 e := rc.sign;
 if \\hh.one > 0 then e := Reversed(e); fi;
 if e[1] > 1 then
  err_(err_Index, rc);
  return false;
 fi;
 if e[3] >= \\rank then
  err_(err_Rank, rc);
  return false;
 fi;
## do this at the very beginning to save time; rc will be invalid!!!
# e := ValueOption("rank");
# if IsInt(e) and (rc.sign[3] <= e) then
#  err_(err_Kernel, rc);
#  return false;
# fi;
 return _get_lines_index_OK(mat, rc);
end;

K3_is_bad_prime :=
function(discr, p, max)
 discr := component(discr, p);
 if discr = fail then return false; fi;
 if Length(discr.exp) < max then return false; fi;
 if (Length(discr.exp) = max) and (discr.discr = 1) then return false; fi;
 return true;
end;

## Check if the discriminant discr admits an embedding
## Return true or the list of offending primes (or 0 if rank is large)
K3_is_embedded_discr_C :=
function(discr)
 local max, c, p;
 max := \\rank + 2 - discr.sign[1] - discr.sign[3];
 if max < 2 then return 0; fi;
 max := Filtered(discr.primes, p -> K3_is_bad_prime(discr, p, max));
 if Length(max) = 0 then return true; fi;
 return max;
end;

_K3_hh :=
function(arg)
 local rc, dd;
 rc := arg[1];
 if IsBound(rc.kernel) and IsBound(arg[2]) and (arg[2] = true) then
  dd := discr_form(rc.mat, rc.kernel);
 else
  dd := discr_form(rc.mat);
 fi;
 rc.K3 := K3_is_embedded_discr_C(dd);
 return rc.K3;
end;

\\K3_hh := _K3_hh;

get_lines :=
function(arg)   # get_lines(mat{, kernel})
 local msg, prn, rc, vec, p;
 msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 prn := _print_error;
 _print_error := true;
 rc := full_matrix(arg[1]);
 if IsBound(arg[2]) then rc.kernel := MakeImmutable(arg[2]); fi;
 if _get_lines(rc.mat, rc) then
  vec := Concatenation(List([1..Length(\\hh.sq)], n -> rc.(n)));
  vec := DirectSumMat([[\\hh.h]], vec*rc.mat*TransposedMat(vec));
  p := 1;
  rc.refs := rec();
  Perform([1..Length(\\hh.sq)], function(n)
    Perform(p + [1..Length(rc.(n))], function(i)
      vec[1][i] := n;
      vec[i][1] := n;
     end);
    p := p + Length(rc.(n));
    Apply(rc.(n), v -> PositionsProperty(v*rc.mat, p -> p < 0));
    rc.refs.(n) := rc.(n) - 1;
    Unbind(rc.(n));
   end);
  rc.mat := vec;
  Unbind(rc.kernel);
  rc.rank := rc.sign[1] + rc.sign[3];
  \\K3_hh(rc);
  if rc.K3 = true then
   _print("K3 = %0\n", __print_K3(rc));
  else
   err_(err_Discr, rc: level := 0);
  fi;
 fi;
 _print_error := prn;
 \\msg_OK := msg;
 return rc;
end;


==> anc/2/patterns.txt <==
# -*- GAP -*-

__max_pat := __max_level;

_print_pat :=
function(mat)
 mat := List(mat, function(p)
   if IsInt(p) then return Length(\\rc.ctrl.orb[p].vec); fi;
   return p[2];
  end);
 if Length(mat) <= __max_pat then return _print_cc(mat); fi;
 return format("[ %0 entries ] %1", Length(mat), mat[Length(mat)]);
end;

#_print_pat := mat -> _print_cc(List(mat, function(p)
#  if IsInt(p) then return Length(\\rc.ctrl.orb[p].vec); fi;
#  return p[2];
# end));

#########################################################
# Duality
#########################################################

_remove_dual :=
function(ls, duals)
 local filter;

 filter := function(l)
  if Length(l) = 0 then return l; fi;
  if IsList(l[1]) then return List(l, filter); fi;
  return Filtered(l, p -> p <= duals[p]);
 end;

 if not IsList(duals) then return ls; fi;
 return filter(ls);
end;

_add_dual :=
function(ls, duals)
 local filter;

 filter := function(l)
  if Length(l) = 0 then return l; fi;
  if IsList(l[1]) then return List(l, filter); fi;
  return Union(l, duals{l});
 end;

 if not IsList(duals) then return ls; fi;
 return filter(ls);
end;

remove_dual := ls -> _remove_dual(ls, \\rc.duals);
add_dual := ls -> _add_dual(ls, \\rc.duals);

\$pats := [];
__pat :=
function(pp)
 local p;
 p := PositionSet(\$pats, pp);
 if p <> fail then return \$pats[p]; fi;
 MakeImmutable(pp);
 AddSet(\$pats, pp);
 return pp;
end;

_pattern2mat :=
function(pat)
 local ln, p;
 ln := Length(pat);
 return Concatenation(List([1..ln], function(n)
   p := pat[n];
   n := ln - n;
   return List(p, i -> __pat([i, n]));
  end));
end;

_mat2pattern :=
function(mat)
 if Length(mat) = 0 then return []; fi;
 return List(Reversed([0..Maximum(Set(mat, r -> r[2]))]),
                        n -> Set(Filtered(mat, r -> r[2] = n), r -> r[1]));
end;

counts2mat :=
function(ls)
 local val;

 val := Set(ls);
# RemoveSet(val, 0);
 val := Reversed(val);
 ls := Concatenation(List(val, function(v)
   return List(remove_dual(Positions(ls, v)), p -> __pat([p, v]));
  end));
 SortBy(ls, p -> [-p[2]*size_factor(p[1]), p[1]]);
 return ls;
end;

#########################################################
# Advanced arguments for patterns
#########################################################

# the principal partition function to be used
_partitions :=
function(min, max, set, len, sharp)
 local res, step;

 step := function(v, set)
  local i, p, d, sum;
  v := List(v);
  sum := Sum(v);
  if Length(v) > 0 then
   i := v[Length(v)];
   p := max - sum;
   if p > i then p := i; fi;
   set := Filtered(set, i -> i <= p);
  fi;
  d := len - Length(v);
  p := Length(v) + 1;
  for i in set do
   if i*d + sum < min then continue; fi;
   v[p] := i;
   if (i + sum) > max then return; fi;
   if ((i + sum) >= min) and (not sharp or (p = len)) then
    Add(res, List(v));
   fi;
   if p < len then step(v, set); fi;
  od;
 end;

 if IsInt(set) then set := [1..set]; fi;
 res := [];
 set := Set(set);
 if sharp then AddSet(set, 0); fi;
 step([], set);
 return res;
end;

# partition to argument for "make_pat"
_partition2arg := par -> List(Reversed([0..Maximum(par)]),
                                n -> Number(par, i -> i = n));

_pat_values := rc -> rec_(rc).val;
_max_value  := rc -> rec_(rc).max;

pat_values  := _pat_values;
max_value   := _max_value;

max_value_dif :=
function(rc)
 local max;
 rc := List(_pat_values(rc));
 max := Maximum(rc);
 RemoveSet(rc, max);
 return max - MaximumList(rc, 0);
end;

pattern_size := mat -> Sum(mat, r -> size_factor(r[1])*r[2]);
max_size := mat -> Sum(mat, r -> size_factor(r[1])*_max_value(r[1]));
defect := mat -> Sum(mat, r -> size_factor(r[1])*(_max_value(r[1]) - r[2]));

_signature_pat := mat -> Reversed(SortedList(List(mat, p -> p[2])));

#########################################################
# Orbit routines
#########################################################

__orbit_orbits :=
function(G, domain, count, duals)
 if IsList(duals) then
  domain := Filtered(domain, p -> p <= duals[p]);
 fi;
 domain := Combinations(domain, count);
 if IsList(duals) then
  domain := List(domain, c -> Union(c, duals{c}));
 fi;
 domain := List(OrbitsDomain(G, domain, OnSets), SortedList);
 Sort(domain);
 return domain;
end;

_orbit_orbits :=
function(G, domain, count, duals)
 domain := __orbit_orbits(G, domain, count, duals);
 return List(domain, o -> rec(orbit := o, stab := Stabilizer(G, o[1], OnSets)));
end;

_multi_orbits :=
function(G, domain, counts, duals, filter)
 local res, step;

 step := function(G, ls, st)
  local ll;
  if st > Length(counts) then
   Add(res, ls);
   return;
  fi;
  ll := Difference(domain, Union(ls));
  if IsFunction(filter) then ll := filter(ll, st); fi;
  ll := _orbit_orbits(G, ll, counts[st], duals);
  Perform(ll, function(r)
    step(r.stab, Concatenation(ls, [r.orbit[1]]), st + 1);
   end);
 end;

 res := [];
 step(G, [], 1);
 return res;
end;

_multi_stab :=
function(G, set, duals)
 set := _add_dual(set, duals);
 Perform(set, function(s) G := Stabilizer(G, s, OnSets); end);
 return G;
end;

## This is a faster version!!
_multi_orbits_ls :=
function(G, domain, args, duals, filter)
 local res, dm, step, tp;

 step := function(st, G, pat, args, ls, domain)
  local set, gg, dm, next, orb;

  tp := [1..st];
  args := Filtered(args, a -> a{tp} = pat);
  if ForAny(args, a -> Length(a) = st) then
   Append(res, _remove_dual(ls, duals));
  fi;
  args := Filtered(args, a -> Length(a) > st);
  if Length(args) = 0 then return; fi;
  st := st + 1;
  set := Set(args, a -> a[st]);
  if IsFunction(filter) then domain := filter(domain, st); fi;
  Perform(ls, function(pp)
   gg := G;
   dm := domain;
   if st > 1 then
    gg := Stabilizer(G, pp[st - 1], OnSets);
    dm := Difference(domain, pp[st - 1]);
   fi;
   Perform(set, function(count)
     next := _add_dual(Combinations(dm, count), duals);
     orb := List(OrbitsDomain(gg, next, OnSets), Minimum);
     step(st, gg, Concatenation(pat, [count]), args,
                List(orb, o -> Concatenation(pp, [o])), dm);
    end);
   end);
 end;

 res := [];
 domain := _add_dual(domain, duals);
 dm := _remove_dual(domain, duals);
 step(0, G, [], Set(args), [[]], dm);
# Sort(res);
 return res;
end;

orbits :=
function(arg)       # (id, count{, G})
 local G;
 G := \\rc.perm;
 if IsBound(arg[3]) then G := arg[3]; fi;
 return __orbit_orbits(G, domain(arg[1]), arg[2], \\rc.duals);
end;

#########################################################
# Packing/unpacking
#########################################################

__print_expand := true;

_pack_partitions :=
function(ls)
 local ll, l2, l3;
 return Concatenation(List(Set(ls, l -> l[1]), function(val)
   ll := Filtered(ls, l -> l[1] = val);
   Apply(ll, function(l)
     l2 := Filtered(l, i -> i <> val);
     return [Length(l) - Length(l2), l2];
    end);
   return List(Set(ll, l -> l[1]), function(count)
     l2 := list_of(val, count);
     l3 := List(Filtered(ll, l -> l[1] = count), l -> l[2]);
     l3 := Filtered(l3, l -> Length(l) > 0);
     if Length(l3) > 0 then Add(l2, l3); fi;
     return l2;
    end);
  end));
end;

_pack_pats :=
function(G, domain, par)
 return MakeImmutable([[remove_dual(domain), _pack_partitions(par), G]]);
end;

_expand_pat :=
function(st, str)
 local rc, G, val, count, res, p, l, pt;

 pt := ls -> List(ls, v -> __pat([v, val]));

 if not IsList(str[st][1]) then return [str]; fi;
 rc := str[st];
 str := str{[1..st - 1]};
 st := Concatenation(List(rc[2], function(ls)
   val := ls[1];
   count := Number(ls, i -> i = val);
   ls := Filtered(ls, i -> i <> val);
   G := Stabilizer(rc[3], add_dual(rc[1]), OnSets);
   res := __orbit_orbits(G, rc[1], count, \\rc.duals);
   if Length(ls) = 0 then
    res := List(res, p -> pt(remove_dual(p[1])));
   else
    ls := MakeImmutable(_pack_partitions(ls[1]));
    res := List(res, function(r)
      p := remove_dual(r[1]);
      l := pt(p);
      Add(l, [Difference(rc[1], p), ls, G]);
      return l;
     end);
   fi;
   return List(res, s -> Concatenation(str, s));
  end));
 return st;
end;

_expand_pats :=
function(st, ls)
 local bad, c;
 bad := Filtered(ls, str -> IsList(str[st][1]));
 if Length(bad) = 0 then return ls; fi;
 c := Length(ls);
 ls := Filtered(ls, str -> not IsList(str[st][1]));
 Perform(bad, function(str)
   UniteSet(ls, _expand_pat(st, str));
  end);
 if __print_expand then
  fprint("\033[36m - expanded %0 patterns: %1 --> %2\033[m\n",
         Length(bad), c, Length(ls));
 fi;
 return ls;
end;

#########################################################
# Pattern routines
#########################################################

_make_pat :=
function(G, domain, pat, filter)
 return remove_dual(_multi_orbits(G, domain, pat, \\rc.duals, filter));
end;

## "domain" must be homogeneous, returning the same _pat_values
_max_part :=
function(dmin, dmax, domain)
 local set, min, max, len, double;

# if IsInt(rc) then rc := [rc]; fi;
 set := Set(domain, _pat_values);
 if Length(set) <> 1 then Error_("Inhomogeneous domain %0", domain); fi;
 set := set[1];
 len := Length(domain);
 max := Maximum(set)*len;
 min := max - dmin;
 max := max - dmax;
 double := Set(domain, is_double);
 if Length(double) <> 1 then
  Error_(format("Inhomogeneous domain %0", domain));
 fi;
 if double[1] then
  max := max/2;
  min := min/2;
  len := len/2;
 fi;
 set := _partitions(min, max, set, len, true);
 return set;
end;

_max_arg :=
function(dmin, dmax, domain)
 return List(_max_part(dmin, dmax, domain), _partition2arg);
end;

_pattern_arg :=
function(aa)
 local res, p;

 res := rec(G := \\rc.perm, pp := []);
 if (Length(aa) > 1) and IsPermGroup(aa[1]) then
  res.G := Remove(aa, 1);
 else
  while (Length(aa) > 1) and IsList(aa[1]) do
   p := _mat2pattern(Remove(aa, 1));
   res.G := _multi_stab(res.G, p, \\rc.duals);
   Add(res.pp, p);
  od;
 fi;
 if (Length(aa) = 1) and IsInt(aa[1]) and (aa[1] <= 0) then
  res.pat := aa[1];
 else
  res.pat := _as_list(aa);
  if (Length(res.pat) = 0) or not IsList(res.pat[1]) then
   res.pat := [res.pat];
  fi;
 fi;
 return res;
end;

make_pat :=
function(arg)
 local id, aa, dd;
 id := Remove(arg, 1);
 aa := _pattern_arg(arg);
 if id = 0 then
  dd := [1..Length(\\rc.orbit)];
 elif IsInt(id) then
  dd := List(domain(id));
  if IsInt(aa.pat) then
   aa.pat := _max_arg(-aa.pat, 0, dd);
  fi;
 elif IsList(id) then
  dd := List(id);
 fi;
 SubtractSet(dd, add_dual(Flat(aa.pp)));
 aa := _multi_orbits_ls(aa.G, dd, aa.pat, \\rc.duals, false);
 Apply(aa, _pattern2mat);
 return aa;
end;

## new version
## "id" may be a list of orbits, provided that it is homogeneous,
#  returning the same _pat_values
max_pat :=
function(arg)       # (id, dif{, fixed_pat})
 local set, G;
 set := _max_part(arg[2], 0, domain(arg[1]));
 G := \\rc.perm;
 if IsBound(arg[3]) then
  if IsPermGroup(arg[3]) then
   G := arg[3];
  else
   G := _multi_stab(G, _mat2pattern(arg[3]), \\rc.duals);
  fi;
 fi;
 return [_pack_pats(G, domain(arg[1]), set)];
end;

max_patterns :=     # ({dif}{, orbits}{, stab})
function(arg)
 local dif, G, dm, val, max, c, factor, ls, filter;

 filter := function(ls, st)
  st := st - 1;
  return Filtered(ls, p -> st in val[p]);
 end;

 if IsBound(arg[1]) and IsInt(arg[1]) then
  dif := Remove(arg, 1);
 else
  dif := \\rc.bound - \\min_count;
  if dif < 0 then return []; fi;
 fi;
 fprint("## Defect <= %0\n", dif);
 if \\duality then c := 2; else c := 1; fi;
 dm := [1..Length(\\rc.orbit)];
 if IsBound(arg[1]) and IsList(arg[1]) then
  dm := add_dual(Remove(arg, 1));
 fi;
 dm := remove_dual(dm);
 G := \\rc.perm;
 if IsBound(arg[1]) and IsPermGroup(arg[1]) then G := arg[1]; fi;
 val := [];
 max := [];
 factor := [];
 Perform(\\rc.vec, function(rc)
   local v, m, f;
   if \\duality and (rc.dual < rc.id) then return; fi;
   v := _pat_values(rc);
   f := size_factor(rc.orbit[1]);
   v := v*(f/c);
   m := Maximum(v);
   Perform(rc.domain, function(n)
     val[n] := m - v; max[n] := m; factor[n] := f;
    end);
  end);
 ls := _partitions(0, dif/c, dif/c, Length(dm), true);
 Apply(ls, p -> Reversed(_partition2arg(p)));
 ls := _multi_orbits_ls(G, dm, ls, \\rc.duals, filter);
 Apply(ls, p -> _pattern2mat(Reversed(p)));
 Apply(ls, l -> List(l, p -> [p[1], max[p[1]] - p[2]]));
 Perform(ls, function(pp)
   SortBy(pp, p -> [-p[2], p[1]]);
   Apply(pp, p -> __pat([p[1], p[2]*c/factor[p[1]]]));
  end);
 return ls;
end;

## entries of "seq" may be lists, provided that each is homogeneous,
#  returning the same _pat_values
## "dif" may also be a list, each entry applying to the corresponding
#  entry of "seq"
## Alternatively, "dif" may be a function:
#   dif(current_index, list_of_defects_so_far);
next_pat :=
function(pat, dif, seq)
 local dd, d, o, res;

 if \\duality then seq := Filtered(seq, o -> \\rc.vec[o].dual >= o); fi;
 dd := List(seq, function(o)
   dd := remove_dual(domain(o));
   d := Filtered(pat, p -> p[1] in dd);
   if Length(d) = 0 then return []; fi;
   if Length(d) <> Length(dd) then Error_("Incomplete domain %0", o);
   fi;
   return d;
  end);
 d := Position(dd, []);
 res := rec(id := d, min := 0, max := 0, pat := [[]]);
 if d = fail then return res; fi;
 seq := seq[d];
 res.id := seq;
 Perform([1..Length(dd)], function(n)
   if Length(dd[n]) = 0 then Unbind(dd[n]); return; fi;
   o := dd[n][1][1];
   dd[n] := max_value(o)*size_factor(o)*Length(dd[n]) - pattern_size(dd[n]);
  end);
 if IsFunction(dif) then
  dif := dif(d, dd);
 else
  if IsList(dif) then
   if IsBound(dif[d]) then
    dif := dif[d];
   else  ## last entry is used if the list is short
    dif := dif[Length(dif)];
   fi;
  fi;
  dif := dif - Sum(Compacted(dd));
 fi;
 if IsInt(seq) then seq := [seq]; fi;
 if \\duality then
  d := Set(seq, s -> \\rc.vec[s].dual <> s);
  if Length(d) > 1 then
   Error_("Inhomogeneous domain %0", seq);
  fi;
  if d[1] then dif := Int((dif + 1)/2); fi;
 fi;
 res.max := \\rc.vec[seq[1]].bound;
 res.min := res.max - dif;
 res.pat := max_pat(seq, dif, pat);
 return res;
# if \\duality and (\\rc.vec[seq].dual <> seq) then dif := Int((dif + 1)/2); fi;
# d := \\rc.vec[seq].bound;
# return rec(id := seq, min := d - dif, max := d, pat := max_pat(seq, dif, pat));
end;

#########################################################
# Patterns by clusters
#########################################################

_multi_pat :=
function(domain, aa)
 local pp, pat;
 domain := Set(OrbitsDomain(aa.G, domain, OnSets), Minimum);
 domain := List(domain, function(o)
    pp := Stabilizer(aa.G, o, OnSets);
    pat := aa.pat;
    if IsInt(pat) then pat := _max_arg(-pat, 0, o); fi;
    pp := _multi_orbits_ls(pp, o, pat, \\rc.duals, false);
    return pp;
  end);
 return List(Concatenation(domain), _pattern2mat);
end;

_compatible_pat :=
function(pat, ls)
 local val;
 val := [];
 Perform(pat, function(p) val[p[1]] := p[2]; end);
 return Filtered(ls, pp -> ForAll(pp,
            p -> not IsBound(val[p[1]]) or (val[p[1]] = p[2])));
end;

_unique_pat :=
function(pat, ls)
 local val;
 val := [];
 Perform(pat, function(p) val[p[1]] := true; end);
 Apply(ls, function(pp)
   return Filtered(pp, p -> not IsBound(val[p[1]]));
  end);
 return ls;
end;

multi_pat :=
function(arg)
 local aa, pat, domain, strict, func;

 domain := Remove(arg, 1);
 strict := Remove(arg, 1);
 aa := _pattern_arg(arg);
 if strict then
  func := function(s, p) return Length(Intersection(s, p)) = 0; end;
 else
  func := function(s, p) return not IsSubset(p, s); end;
 fi;
 Perform(aa.pp, function(p)
   p := add_dual(Union(p));
   domain := Filtered(domain, s -> func(s, p));
  end);
 pat := _multi_pat(domain, aa);
 if strict then return pat; fi;
 Perform(aa.pp, function(p)
   pat := _compatible_pat(_pattern2mat(p), pat);
  end);
 return pat;
end;

mpat :=
function(arg)
 if not IsBound(\\rc.domain) then Error(); fi;
 return CallFuncList(multi_pat, Concatenation([\\rc.domain, \\rc.strict = 1], arg));
end;

## New version
max_mpat :=
function(arg)       # (dif{, fixed_pat})
 local set, G, dm;

 if not IsBound(\\rc.domain) then Error(); fi;
 G := \\rc.perm;
 if IsBound(arg[2]) then
  if IsPermGroup(arg[2]) then
   G := arg[2];
  else
   G := _multi_stab(G, _mat2pattern(arg[2]), \\rc.duals);
  fi;
 fi;
 dm := OrbitsDomain(G, \\rc.domain, OnSets);
 return List(dm, function(d)
   d := Minimum(d);
   set := _max_part(arg[1], 0, d);
   return _pack_pats(G, d, set);
  end);
end;

_adjust_defect :=
function(pat)
 local dd;
 dd := domain(\\rc.mid);
 return Sum(pat, function(p)
   if PositionSet(dd, p[1]) <> fail then return 0; fi;
   return max_value(p[1]) - p[2];
  end);
end;

__sign := ls -> Reversed(SortedList(ls));

__min_mpat :=
function(ls, res)
 local ss;

 Unbind(res.size);
 Unbind(res.sign);
 if Length(ls) = 0 then return; fi;
 ls := List(ls, l -> List(l, p -> p[2]));
 ss := List(ls, Sum);
 res.size := Minimum(ss);
 res.sign := Minimum(List(ls{Positions(ss, res.size)}, __sign));
end;

_ceil :=
function(r)
 if IsInt(r) then return r; fi;
 if r < 0 then return Int(r); fi;
 return Int(r + 1);
end;

_parse_mpat :=
function(pat)
 local pt, ls, ln, pp;
 ls := List(\\rc.ctrl.rd, d -> Filtered(pat, p -> p[1] in d));
 ln := Length(\\rc.ctrl.rd[1]);
 pp := PositionsProperty(ls, l -> Length(l) = ln);
 pt := rec(pp       := pp,                  # complete clusters (by index)
           next     := Difference([1..Length(\\rc.domain)], pp),
                                            # remaining clusters
           split    := ls,                  # pat split by clusters
           pat      := Union(ls));          # part of pat in the domain
 ln := Difference(pat, pt.pat);
 if Length(ln) > 0 then
  pt.other          := ln;                  # remaining part of pat
 fi;
 __min_mpat(ls{pp}, pt);
 return pt;
end;

_parse_scope :=
function(pt)
 local sc, pp, ix;
 sc := \\rc.scope;
 pp := pt.pp;
 pp := List(sc.index, i -> Intersection(i, pp));
 ix := Length(sc.index[1]);
 ix := PositionsProperty(pp, p -> Length(p) = ix);
 if Length(ix) > 1 then     # not supported for the moment
  Error_("Too many complete scopes %0", ix);
  return fail;
 elif Length(ix) = 0 then   # scope not completed yet
  ix := PositionsProperty(pp, p -> Length(p) = Length(pt.pp));
  if Length(ix) = 0 then    # attempt to fill several scopes!
   Error_("Beyond the scope");
   return fail;
  fi;
  if not IsBound(pt.other) then # insist on the first scope!
   if not(1 in ix) then         # something went wrong
    Error_("Beyond the scope");
    return fail;
   fi;
   ix := [1];
   pt.G := Stabilizer(pt.G, \\rc.domain{sc.index[1]}, OnSetsSets);
  fi;
  IntersectSet(pt.next, Union(sc.index{ix}));
  pt.min := _ceil(pt.min*\\rc.scope.strict/Length(\\rc.scope.index)); # size per scope
  pt.cnt := Length(sc.index[1]) - Length(pt.pp);    # left to go to complete a scope
  return true;
#  res.scope := pt.min;
 else                       # one scope is complete
  ix := sc.index[ix[1]];
  pt.max := Difference(pt.pp, ix);  # restrict size outside the scope only
  __min_mpat(pt.split{pt.max}, pt); # restrict type etc. outside the scope
  return false;
 fi;
end;

_empty_pat := Immutable(rec(
 min := 0, max := 0, pat := [[]]));

## New version
mnext :=
function(pat, dif)
 local pt, ls, pp, pos, G, val, ii, i, p, res;

 if not IsBound(\\rc.domain) then Error(); fi;
 res := rec(min := 0, max := 0, pat := [[]]);
 pt := _parse_mpat(pat);
 if IsBound(pt.other) then
  dif := dif - defect(pt.other);
  res.defect := dif;
 fi;
 if Length(pt.next) = 0 then return res; fi;
 ls  := List(pt.split, pattern_size);   # already present (by sizes)
 pt.max := pt.pp;                       # minimize max over this
 pt.min := (\\rc.vec[\\rc.mid].bound - dif)*\\rc.strict;   # total wanted
 pt.cnt := Length(pt.next);             # left to go until the goal
 pt.G   := _multi_stab(\\rc.perm, _mat2pattern(pat), \\rc.duals);
 if IsBound(\\rc.scope) and _parse_scope(pt) then res.scope := pt.min; fi;
# if IsBound(\\rc.scope) then
#  ii := \\rc.scope.index[1];
#  if IsSubset(pt.pp, ii) then           # scope already completed
#   pt.max := Difference(pt.pp, ii);     # restrict size outside the scope only
#   __min_mpat(pt.split{pt.max}, pt);    # restrict type etc. outside the scope
#  elif IsSubset(ii, pt.pp) then         # do scope only
#   IntersectSet(pt.next, ii);           # accept inside the scope only
#   pt.min := _ceil(pt.min*\\rc.scope.strict/Length(\\rc.scope.index));    # size per scope
#   res.scope := pt.min;
#  else
#   Error_("Beyond scope");
#  fi;
# fi;
 res.min := _ceil((pt.min - Sum(ls{pt.pp}))/pt.cnt);
 pp  := \\rc.domain[1];
 val := max_value(pp[1])*Length(pp);    # total maximum per domain
 res.max := val;
 if Length(pt.max) > 0 then res.max := Minimum(ls{pt.max}); fi;
 if res.max < res.min then Error(); fi;
 pp := _max_part(val - res.min, val - res.max, pp);
 if IsBound(pt.size) then
  pp := Filtered(pp, function(p)
    G := Sum(p);
    if G < pt.size then return true; fi;
    if G > pt.size then Error(); return false; fi;
    return p <= pt.sign;
   end);
 fi;

# G := \\rc.perm;
# if IsBound(res.scope) then G := \\rc.scope.perm; fi;
# G := _multi_stab(G, _mat2pattern(pat), \\rc.duals);
 pos := OrbitsDomain(pt.G, \\rc.domain{pt.next}, OnSets);

 val := [];
 Perform(pat, function(p) val[p[1]] := p[2]; end);
## even faster version
 pp := List(pos, function(dm)
   dm := remove_dual(Minimum(dm));
   ii := Filtered(dm, i -> IsBound(val[i]));
   ls := pp;
   if Length(ii) > 0 then
    dm := Difference(dm, ii);
    ls := List(ls, function(l)
      l := List(l);
      for i in ii do
       p := Position(l, val[i]);
       if p = fail then return fail; fi;
       Remove(l, p);
      od;
      return l;
     end);
    ls := Filtered(ls, l -> l <> fail);
   fi;
   return _pack_pats(pt.G, dm, ls);
  end);
 res.pat := pp;
# pat := rec(min := min, max := max, pat := pp);
# if dd > 0 then pat.defect := dif; fi;
 return res;
end;

validate_domain :=
function(rc)
 local pt, data, cc, s;

 pt := _parse_mpat(rc.pat);
 if not IsBound(pt.size) then return true; fi;
 data := _prepare_rc(rc);
 return ForAll(pt.next, function(d)
   cc := List(\\rc.ctrl.rd[d], n -> _orbit_count(data, n));
   s := Sum(cc);
   if s > pt.size then return false; fi;
   if s < pt.size then return true; fi;
   s := __sign(cc);
   if s > pt.sign then return false; fi;
   if s < pt.sign then return true; fi;
   UniteSet(rc.vec, _line_count(data, \\rc.ctrl.rd[d]));
   cc := List(TransposedMat([\\rc.ctrl.rd[d], cc]), __pat);
   rc.pat := MakeImmutable(Union(rc.pat, cc));
   return true;
  end);
end;

## Maximal orbits only
next_max :=
function(pat, dif)
 local pt, ls, pp, pos, G, val, ii, i, p, res, max, smax;

 if not IsBound(\\rc.domain) then Error(); fi;
 res := rec(min := 0, max := 0, pat := [[]]);
 val := List(_pat_values(domain(\\rc.mid)[1]));
 max := Maximum(val);
 RemoveSet(val, max);
 smax := MaximumList(val, 0);
 val := domain(\\rc.mid);
 pat := List(pat, function(p)
   if not(p[1] in val) then return p; fi;
   if p[2] = max then return p; fi;
   if p[2] <> -max then Error(); fi;
   return [p[1], smax];             # pretend all others are submaximal
  end);
 pt := _parse_mpat(pat);
 if IsBound(pt.other) then
  dif := dif - defect(pt.other);
  res.defect := dif;
 fi;
 if Length(pt.next) = 0 then return res; fi;
 val := (\\rc.vec[\\rc.mid].bound - dif)*\\rc.strict;   # total wanted
 ls  := List(pt.split, pattern_size);   # already present (by sizes)
 G   := pt.pp;                          # minimize max over this
 if IsBound(\\rc.scope) then
  ii := \\rc.scope.index[1];
  if IsSubset(pt.pp, ii) then       # scope already completed
   G := Difference(pt.pp, ii);          # restrict size outside the scope only
   __min_mpat(pt.split{G}, pt);         # restrict type etc. outside the scope
  elif IsSubset(ii, pt.pp) then     # do scope only
   IntersectSet(pt.next, ii);           # accept inside the scope only
   val := _ceil(val*\\rc.scope.strict/Length(\\rc.scope.index));    # size per scope
   res.scope := val;
  else
   Error_("Beyond scope");
  fi;
 fi;
 res.min := _ceil((val - Sum(ls{pt.pp}))/Length(pt.next));
 pp  := \\rc.domain[1];
 val := max_value(pp[1])*Length(pp);    # total maximum per domain
 res.max := val;
 if Length(G) > 0 then res.max := Minimum(ls{G}); fi;
 # pp := _max_part(val - res.min, val - res.max, pp);
##!! To handle the duality here!!
 pp := _partitions(res.min, res.max, [smax, max], Length(pp), true);
 pp := Set(pp, par -> List(par, p -> Maximum(p, smax)));
 if IsBound(pt.size) then
  pp := Filtered(pp, function(p)
    G := Sum(p);
    if G < pt.size then return true; fi;
    if G > pt.size then return false; fi;
    return p <= pt.sign;
   end);
 fi;

 G := \\rc.perm;
 if IsBound(res.scope) then G := \\rc.scope.perm; fi;
 G := _multi_stab(G, _mat2pattern(pat), \\rc.duals);
 pos := OrbitsDomain(G, \\rc.domain{pt.next}, OnSets);

 val := [];
 Perform(pat, function(p) val[p[1]] := p[2]; end);
## even faster version
 pp := List(pos, function(dm)
   dm := remove_dual(Minimum(dm));
   ii := Filtered(dm, i -> IsBound(val[i]));
   ls := pp;
   if Length(ii) > 0 then
    dm := Difference(dm, ii);
    ls := List(ls, function(l)
      l := List(l);
      for i in ii do
       p := Position(l, val[i]);
       if p = fail then return fail; fi;
       Remove(l, p);
      od;
      return l;
     end);
    ls := Filtered(ls, l -> l <> fail);
   fi;
   Perform(ls, function(l)
     Apply(l, function(p)
       if p = max then return p; fi;
       return -max;
      end);
    end);
   return _pack_pats(G, dm, ls);
  end);
 res.pat := pp;
# pat := rec(min := min, max := max, pat := pp);
# if dd > 0 then pat.defect := dif; fi;
 return res;
end;

#########################################################
# Breaking a list for further processing
#########################################################

__BL := 0;

## here, func(ls, pat) is supposed to process the list with a new pattern
break_list :=
function(ls, func)
 local pats, ll, ts, ds;

# pats := Set(ls, r -> r.pat);
 pats := Set(ls, r -> Set(r.pat));
 __BL := rec(pat := pats, len := []);
 ts := Length(\\saved);
 ds := _save_discarded();
 ls := Flat(List([1..Length(pats)], function(p)
   __BL.index := p;
   fprint("\033[36;1m## %0 of %1: \c", p, Length(pats));
   p := pats[p];
#   ll := Filtered(ls, r -> r.pat = p);
   ll := Filtered(ls, r -> Set(r.pat) = p);
   if Length(ll) = 0 then return ll; fi;
   p := ll[1].pat;
   if Length(p) <= 20 then
    _print("[ %0 ]", _print_pat(p));
   else
    _print("(pattern of length %0, size %1)", Length(p), pattern_size(p));
   fi;
   Print("\033[0m\n");
   Add(__BL.len, Length(ll));
   ll := func(ll, p);
   return ll;
  end));
 ls := \\discard(ls);
 _print_found(ls, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return ls;
end;

#########################################################
# Strings for _get_morbit and such
#########################################################

__string_sets :=
function(ls, count)
 local v, l;
 if count = 0 then return [[]]; fi;
 if Length(ls) = 1 then return [list_of(ls[1], count)]; fi;
 v := Remove(ls);
 return Concatenation(List([0..count], function(n)
   l := list_of(v, n);
   return List(__string_sets(List(ls), count - n), s -> Concatenation(l, s));
  end));
end;

_string_sets :=
function(val, count)
 local rc;
 if count = 0 then return [[]]; fi;
 if val = 0 then return [list_of(1, count)]; fi;
 rc := \\rc.ctrl.ind[val];
 if not IsBound(rc.sets[count]) then
  rc.sets[count] := Immutable(__string_sets(List(rc.ind), count));
 fi;
 return rc.sets[count];
end;

_expand_strings := ReturnTrue;

_expand_string :=
function(st, str)
 local ls, val, count;
 if not IsList(str[st]) then return [str]; fi;
 ls := str[st];
 str := str{[1..st - 1]};
 val := ls[1];
 if IsList(val) then
  ls := List(_pack_partitions(val));
  Apply(ls, l -> Concatenation(str, [l]));
  return _expand_strings(st, ls);
 fi;
 count := Number(ls, i -> i = val);
 ls := Filtered(ls, i -> i <> val);
 str := List(_string_sets(val, count), s -> Concatenation(str, s));
 if Length(ls) > 0 then Perform(str, function(s) Add(s, ls); end); fi;
# if __print_expand then
#  fprint("\033[36m - expanded to %0 strings\033[m\n", Length(str));
# fi;
 return str;
end;

_expand_strings :=
function(st, ls)
 local bad;
 bad := Filtered(ls, str -> IsList(str[st]));
 if Length(bad) = 0 then return ls; fi;
 ls := Filtered(ls, str -> not IsList(str[st]));
 Perform(bad, function(str)
   UniteSet(ls, _expand_string(st, str));
  end);
 return ls;
end;

strings :=
function(arg)       # (dif{, values})
 local dif, par, pp, len;

 dif := Remove(arg, 1);
 par := \\rc.vec[\\rc.mid].bound;
 len := Length(\\rc.domain);
 pp := PositionsProperty(\\rc.ctrl.ind, l -> Length(l.ind) <> 0);
 if IsBound(arg[1]) and IsList(arg[1]) then IntersectSet(pp, arg[1]); fi;
 par := _partitions(par - dif, par, pp, len, true);
 par := MakeImmutable(_pack_partitions(par));
 return List(par, p -> [p]);
end;

## set normal pattern/group to a record
fix_pattern :=
function(arg)
 local rc, cnt;
 rc := Remove(arg, 1);
 if Length(arg) = 0 then Add(arg, \\rc.mid); fi;
 cnt := counts(rc);
 rc.pat := List(remove_dual(domain(_as_list(arg))), p -> __pat([p, cnt[p]]));
 rc.G := \\G;
 Unbind(rc.stab);
end;


==> anc/2/print.txt <==
# -*- GAP -*-

################################################################
# Printing
################################################################

\\print_default := Immutable(rec(
 int := "%0",
 rat := "%0",
 vector := "sq = %0, discr = %1",
 pair   := "V(%0, %1; %2), discr = (%3, %4)",
 count  := "   - [%0/%1]",
 header := "## Found %0 orbits: group = %1, ",
 orbit  := ">> Orbit %0 of %1: length = %2, dual = %3, ",
 zero   := "=0="
));

\\print := \\print_default;

_print_value :=
function(v)
 if IsInt(v) then return format(\\print.int, v); fi;
 return format(\\print.rat, v);
end;

_print_vector_literal :=
function(r)
 return [format(\\print.vector, _print_value(r.1), r.d)];
end;

_print_literal :=
function(rc, r)
 local discr;

 discr := n -> rc.vectors[r.ids[n]].d;

 if r.tp = 1 then return _print_vector_literal(r); fi;
 return [format(\\print.pair,
                    _print_value(r.1), _print_value(r.2), _print_value(r.3),
                    discr(1), discr(2))];
end;

_print_pair :=
function(ls)
 local ss;

 if IsRecord(ls) then ls := ls.vec; fi;
 ss := List([1..Length(ls)], function(n)
   if IsZero(ls[n].vec) and IsString(\\print.zero) then return [\\print.zero]; fi;
   ss := \\lattice[n].print(\\lattice[n], ls[n]);
   if ValueOption("verbose") = true then
    ss[1] := Concatenation(ss[1], format(\\print.count, ls[n].bound, ls[n].count));
   fi;
   return ss;
  end);
 Perform([1..Length(ss)], function(n)
   Perform(ss[n], function(s)
     print(s);
     Print("\n");
    end: level := next_(n - 1));
  end);
end;

#print_pair := _print_pair;

print_pairs :=
function(arg)
 local rc, print_header, dual;

 print_header := function()
  fprint(\\print.header, Length(rc.vec), Size(rc.group));
  _print_reduced(rc);
 end;

 dual := function(rc)
  if \\duality then return rc.dual; fi;
  return "";
 end;

 rc := CallFuncList(_pair, arg);
 if IsList(rc) or (rc.tp = tp_comb) then
  fprint("> ");
  _print_reduced(rc);
  _print_pair(rc);
  return;
 fi;
 if rc.tp = tp_orbit then
  if \\duality then
   fprint(">> length = %0, dual = %1, ", Length(rc.orbit), rc.dual);
  else
   fprint(">> length = %0, ", Length(rc.orbit));
  fi;
  _print_reduced(rc);
  _print_pair(rc.orbit[1]);
  return;
 fi;
 print_header();
 Perform([1..Length(rc.vec)], function(n)
   fprint(\\print.orbit,
                n, Length(rc.vec), Length(rc.vec[n].orbit), dual(rc.vec[n]));
   _print_reduced(rc.vec[n]);
   _print_pair(rc.vec[n].orbit[1]);
  end);
 print_header();
end;

print_pair := print_pairs;

###############################################################
# TeX output
###############################################################

_TeX_name :=
function()
 return format("%0%1_%2.tex", \\TeX_dir(), \\prefix, _lattice_name());
end;

print_TeX :=
function(rc)
 local res, ss, ls, rr, c, af, vec, bound;

 af := function(arg) Append(res, CallFuncList(format, arg)); end;

 vec := function(r, vid, sid, d)
  vid := r.(vid);
  sid := r.(sid);
  ss := "&";
  if IsBound(r.rt) then Append(ss, "\\root"); fi;
  if IsInt(vid) then Append(ss, "\\int(%0)"); else Append(ss, "\\rat(%0)"); fi;
  ss := format(ss, vid);
  rr := \\lattice[r.index].vectors[d];
  if rr.d <> 0 then
   vid := format("{%0}", rr.d);
  else
   vid := format("{\\%0}", sid);
  fi;
  Append(ss, vid);
  vid := "{}";
  if IsBound(rr.sp) then
   vid := rr.sp;
  elif IsBound(r.sp) then
   vid := r.sp;
  fi;
  if IsInt(vid) then
   if vid < 0 then vid := format("\\spec{%0}", -vid); fi;
   vid := format("{%0}", vid);
  fi;
  Append(ss, vid);
  return ss;
 end;

 bound := function(r, c)
  af("&\\cnt{%0}&\\bounds{%1}{%2}{%3}{%4}&&\\cr\n",
        r.count/c, r.bound/c, r.reduced[rs_bound]/c,
        Position(r.reduced, r.bound),
        IsBound(r.reduced[rs_brute]) and (r.reduced[rs_brute] = r.bound));
 end;

# reason := ["", "\\by{\\Elkies}", "", "\\by{\\?}"];

 if IsInt(rc) then rc := \\pairs[rc]; fi;
 res := format("% -*- TeX -*-\n% Niemeier lattice %0\n% Class %1\n",
                _name(\\lattice), rc.id);
 af("\\orbit{%0}{%1}{%2}\n", Length(\\lattice), rc.id, rc.bound);
 ss := Concatenation(List(rc.h, r -> vec(r, 1, 1, r.id)));
 af("\\h{%0}%1&", rc.id, ss);
 bound(rc, 1);
 Perform(rc.vec, function(r)
   if \\duality and (r.dual < r.id) then return; fi;
   ss := Concatenation(List(r.orbit[1].vec, r -> vec(r, 3, 2, r.ids[2])));
   af("\\l{%0}%1", r.id, ss);
   c := Length(r.orbit);
   ss := String(c);
   if \\duality and (r.dual = r.id) then
    if ForAll(r.orbit[1].vec, rr -> rr.dual = rr.id) then
     ss := Concatenation(ss, "\\sdd");
    else
     ss := Concatenation(ss, "\\sd");
    fi;
   fi;
   af("&\\ln{%0}", ss);
   bound(r, c);
  end);

 Append(res, "\\endorbit\n");
# Append(res, "\\endinput\n");
 return res;
end;

write_TeX :=
function(arg)
 local rc, ss, out, ln;

 ln := _lattice_name();
 if IsBound(arg[1]) and (IsInt(arg[1]) or IsRecord(arg[1])) then
  rc := Remove(arg, 1);
  ss := print_TeX(rc);
 else
  ss := format("% -*- TeX -*-\n% Niemeier lattice %0\n% %1 classes\n",
                    ln, Length(\\pairs));
  Append(ss, format("\\newcs{max-%0}{%1}%\n",
                    ln, Maximum(List(\\pairs, r -> r.bound))));
  Append(ss, format("\\newcs{count-%0}{%1}%\n",
                    ln, Length(\\pairs)));
  Append(ss, format("\\newcs{counts-%0}{%1}%\n",
                    ln, Concatenation(List(\\pairs,
                        r -> format("\\DO{%0}{%1}", r.id, r.bound)))));
  Append(ss, "\\orbits\n");
  Perform(\\pairs, function(r) Append(ss, print_TeX(r)); end);
  Append(ss, "\\endorbits\n");
 fi;
 Append(ss, "\\endinput\n");
 if IsBound(arg[1]) then rc := arg[1]; else rc := _TeX_name(); fi;
 out := OutputTextFile(rc, false);
 SetPrintFormattingStatus(out, false);
 PrintTo(out, ss);
 CloseStream(out);
 fprint(">> Written to %0\n", rc);
end;


==> anc/2/sextet.txt <==
# -*- GAP -*-

vec :=
function(set)
 local v;
 v := List([1..24], i -> 0);
 Perform(set, function(i) v[i] := 1; end);
 return v;
end;

support := v -> PositionsProperty(v, i -> not IsZero(i));
len := v -> Number(v, i -> not IsZero(i));

mg := MathieuGroup(24);
vv := SylowSubgroup(mg, 2);
vv := OrbitsDomain(vv, [1..24]);;
vv := Set(First(vv, o -> Length(o) = 8));;
vv := Set(Orbit(mg, vv, OnSets));;
code := List(vv, vec);;
V := VectorSpace(GF(2), code*Z(2));
dd := Filtered(V, v -> len(v) = 12);;
dd := List(dd, support);;

spp :=
function(q)
 local v;
 v := Filtered(vv, o -> IsSubset(o, q));
 v := List(v, o -> Difference(o, q));
 Add(v, q);
 return v;
end;

sp :=
function(q)
 if IsMatrix(q) then return Union(List(q, sp)); fi;
 return List(spp(q), vec);
end;

add_sp :=
function(rc)
 local G, r, V;

 if IsList(rc) then
  fprint(">> %0 records \c", Length(rc));
  print_dots(Length(rc));
  rc := List(rc, function(r)
    r := add_sp(r);
    print_dot();
    return r;
   end);
  rc := Flat(rc);
  print_done(Length(rc));
  return rc;
 fi;

 G := Stabilizer(mg, rc.vec, OnSetsSets);
 G := OrbitsDomain(G, Combinations([1..24], 4), OnSets);
 return List(G, function(o)
  r := rec(vec := List(rc.vec));
  AddSet(r.vec, o[1]);
  V := VectorSpace(Rationals, sp(r.vec));
  r.rank := Dimension(V);
  r.count := Number(code, o -> o in V);
  return r;
 end);
end;

do_sp :=
function(rc)
 local V;
 V := \4{Union(\6{rc.vec})};
 V := VectorSpace(Rationals, List(V, vec));
 rc.rank := Dimension(V);
 rc.count := Number(code, o -> o in V);
end;

rk_sp :=
function(rc)
 local V;
 V := \4{Union(\6{rc.vec})};
 return Rank(List(V, vec));
end;

add_sp :=
function(rc)
 local G, orb, r, len;

 if IsList(rc) then
  fprint(">> %0 records \c", Length(rc));
  print_dots(Length(rc));
  rc := List(rc, function(r)
    r := add_sp(r);
    print_dot();
    return r;
   end);
  rc := Flat(rc);
  print_done(Length(rc));
  return rc;
 fi;

 G := Stabilizer(rc.G, rc.vec, OnSets);
 orb := OrbitsDomain(G, [1..Length(\6)]);
 len := Length(rc.vec);
 orb := List(orb, function(o)
  r := rec(vec := List(rc.vec), G := G);
  AddSet(r.vec, o[1]);
  if Length(r.vec) <= len then return fail; fi;
#  V := VectorSpace(Rationals, sp(r.vec));
#  r.rank := Dimension(V);
#  r.count := Number(code, o -> o in V);
  return r;
 end);
 return Filtered(orb, IsRecord);
end;

##################################################

vector :=
function(s, p, d)
 local v;
 v := [0, 0, 0, 0, 0, 0];
 v[s[p][1]] := 1;
 v[s[p][2]] := E(6)^(2*(d mod 3) + 1);
 return v;
end;

plane :=
function(s, d)
 return [vector(s, 1, d[1]), vector(s, 2, d[2]), vector(s, 3, d[3])];
end;

intr :=
function(p1, p2)
 return Rank(Union(p1, p2));
end;

planes :=
function(s)
 return List(Cartesian([0..2], [0..2], [0..2]), c -> plane(s, c));
end;

av := function(oct)
 local u, v;
 u := vec(oct);
 oct := Difference(oct, o);
 return List(Combinations([1..4]), function(c)
   v := List(u);
   Perform(c, function(p) v[oct[p]] := -1; end);
   return v;
  end);
end;

next := function(ls)
 local G, dm;

 dm := Difference([1..24], Union(ls));
 G := Stabilizer(mg, Set(ls), OnSetsSets);
 dm := List(OrbitsDomain(G, Combinations(dm, 2), OnSets));
 SortBy(dm, Length);
 Print(List(dm, Length), "\n");
 return List(dm, Minimum);
end;

dodec := [ [ 1, 2 ], [ 3, 4 ], [ 5, 8 ], [ 6, 24 ], [ 7, 10 ], [ 9, 16 ], [ 11, 13 ],
  [ 12, 23 ], [ 14, 21 ], [ 15, 18 ], [ 17, 20 ], [ 19, 22 ] ];

pm :=
function(g)
 local mat;
 mat := PermutationMat(g[1], 12, GF(3));
 return mat*DiagonalMat(List(g[2], function(p)
   if p = () then return Z(3)^0; fi;
   return Z(3);
  end));
end;

A2_discr :=
function(v)
 return Concatenation(List(v, function(p)
   if p = 0 then return [0, 0, 0]; fi;
   if p = 1 then return [0, 1, 0]; fi;
   return [0, 0, 1];
  end));
end;


==> anc/auxx.txt <==
# -*- GAP -*-
## Global constants
collect_errors   := true;  # collect errors in data.error
\\collect_errors := false; # collect errors in \\errors;
collect_warnings := true;  # collect warnings in \\watnings;

## Global variables
\\warnings := [];          # warnings will be collected here
\\errors   := [];          # errors will be collected here
last_error := "";          # last error message
err_OK     := [];          # errors to be ignored

###############################################################
##  Printing routines
###############################################################

\\action := [];

__max_level := 24;

next_ :=
function(arg)
 local res;
 res := ValueOption("level");
 if not IsInt(res) then res := 0; fi;
 if IsBound(arg[1]) then res := res + arg[1]; fi;
 res := res + 1;
 if res > __max_level then res := __max_level; fi;
 return res;
end;

action :=
function(arg)
 if Length(arg) = 0 then \\action := []; return; fi;
 \\action := [next_() - 1, arg[1]];
end;

print :=
function(arg)
 local action;
 if Length(\\action) = 2 then
  action := \\action;
  \\action := [];
  print(action[2]: level := action[1]);
 fi;
 Print(String("", next_() - 1));
 CallFuncList(Print, arg);
end;

\\format := [, "%0", "%1", "%2", "%3", "%4", "%5", "%6", "%7", "%8", "%9"];
MakeImmutable(\\format);

format :=
function(arg)
 local res, i;
 res := arg[1];
 for i in [2..Minimum(Length(arg), Length(\\format))] do
  if IsFunction(arg[i]) then arg[i] := NameFunction(arg[i]); fi;
  res := ReplacedString(res, \\format[i], String(arg[i]));
 od;
 return res;
end;

fprint := function(arg) print(CallFuncList(format, arg)); end;

_print := function(arg) Print(CallFuncList(format, arg)); end;

print_done :=
function(arg)
 Print(" Done");
 if IsBound(arg[1]) then Print(format(" (%0 found)", arg[1])); fi;
 Print("\033[0m\n");
# Print(format(" Done (%0 found)\033[0m\n", count));
end;

m_of_n :=
function(m, n)
 return Concatenation(String(m), " of ", String(n));
end;

prn_1 := "==";
prn_2 := "--";

_dot_max := 32;
_dot_step := 1;
_dot_next := 0;
_dot_count := 0;

print_dots := function(size)
 _dot_count := 0;
 _dot_step := size/_dot_max;
 _dot_next := _dot_step;
end;

print_dot :=
function()
 _dot_count := _dot_count + 1;
 if _dot_count < _dot_next then return; fi;
 _dot_next := _dot_next + _dot_step;
 Print(".\c");
end;

###############################################################
##  Errors:
###############################################################

ERRORS := [];

err_Kernel   := "(Rank too small)\n";
err_Integer  := "**Not an integral matrix\n";
err_Odd      := "**Odd matrix\n";
err_Rank     := "**Rank too large\n";
err_Index    := "**Inertia index too large\n";
err_Singular := "**Singular quartic";
err_Cmpnt    := "**Fixed component";
err_Elliptic := "**Elliptic pencil";
err_Cubic    := "**Cubic equation";
err_Parity   := "**(mod 3) error\n";
err_Det      := "**Determinant < 0\n";
err_Discr    := "**Discriminant too large\n";
err_Impr     := "**Imprimitive pencil\n";
err_Pencil   := "**Too many planes\n";
err_Lines    := "**Too many lines\n";
err_Fiber    := "**Extra fiber\n";
err_Fiber3   := "**Extra fiber (3,7)\n";
err_Fiber4   := "**Extra fiber (4,5)\n";
err_Fiber5   := "**Extra fiber (5,*)\n";
err_Dual     := "**Pencil P(l*) too large\n";
err_Sections := "**Extra sections\n";
err_Valency  := "**Max valency too high\n";
err_Count    := "**Max count too high\n";
err_Small_P  := "**Has a smaller pencil\n";
err_Small_q  := "**Has a smaller link\n";
err_Plane    := "**Extra plane\n";
err_Triangle := "**Has a triangle\n";
err_Quad     := "**Has a quadrangle\n";
err_Biquad   := "**Has a biquadrangle\n";
err_X64      := "**Is X_64\n";
err_Pool     := "(Found in pool)\n";
err_Solution := "**No dual vector\n";
err_D5       := "**Has D_5\n";
err_D6       := "**Has D_6\n";
err_D7       := "**Has D_7\n";
err_E6       := "**Has E_6\n";
err_E7       := "**Has E_7\n";
err_Girth    := "**Girth too small\n";
err_Bipartite:= "**Not bipartite\n";
err_No_Sect  := "**Cannot have sections\n";

err_OK := [err_Rank];

_print_error := true;
#_clr_error   := "\033[35;1m";
#_clr_error   := "\033[31;1m";
_clr_error   := "\033[31m";

err_ :=
function(arg)
 last_error := arg[1];
 AddSet(ERRORS, last_error);
 if Length(arg) > 1 then
  arg[2].error := last_error;
  if \\collect_errors then Add(\\errors, arg[2]); fi;
 fi;
 if _print_error then print(_clr_error, last_error, "\033[0m"); fi;
end;

###############################################################
##  Warnings:
###############################################################

wrn_Impr     := "!!Kernel not detected by lines\n";
wrn_Discr    := "!!Not embedded to K3\n";
wrn_Group    := "!!Stabilizer not detected by fibers\n";
wrn_Extra    := "!!Extra sections added\n";
wrn_Second   := "!!More sections added\n";
wrn_Rank     := "!!Rank too small\n";

warning_ :=
function(arg)
 if Length(arg) > 1 then
  arg[2].warning := arg[1];
  if collect_warnings then Add(\\warnings, arg[2]); fi;
 fi;
 print(arg[1]);
end;

###############################################################
##  Output
###############################################################

## A standard output file name
out_file := s -> Concatenation("out/", s, ".txt");

save_values :=
function(path, names, values)
 local out, s;
 out := OutputTextFile(path, false);
# SetPrintFormattingStatus(out, false);
 PrintTo(out, "# -*- GAP -*-\n\n");
 s := ValueOption("comment");
 if IsString(s) then PrintTo(out, s, "\n"); fi;
 for s in [1..Length(names)] do
  PrintTo(out, ReplacedString(names[s], "\\", "\\\\"), " :=\n");
  PrintTo(out, values[s]);
  PrintTo(out, ";\n\n");
 od;
 CloseStream(out);
end;

## save_globals(file, name1, name2, ...)
save_globals :=
function(arg)
 local file;
 file := Remove(arg, 1);
 save_values(out_file(file), arg, List(arg, ValueGlobal));
end;

## save(name[, value]): saves ValueGlobal(name) to name.txt
save :=
function(arg)
 local name, val;
 name := arg[1];
 if IsBound(arg[2]) then val := arg[2]; else val := ValueGlobal(name); fi;
 save_values(out_file(name), [name], [val]);
 fprint("## Variable \"%0\" saved\n", name);
end;


==> anc/discr.txt <==
# -*- GAP -*-

#####################################################
##  Discriminant automorphisms via permutations
#####################################################

__hom_func :=
function(hom)
 return function(arg)
   if Length(arg) = 0 then return hom; fi;
   return Image(hom, arg[1]);
  end;
end;

# Set to true to turn off validity checks when creating maps
\\NC_discr_hom := false;

__make_hom :=
function()
 if \\NC_discr_hom or (ValueOption("NC") = true) then
  return GroupHomomorphismByImagesNC;
 fi;
 return GroupHomomorphismByImages;
end;

\\make_hom := __make_hom;

#####################################################
##  Initializing a discriminant for automorphisms
#####################################################

__create_component :=
function(prime, exp)
 local p, q, v, ls;

 p := 1;
 v := [];
 ls := [];
 Perform([1..Length(exp)], function(n)
   Add(v, p);
   q := p + prime^exp[n];
   Add(ls, CycleFromList([p..q - 1]));
#   Add(ls, MappingPermListList([p..q - 1], Concatenation([p + 1..q - 1], [p])));
   p := q;
  end);
 return [v, ls];
end;

_init_component_aut :=
function(rc, shift)
 local v0, id, G, PG, vec, vp, gg, bb, ff, pp, sp, O, pwr, aut, data,
       p2v, v2p, prod, _aut, _vec, stab;

 p2v := g -> OnTuples(v0, g) - v0;
 v2p := v -> Product([1..Length(v)], n -> gg[n]^v[n]);

 prod := function(vec, mat)
  return (vec*mat) mod pwr;
 end;

 _vec := function()
  if IsBound(vec) then return; fi;
  G := List(G);
  vec := List(G, p2v);
  vp := Sortex(vec);
  bb := List(gg, g -> Position(G, g));
  if vp <> () then bb := OnTuples(bb, vp); fi;
  MakeImmutable(G);
  MakeImmutable(vec);
  MakeImmutable(bb);
 end;

 _aut := function()
  local p;

  if IsBound(aut) then return aut; fi;
  aut := AutomorphismGroup(data.G);
  _vec();
  aut := NiceMonomorphismAutomGroup(aut, G, gg);
  Unbind(G);
  aut := MappingGeneratorsImages(aut)[2];
  p := vp*pp;
  if p <> () then aut := OnTuples(aut, p); fi;
  aut := Subgroup(rc.aut(-1), aut);
  return aut;
 end;

 stab := function(g)
  local sq;
  sq := List(vec, data.sq);
  Perform(Set(sq), function(s)
    g := Stabilizer(g, Positions(sq, s) + shift, OnSets);
   end);
  return ClosureSubgroup(Subgroup(aut, []), GeneratorsOfGroup(g));
 end;

 v0 := __create_component(rc.prime, rc.exp);
 gg := v0[2];
 G  := Group(gg);
 v0 := v0[1];
 id := [1..Length(rc.exp)];
 ff := rc.form;
 pwr := discr_powers(rc);

 data := MakeImmutable(rec(
  G   := G,
  p2v := p2v,
  v2p := v2p,
  sq  := v -> modZ(v*ff*v, true),
  idv := function(v)
    _vec();
    return PositionSet(vec, v) + shift;
   end,
  idp := p -> data.idv(p2v(p)),
  shift   := shift,
  domain  := MakeImmutable([1 + shift..rc.order + shift]),
# permutation auto-/homomorphism as a matrix
  as_mat  := function(perm)
    _vec();
    perm := perm^sp;
    return List(bb, u -> vec[u^perm]);
   end,
# matrix auto-/homomorphism as a permutation
  as_perm := function(mat)
    _vec();
    return SortingPerm(List(vec, v -> prod(v, mat)))^pp;
   end,
 ));

 pp := MappingPermListList([1..rc.order], data.domain);
 sp := pp^-1;

# automorphism group
 rc.aut := function(arg)
   if IsBound(arg[1]) then
    if arg[1] = 0 then return _aut(); fi;
    if arg[1] < 0 then
     if not IsBound(PG) then PG := SymmetricGroup(data.domain); fi;
     return PG;
    fi;
   fi;
   if not IsBound(O) then O := stab(_aut()); fi;
   return O;
  end;

# vector(s) with given indices
 rc.vecs := function(arg)
  _vec();
  if Length(arg) = 0 then return vec; fi;
  if IsInt(arg[1]) then return vec[arg[1] - shift]; fi;
  return vec{arg[1] - shift};
 end;

# data for other operations
 rc.misc := function() return data; end;

 return shift + rc.order;
end;

# initializing a component for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#         < 0 --> group of all permutations of comp
# - .vecs     --> all vectors
#           n --> vector[n] or {n} (integer/list)
# - .misc     --> rec(
#    G         : component as a permutation group
#    p2v        vec  --> perm (in G)
#    v2p        perm --> vec
#    sq         vec  --> square
#    idv        vec  --> position
#    idp       perm  --> position
#    shift     : offset of vecs
#    domain    : domain for .aut() (same as indices for .vecs())
#    as_mat     perm --> mat
#    as_perm    mat  --> perm (in .aut())
# )
init_component_aut :=
function(rc)
 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 _init_component_aut(rc, 0);
end;

# squares taken as a set
discr_squares := comp -> Set(comp.vecs(), comp.misc().sq);

# positions of vectors of a given square (and order) in .vec()
positions_square :=
function(arg)   # (comp, sq{, order})
 local c, sq, vec, dt, n;
 c  := arg[1];
 sq := modZ(arg[2], true);
 vec := c.vecs();
 dt := c.misc();
 sq := PositionsProperty(vec, v -> dt.sq(v) = sq);
 if IsBound(arg[3]) then
  n := c.prime^arg[3];
  c := dt.v2p;
  sq := Filtered(sq, v -> Order(c(vec[v])) = n);
 fi;
 return sq + dt.shift;
end;

__direct_product_elm :=
function(G, ls)
 ls := List([1..Length(ls)], n -> Image(Embedding(G, n), ls[n]));
 return Product(ls, One(G));
end;

__direct_product_subgroup :=
function(G, ls)
 local e;
 ls := List(ls, GeneratorsOfGroup);
 Perform([1..Length(ls)], function(n)
   e := Embedding(G, n);
   ls[n] := List(ls[n], g -> Image(e, g));
  end);
 ls := Subgroup(G, Concatenation(ls));
# SetDirectProductInfo(ls, DirectProductInfo(G));
 return ls;
end;

# initializing a discriminant for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#           n --> .comp[n].aut()
#         < 0 --> product of groups of permutations
init_discr_aut :=
function(rc)
 local O, PG, aut, _aut, s;

 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 s := 0;
 Perform(rc.comp, function(c) s := _init_component_aut(c, s); end);

 _aut := function()
  if not IsBound(aut) then
   aut := List(rc.comp, c -> GeneratorsOfGroup(c.aut(0)));
   aut := Subgroup(rc.aut(-1), Concatenation(aut));
  fi;
  return aut;
 end;

 rc.aut := function(arg)
  if IsBound(arg[1]) then
   if arg[1] = 0 then return _aut(); fi;
   if arg[1] < 0 then
    if not IsBound(PG) then
     PG := Concatenation(List(rc.comp, c -> c.misc().domain));
     PG := SymmetricGroup(PG);
    fi;
    return PG;
   fi;
   return rc.comp[arg[1]].aut();
  fi;
  if not IsBound(O) then
   O := List(rc.comp, c -> GeneratorsOfGroup(c.aut()));
   O := Subgroup(rc.aut(-1), Concatenation(O));
  fi;
  return O;
 end;

# rc._aut := _aut;
end;

############################################################
## Brown invariant related stuff
############################################################

Br_comp :=
function(comp)
 local mm, m;
 mm := List([1..Maximum(comp.exp)], function(e)
   m := Filtered([1..Length(comp.exp)], i -> comp.exp[i] = e);
   return comp.form{m}{m};
  end);
 Perform([1..Length(mm)], function(i)
   m := mm[i];
   if Length(m) = 0 then mm[i] := 0; return; fi;
   m := Legendre(Determinant(m*comp.prime^i*2), comp.prime);
   m := (1 - m)*2;
   if (comp.prime mod 4) = 3 then m := m + 2*Length(mm[i]); fi;
   mm[i] := m mod 8;
  end);
 return mm;
end;

Br :=
function(comp)
 if not IsBound(comp.br) then
  comp.br := Br_comp(comp);
  comp.Br := Sum([1..Int((1 + Length(comp.br))/2)], i -> comp.br[2*i - 1]) mod 8;
 fi;
 return comp.br;
end;

############################################################
## Isomorphism between two discriminants
############################################################

_fast_compare_comp :=
function(c1, c2)
 if c1.prime <> c2.prime then return false; fi;
 if c1.exp <> c2.exp then return false; fi;
 if (c1.prime > 2) then
  return Legendre(c1.det, c1.prime) = Legendre(c2.det, c2.prime);
 fi;
 if c1.even <> c2.even then return false; fi;
 if not c1.even then return true; fi;
 return c1.det = c2.det;
end;

_comp_isomorphism :=
function(c1, c2)
 local d1, d2, v1, v2, sq, ss;
 d1 := c1.misc();
 v1 := c1.vecs();
 sq := List(v1, d1.sq);
 ss := Set(sq);
 v1 := List(ss, s -> Positions(sq, s) + d1.shift);
 d2 := c2.misc();
 v2 := c2.vecs();
 sq := List(v2, d2.sq);
 v2 := List(ss, s -> Positions(sq, s) + d1.shift);
 if List(v1, Length) <> List(v2, Length) then return fail; fi;
 v1 := RepresentativeAction(c1.aut(0), v2, v1, OnTuplesSets);
 if (v1 = fail) or (d1.shift = d2.shift) then return v1; fi;
 return MappingPermListList(d2.domain, d1.domain)*v1;
end;

_compare_comp :=
function(c1, c2)    # assuming that _fast_compare_comp passed!
 if (c1.prime > 2) and (Br(c1) <> Br(c2)) then return fail; fi;
 init_component_aut(c1);
 return c1.misc().isomorphism(c2.form);
end;

_discr_isomorphism :=
function(d1, d2)
 local res, p, c, ls;

 if d1.primes <> d2.primes then return fail; fi;
 if d1.order <> d2.order then return fail; fi;
 ls := [1..Length(d1.comp)];
 if ForAny(ls, n -> not _fast_compare_comp(d1.comp[n], d2.comp[n])) then
  return fail;
 fi;
 if ForAny(ls, n -> Br(d1.comp[n]) <> Br(d2.comp[n])) then return fail; fi;
 init_discr_aut(d1);
 init_discr_aut(d2);
 res := [];
 if ForAny(ls, function(n)
   n := _comp_isomorphism(d1.comp[n], d2.comp[n]);
   Add(res, n);
   return n = fail;
  end) then return fail; fi;
 return res;
end;

discr_isomorphism :=
function(d1, d2)
 d2 := _discr_isomorphism(d1, d2);
 if d2 <> fail then d2 := Product(d2, ()); fi;
 return d2;
end;

same_discr :=
function(d1, d2)
 return _discr_isomorphism(d1, d2) <> fail;
end;

#####################################################
##  Initializing a discriminant for the induced action
#####################################################

# automorphisms of a definite form
# works for very small forms only!
aut_form_definite :=
function(mat)
 local sv, res, prod, step;

 step := function(ls)
  local p, t, r, id;
  ls := List(ls);
  id := [1..Length(ls)];
  p := Length(ls) + 1;
  if p > Length(mat) then Add(res, ls); return; fi;
  r := mat[p];
  Perform(Positions(sv.norms, mat[p][p]), function(v)
    t := prod[v];
    ls[p] := sv.vectors[v];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
    t := -t;
    ls[p] := -ls[p];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
   end);
 end;

 sv := ShortestVectors(mat, Maximum(diagonal(mat)));
 prod := sv.vectors*mat;
 res := [];
 step([]);
# return res;
 return AsGroup(res);
end;

# orientation preserving subgroup
SO_group :=
function(G)
 local det, gens;

 det := function(g)
  g := Determinant(g);
  if g > 0 then return (); fi;
  return (1,2);
 end;

 return Kernel(GroupHomomorphismByFunction(G, Group((1,2)), det));
end;

# store a matrix for the unduced action
# - .hom     vec --> vec (dual lattice --> discriminant)
__set_comp_mat :=
function(rc, mat)
 rc.hom := v -> discr_dual(v, mat, rc);
end;

# mat --> induced automorphism as element of .aut(-1)
__comp_perm :=
function(rc, mat)
 return rc.misc().as_perm(rc.hom(rc.vectors*mat));
end;

__discr_perm :=
function(A, mat, comp)
 return comp.misc().as_perm(discr_auto(A, mat, comp));
end;

## In the functions below, G is either
#   - a matrix group, or
#   - rec(group, act), where act is to be applied to the elements of group
__copy_mat_group :=
function(old, new)
 if IsGroup(old) then return new; fi;
 return MakeImmutable(rec(group := new, act := old.act));
end;

__parse_mat_group :=
function(G)
 local act, gens, imgs;
 if IsRecord(G) then act := G.act; G := G.group; fi;
 gens := GeneratorsOfGroup(G);
 imgs := gens;
 if IsBound(act) then imgs := List(gens, act); fi;
 return rec(G := G, gens := gens, imgs := imgs);
end;

comp_homomorphism :=
function(comp, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs, v -> __comp_perm(comp, v));
 return \\make_hom()(G.G, comp.aut(-1), G.gens, G.imgs);
end;

# homomorphism from G to discr.aut()
discr_homomorphism :=
function(discr, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs, v -> Product(List(discr.comp,
                                            c -> __comp_perm(c, v)), ()));
 return \\make_hom()(G.G, discr.aut(-1), G.gens, G.imgs);
end;

set_discr_group :=
function(discr, func)
 local hom;
 if IsFunction(func) then
  discr.outer := func;
 else
  func := Immutable(func);
  discr.outer := function(arg) return func; end;
 fi;
 Perform(discr.comp, function(c)
   local hom;
   c.map := function(arg)
     if not IsBound(hom) then
      hom := comp_homomorphism(c, discr.outer());
      c.map := __hom_func(hom);
     fi;
     return CallFuncList(c.map, arg);
    end;
  end);
 discr.map := function(arg)
  if IsBound(arg[1]) and IsInt(arg[1]) then
   return CallFuncList(discr.comp[Remove(arg, 1)].map, arg);
  fi;
  if not IsBound(hom) then
   hom := discr_homomorphism(discr, discr.outer());
  fi;
  if Length(arg) = 0 then return hom; fi;
  return Image(hom, arg[1]);
 end;
end;

# store a matrix for the unduced action
# - .mat         --> matrix stored
# - .outer false --> O(.mat())  # this can be overridden
#           true --> SO(.mat())
set_discr_mat :=
function(rc, mat, definite) # definite = true assumes that mat is positive definite
 local O, SO;

 init_discr_aut(rc);
 mat := Immutable(mat);
 rc.mat := function() return mat; end;
 Perform(rc.comp, function(c) __set_comp_mat(c, mat); end);

 if not definite then return; fi;

# automorphisms of mat itself
 set_discr_group(rc, function(arg)    # op = true means orientation preserving
   if not IsBound(O) then O := aut_form_definite(mat); fi;
   if (Length(arg) = 0) or (arg[1] = false) then return O; fi;
   if not IsBound(SO) then SO := SO_group(O); fi;
   return SO;
  end);

# rc.outer := function(op)    # op = true means orientation preserving
#  if not IsBound(O) then O := aut_form_definite(mat); fi;
#  if op = false then return O; fi;
#  if not IsBound(SO) then SO := SO_group(O); fi;
#  return SO;
# end;

## induced automorphisms on the discriminant
# rc.outer := op -> rc.hom(rc.maut(op));
end;

# create a discriminant with matrix stored
discr_form_aut :=
function(arg)
 local dd;
 dd := CallFuncList(discr_form, arg);
 set_discr_mat(dd, arg[1],
               (dd.sign[2] = 0) and (dd.sign[3] = 0) and not IsBound(arg[2]));
 return dd;
end;

discr_form_ex := discr_form_aut;

# orbits of vectors of a given square (and order) in .vec()
orbits_square :=
function(arg)   # (comp, sq{, order})
 return OrbitsDomain(Image(arg[1].map()), CallFuncList(positions_square, arg));
end;

orbits_isotropic :=
function(discr, comp)
 local oo, res, p, pwr, v, n;
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 oo := positions_square(comp, 0);
 oo := OrbitsDomain(Image(discr.map()), oo);
 if Length(oo) <= 1 then return []; fi;
 res := [];
 pwr := discr_powers(comp);
 p := comp.prime;
 Perform(oo, function(o)
   v := comp.vecs(o[1]);
   n := 0;
   while not IsZero(v) do
    v := (v*p) mod pwr;
    n := n + 1;
   od;
   if n = 0 then return; fi;
   if not IsSet(o) then o := MakeImmutable(SortedList(o)); fi;
   if not IsBound(res[n]) then res[n] := [o]; else Add(res[n], o); fi;
  end);
 return res;
end;

#####################################################
##  New discriminant from old
#####################################################

_kernel_as_group :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return TrivialSubgroup(dt.G); fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 return Group(ker, ());
end;

_group_as_set :=
function(comp, G)
 G := List(G, comp.misc().idp);
 Sort(G);
 return G;
end;

_saturate_kernel :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return ker; fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 ker := List(Group(ker), dt.idp);
 Sort(ker);
 return ker;
end;

__stabilize_kernel_plain :=
function(discr, ker)
 local map;
 map := discr.map();
 ker := Stabilizer(Image(map), ker, OnSets);
 return PreImages(map, ker);
end;

__stabilize_kernel_hom :=
function(discr, ker)
 local map, gens;
 map := discr.map();
 if not HasMappingGeneratorsImages(map) then
  return __stabilize_kernel_plain(discr, ker);
 fi;
 gens := MappingGeneratorsImages(map);
 return Stabilizer(Source(map), ker, gens[1], gens[2], OnSets);
end;

#\\stabilize_kernel := __stabilize_kernel_plain;
\\stabilize_kernel := __stabilize_kernel_hom;

_stabilize_kernel :=
function(discr, ker)
 local map;

 map := discr.map();
 if Length(ker) = 0 then return Source(map); fi;
 ker := Concatenation(List(discr.comp, c -> _saturate_kernel(c, ker)));
 if Length(ker) = 0 then return Source(map); fi;
 return \\stabilize_kernel(discr, ker);
end;

_index2kernel :=
function(discr, ker)
 local ls;
 ker := List(discr.comp, function(c)
   ls := Intersection(ker, c.misc().domain);
   if Length(ls) = 0 then return []; fi;
   return c.vecs(ls)*c.vectors;
  end);
 return Concatenation(ker);
end;

_new_kernel :=
function(discr, ker)
 ker := _index2kernel(discr, ker);
 if IsBound(discr.kernel) then ker := Concatenation(discr.kernel, ker); fi;
 return MakeImmutable(ker);
end;

_new_discr_group :=
function(discr, ker)
 local G;
 G := _stabilize_kernel(discr, ker);
 G := __copy_mat_group(discr.outer(), G);
 return G;
end;

## The third argument is function(mat, kernel):
#   return false to stop processing;
#   otherwise, the result is stored in new discr.data
new_discr :=
function(arg)   # (discr, kers{, validate})
 local dd, ker, G, kernel, c;
 dd  := arg[1];
 ker := arg[2];
 kernel := _new_kernel(dd, ker);
 if IsBound(arg[3]) then
  G := arg[3](dd.mat(), kernel);
  if G = false then return fail; fi;
 fi;
 c := discr_form_ex(dd.mat(), kernel);
 if IsBound(G) then c.data := G; fi;
 c.kernel := kernel;
 set_discr_group(c, _new_discr_group(dd, ker));
 return c;
end;

#####################################################
##  K3-related tests
#####################################################

## These MUST be overridden
\\MM_sign := ReturnFail;    # sign of det(L)
\\MM_det  := ReturnFail;    # determinant det_p(discr)
\\MM_rank := ReturnFail;    # rank of L

__MM_sign :=
function(discr)
 if IsEvenInt(discr.sign[3]) then return 1; fi;
 return -1;
end;

__MM_det :=
function(discr, comp)
 return \\MM_sign(discr)*comp.det*discr.order/comp.order;
end;

__MM_rank := discr -> discr.sign[1] + discr.sign[3];

__MM_def  := discr -> (discr.sign[1] = 0) or (discr.sign[3] = 0);

__Nikulin_complement :=
function(discr, comp, det)
 det := det*\\MM_sign(discr);
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

## These can be overridden to handle the orthogonal complement
\\MM_sign := __MM_sign;
\\MM_det  := __MM_det;
\\MM_rank := __MM_rank;
\\MM_def  := __MM_def;

## Adjust above functions to handle T via discr(-NS)
set_MM_K3 :=
function()
 \\MM_sign := function(discr)
   if IsOddInt(discr.sign[1]) then return 1; fi;
   return -1;
  end;
 \\MM_rank := discr -> 22 - discr.sign[1] - discr.sign[3];
 \\MM_def  := discr -> (discr.sign[1] >= 19) or (discr.sign[3] >= 3);
 \\Nikulin := __Nikulin_complement;
end;

\\is_K3_OK_comp :=
function(comp, rk)
 rk := rk - Length(comp.exp);
 if rk > 0 then return true; fi;
 if rk < 0 then return false; fi;
 if (comp.prime = 2) and not comp.even then return true; fi;
 return comp.discr = 1;
end;

\\is_K3_OK_prime :=
function(discr, prime)
 prime := component(discr, prime);
 return (prime = fail) or \\is_K3_OK_comp(prime, \\MM_rank(discr));
end;

\\is_K3_OK_discr :=
function(discr)
 local rk;
 rk := \\MM_rank(discr);
 if rk < 2 then return 0; fi;
 rk := Filtered([1..Length(discr.primes)],
                    n -> not \\is_K3_OK_comp(discr.comp[n], rk));
 if Length(rk) = 0 then return true; fi;
 return discr.primes{rk};
end;

## This MUST be overridden
\\validate_discr := ReturnTrue; # function(mat, kernel)

#####################################################
##  Embdeeing/saturation
#####################################################

__debug_Bool :=
function(rc, val)
 if val then rc.1 := rc.1 + 1; else rc.0 := rc.0 + 1; fi;
 return val;
end;

__debug_compare := rec(0 := 0, 1 := 0);

__embd_stab :=
function(rc, G, mode)
 if IsBound(rc.G) then
  G := rc.G;
  mode := false;
 fi;
 if mode then return Stabilizer(G, rc.sat, OnSets); fi;
 return OrbitStabilizer(G, rc.sat, OnSets).stabilizer;
end;

_embd_stab :=
function(rc, G)
 if not IsBound(rc.stab) then
  rc.stab := __embd_stab(rc, G, false);
 fi;
 return rc.stab;
end;

__embd_cs :=
function(rc, G)
 if not IsBound(rc.cs) then
  rc.cs := RightCosets(G, _embd_stab(rc, G));
 fi;
 return rc.cs;
end;

__embd_K3 :=
function(root, rc, mat, kernel)
 mat := discr_form(mat, kernel);
 mat.kernel := MakeImmutable(kernel);
 rc.K3 := \\is_K3_OK_prime(mat, root.prime);
 if rc.K3 then
  if root.store then rc.discr := mat; fi;
  if root.stop then root.found := rc; fi;
  return root.stop;
 fi;
 Unbind(rc.data);
 return false;
end;

__embd_make :=
function(ker, index, comp)
 ker := rec(bb := MakeImmutable(ker),
            gg := _kernel_as_group(comp, ker),
            last := index);
 ker.sat := MakeImmutable(_group_as_set(comp, ker.gg));
 return ker;
end;

\\embd_stab_threshold := 255;

_embd_clean :=
function(ls, src)
 ls := Union(List(ls, r -> r.sat));
 Perform([1..Length(src)], function(n)
   if not IsBound(src[n]) then return; fi;
   if Length(Intersection(src[n], ls)) = 0 then Unbind(src[n]); fi;
  end);
end;

# return true if the process is to be terminated
_embd_start :=
function(root)
 local ls, orb;
 ls := [];
 root.select(1);
 orb := root.orb(1);
 if ForAny([1..Length(orb)], n -> root.added(root.null, ls, Minimum(orb[n]), n)) then
  return true;
 fi;
 root.1 := [ls];
 _embd_clean(ls, orb);
 return Length(ls) = 0;
end;

_embd_finalize :=
function(root)
 local l, id;
 l := root.level;
 if l = 0 then return; fi;
 id := 0;
 Perform(Flat(root.(l)), function(rc)
   id := id + 1;
   rc.last := 1;
   rc.ref := id;
   rc.G := root.stab(rc);
  end);
end;

# return true if the process is to be terminated
_embd_rc :=
function(root, rc, dest)
 local src, orb, val;
 src := root.orb(root.level);
 return ForAny([rc.last..Length(src)], function(n)
   if not IsBound(src[n]) then return false; fi;
   orb := OrbitsDomain(root.stab(rc), src[n]);
   return ForAny(orb, o -> root.added(rc, dest, Minimum(o), n));
  end);
end;

# returns list
# check IsBound(root.found) for termination
_embd_list :=
function(root, ls)
 local dest;
 dest := [];
 ForAny(ls, rc -> _embd_rc(root, rc, dest));
 return dest;
end;

# return true if the process is to be terminated
_embd_start_level :=
function(root)
 local ls, src;
 if not IsBound(root.level) then return _embd_start(root); fi;
 if root.level = 0 then return true; fi;
 _embd_finalize(root);
 if root.select(root.level + 1) = 0 then return true; fi;
 src := root.(root.level - 1);
 ls := _embd_list(root, src[1]);
 if IsBound(root.found) then return true; fi;
 _embd_clean(ls, root.orb(root.level));
 if ForAny([2..Length(src)], function(n)
   Append(ls, _embd_list(root, src[n]));
   return IsBound(root.found);
  end)
  then return true; fi;
 root.(root.level) := [ls];
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next :=
function(root)
 local pool, ls;
 pool := root.(root.level);
 ls  := pool[Length(pool)];
 if Length(ls) = 0 then return true; fi;
 ls := _embd_list(root, ls);
 if IsBound(root.found) then return true; fi;
 Add(pool, ls);
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next_level :=
function(root)
 if _embd_start_level(root) then return true; fi;
 repeat until _embd_next(root);
 return IsBound(root.found);
end;

_embd_collect :=
function(root)
 local id, res;
 res := [];
 id := 0;
 while IsBound(root.(id)) do
  Append(res, Filtered(Flat(root.(id)), r -> r.K3));
  id := id + 1;
 od;
 return res;
end;

## Set .stop to true to find the first occurence only
init_embeddings_comp :=
function(discr, comp)
 local res, orb, dt, G, src, mode, ref, tp, is_same, pos;

 pos := function(v)
  v := PositionProperty(src, l -> PositionSet(l, v) <> fail);
  if v = fail then return 0; fi;
  return v;
 end;

 ref := function(rc)
  if IsBound(rc.ref) then return rc.ref; fi;
  return 0;
 end;

 tp := function(rc)
  if not IsBound(rc.tp) then
   rc.tp := List(rc.sat, v -> pos(v));
   Sort(rc.tp);
   MakeImmutable(rc.tp);
  fi;
  return rc.tp;
 end;

 is_same := function(p, q)
  if ref(p) <> ref(q) then return false; fi;
  if tp(p) <> tp(q) then return false; fi;
  p := RepresentativeAction(G, p.sat, q.sat, OnSets) <> fail;
  __debug_Bool(__debug_compare, p);
  return p;
 end;

 orb := orbits_isotropic(discr, comp);
 if Length(orb) = 0 then return fail; fi;
 mode := ForAny(orb[1], l -> Length(l) > \\embd_stab_threshold);
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 dt := comp.misc();
 G  := Image(discr.map());
 res := __embd_make([], 1, comp);
 res.K3 := \\is_K3_OK_prime(discr, comp.prime);
 res.stab := G;
 res := rec(
    orb    := n -> orb[n],
    G      := G,
    0      := [res],
    stop   := false,
    store  := true,
    prime  := comp.prime,
    null   := res,

    stab   := function(rc)
      if not IsBound(rc.stab) then
       rc.stab := __embd_stab(rc, G, mode);
      fi;
      return rc.stab;
     end,

    added  := function(rc, dest, p, index)
      local h;

      if PositionSet(rc.sat, p) <> fail then return false; fi;
      h := dt.v2p(comp.vecs(p));
      if not(h^comp.prime in rc.gg) then return false; fi;
      if ForAny(rc.gg, g -> pos(dt.idp(g*h)) < index) then return false; fi;
      p := Concatenation(rc.bb, [p]);
      p := __embd_make(p, index, comp);
      if IsBound(rc.ref) then p.ref := rc.ref; fi;
      if IsBound(rc.G) then p.G := rc.G; fi;
      if ForAny(dest, q -> is_same(p, q)) then return false; fi;
      h := [];
      if IsBound(discr.kernel) then h := List(discr.kernel); fi;
      Append(h, comp.vecs(p.bb)*comp.vectors);
      MakeImmutable(h);
      p.data := \\validate_discr(discr, h);
      if p.data = false then return false; fi;
      Add(dest, p);
      return __embd_K3(res, p, discr.mat(), h);
     end,

    select := function(n)
      if n > Length(orb) then n := 0; fi;
      res.level := n;
      src := [];
      if n > 0 then src := orb[n]; fi;
      return n;
     end,
  );

# if \\is_K3_OK_prime(discr, comp.prime) then res.0 := [res.null]; fi;
 return res;
end;

embeddings_comp :=
function(root)
 repeat until _embd_next_level(root);
 if root.stop then
  if IsBound(root.found) then return [root.found]; fi;
  return [];
 fi;
 return _embd_collect(root);
end;

_embd_combine :=
function(discr, data, stop)
 local res, G, rc, r, orb, step, trivial;

 trivial := r -> (Length(r.bb) = 0) or (Length(r.sat) <= 1);

 step := function(rc, n)
  if n > Length(data) then Add(res, rc); return stop; fi;
  return ForAny(data[n], function(rr)
    if trivial(rc) then return step(rr, n + 1); fi;
    if trivial(rr) then return step(rc, n + 1); fi;
    orb := DoubleCosets(G, _embd_stab(rr, G), _embd_stab(rc, G));
#    orb := OrbitsDomain(_embd_stab(rc, G), __embd_cs(rr, G), OnRight);
    return ForAny(orb, function(o)
      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o)));
#      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o[1])));
      r := rec(bb := o, G := rc.stab);
      o := _index2kernel(discr, o);
      if IsBound(discr.kernel) then Append(o, discr.kernel); fi;
      o := \\validate_discr(discr, o);
      if o = false then return false; fi;
      r.data := o;
      r.sat := Concatenation(List(discr.comp, c -> _saturate_kernel(c, r.bb)));
      return step(r, n + 1);
     end);
   end);
 end;

 data := Compacted(data);
 if Length(data) = 0 then return []; fi;
 if Length(data) = 1 then return data[1]; fi;
 res := [];
 G := Image(discr.map());
 rc := rec(gg := TrivialGroup(IsPermGroup), bb := [], stab := G);
 step(rc, 1);
 return res;
end;

## If stop = true, returns true/false;
#   otherwise, returns a complete list of embeddings
embeddings_discr :=
function(discr, stop)
 local bad, primes, data, rc, ret;

 ret := function(res)
  if stop then return Length(res) > 0; fi;
  Perform(res, function(r) if Length(r.bb) = 0 then r.discr := discr; fi; end);
  return res;
 end;

 bad := \\is_K3_OK_discr(discr);
 if bad = 0 then
  return ret([]);
#  if stop then return false; fi;
#  return [];
 elif bad = true then
  if stop then return true; fi;
  bad := [];
 fi;
 primes := List(discr.primes);
 if stop then primes := bad; fi;
 data := [];
 if ForAny(primes, function(p)
   rc := init_embeddings_comp(discr, component(discr, p));
   if rc = fail then return p in bad; fi;
   rc.store := not stop;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 primes := Filtered(primes, p -> IsBound(data[p]));
 if Length(primes) = 0 then
  return [rec(gg := TrivialGroup(IsPermGroup), bb := [], discr := discr)];
 fi;
 if stop and (Length(primes) = 1) then data[primes[1]].stop := true; fi;
 if ForAny(primes, function(p)
   rc := embeddings_comp(data[p]);
   if Length(rc) = 0 then
    Unbind(data[p]);
    return p in bad;
   fi;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 return ret(_embd_combine(discr, data, stop));
end;

#####################################################
##  Miscellaneous routines
#####################################################

perm2mat :=
function(perm, vec, id) # perm acts on vec; id = [indices of basis vectors;
 local v;
 return List([1..Length(id)], function(n)
   if IsPosInt(id[n]) then return vec[id[n]^perm]; fi;
   v := ZeroMutable(vec[1]);
   v[n] := 1;
   return v;
  end);
end;

#####################################################
##  The group on Aut comp_p generated by reflections
#   Returns: rec(
#       group,      # the group generated by reflections
#       vectors)    # generating vectors (for MM)
#####################################################

reflection_group :=
function(arg)   # (comp{, excluded}) - to exclude some squares
 local c, ex, dt, p, ls, sq, pp, G;

 c  := arg[1];
 p  := c.prime;
 dt := c.misc();
 ex := [];
 if IsBound(arg[2]) then ex := Set(arg[2]); fi;
 AddSet(ex, 0);
 ls := Filtered(c.vecs(), v -> not IsZero(v mod p));
 sq := List(ls, dt.sq);
 pp := PositionsProperty(sq, s -> not(s in ex));
 ex := discr_powers(c);
 pp := Filtered(pp, n -> IsZero((ls[n]*DenominatorRat(sq[n]/2)) mod ex));
# q := 2*p;
# pp := Filtered(pp, n -> (Order(dt.v2p(ls[n]))*sq[n]) mod q <> 0);
 ls := ls{pp};
 sq := sq{pp};
 pp := One(c.form);
 pp := List([1..Length(ls)], function(n)
   p := ls[n];
   p := pp - TransposedMat([c.form*p])*[p]*(2/sq[n]);
   return List(p, r -> r mod ex);
  end);
 ex := Set(pp);
 ex := Set(ex, dt.as_perm);
 G := ClosureSubgroup(Subgroup(c.aut(-1), []), ex);
 ex := List(GeneratorsOfGroup(G), dt.as_mat);
 Apply(ex, m -> Position(pp, m));
 ls := List(ex, function(n)
   if n = fail then return n; fi;
   return ls[n];
  end);
# sq := List(ex, function(n)
#   if n = fail then return n; fi;
#   return sq[n];
#  end);
 return rec(group := G, vectors := ls); #, norms := sq);
end;

#####################################################
##  Miranda--Morrison stuff
#####################################################

MM_Q   := (1,2);    # Q*/(Q*2)
MM_pmd := (3,4);    # \pm 1 in det
MM_pm1 := (5,6);    # \pm 1 in spin
MM_pm5 := (7,8);    # \pm 5 in spin
MM_mod8 := Immutable([(),, MM_pm1*MM_pm5,, MM_pm5,, MM_pm1]);

MM_Gamma_2   := Group(MM_Q, MM_pmd, MM_pm1, MM_pm5);
MM_Gamma_2_0 := Subgroup(MM_Gamma_2, [MM_pmd, MM_pm1, MM_pm5]);
MM_Gamma_2_1 := Subgroup(MM_Gamma_2, [MM_pm1, MM_pm5]);
MM_Gamma_2_2 := Subgroup(MM_Gamma_2, [MM_pm5]);
MM_Gamma_2_k := TrivialSubgroup(MM_Gamma_2);

MM_Gamma_p   := Subgroup(MM_Gamma_2, [MM_Q, MM_pmd, MM_pm1]);
MM_Gamma_p_0 := Subgroup(MM_Gamma_p, [MM_pmd, MM_pm1]);
MM_Gamma_p_k := TrivialSubgroup(MM_Gamma_p);

__MM_num2Gamma :=
function(sq, prime)
 if prime = 2 then return MM_mod8[sq mod 8]; fi;
 sq := Legendre(sq, prime);
 return MM_pm1^((1 - sq)/2);
end;

__MM_dnm2Gamma :=
function(s, prime)
 local n;
 n := 0;
 while s > 1 do n := n + 1; s := s/prime; od;
 if s <> 1 then Error(); fi;
 return MM_Q^(n mod 2);
end;

__MM_reflection :=
function(sq, prime)
 sq := sq/2;
 return __MM_num2Gamma(NumeratorRat(sq), prime)*
        __MM_dnm2Gamma(DenominatorRat(sq), prime)*MM_pmd;
end;

MM_Gamma :=
function(prime)
 if prime = 2 then return MM_Gamma_2; fi;
 return MM_Gamma_p;
end;

#MM_phi :=
#function(g, prime)
# local v;
# v := [3, 5];
# v := OnTuples(v, g) - v;
# g := MM_pmd^v[1];
# if v[2] <> 0 then g := g*__MM_num2Gamma(-1, prime); fi;
# return g;
#end;

__Sigma_sharp_10_2_4 :=
function(discr, comp)
 local rr, Sp, W2, W3;
 rr := Positions(comp.exp, 1);
 if Length(rr) = 2 then
  if Determinant(comp.form{rr}{rr}*2) mod 4 = 3 then            # (10.8.1)
   Sp := MM_Gamma_2_1;
  else
   Sp := Positions(comp.exp, 2);
   if ForAll(Sp, p -> IsInt(comp.form[p][p]*2)) then            # (10.8,3)
    Sp := MM_Gamma_2_2;
   else                                                         # (10.8.2)
    Sp := MM_Gamma_2_1;
   fi;
  fi;
 else
  Sp := Positions(comp.exp, 2);
  W2 := ForAny(Sp, p -> not IsInt(comp.form[p][p]*2));
  W3 := (Length(Sp) > 2) or ((Length(Sp) = 2) and not W2);
  if not W3 then
   W3 := Positions(comp.exp, 3);
   W3 := ForAny(W3, p -> not IsInt(comp.form[p][p]*4));
  fi;
  if W3 then                                          # (10.7.1), (10.7.2)
   if W2 then Sp := MM_Gamma_2_1; else Sp := MM_Gamma_2_2; fi;
  elif W2 then
   if IsEvenInt(Length(Sp)) then                                # (10.7.3)
    Sp := MM_Gamma_2_1;
   else                                                         # (10.7.4)
    Sp := 1 + 16*comp.form[rr[1]][rr[1]]*comp.form[Sp[1]][Sp[1]];
    Sp := Subgroup(MM_Gamma_2_0, [MM_mod8[Sp mod 8]]);
   fi;
  else                                                          # (10.7.5)
   Sp := MM_Gamma_2_k;
  fi;
 fi;
 W2 := List(rr, p -> comp.form[p][p]*2);
 W2 := First(W2, IsOddInt);
 if MM_pm5 in Sp then
  return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W2 mod 8]);
 fi;
 if Length(rr) <> 1 then Error(); fi;
 W3 := W2*\\MM_det(discr, comp);
 if (W3 - W2) mod 4 <> 0 then Error(); fi;
 return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W3 mod 8]);
end;

__Sigma_sharp_2 :=
function(discr, comp)
 local rr;
 if Length(comp.exp) < \\MM_rank(discr) then                    # (10.2.1)
  return MM_Gamma_2_0;
 fi;
 rr := Number(comp.exp, i -> i = 1);
 if (rr > 2) and not comp.even then return MM_Gamma_2_0; fi;    # (10.2.2)
 if (rr >= 2) and comp.even then return MM_Gamma_2_1; fi;       # (10.2.3)
 if rr > 0 then return __Sigma_sharp_10_2_4(discr, comp); fi;   # (10.2.4)
 rr := Positions(comp.exp, 2);
 if Length(rr) <= 1 then return MM_Gamma_2_k; fi;               # (10.2.7)
 return MM_Gamma_2_2;                                 # (10.2.5), (10.2.6)
end;

__Sigma_sharp_p :=
function(discr, comp)
 local rr;
 rr := \\MM_rank(discr) - Length(comp.exp);
 if rr > 1 then return MM_Gamma_p_0; fi;                            # (9.3.3)
 if rr = 0 then return MM_Gamma_p_k; fi;                            # (9.3.1)
 rr := __MM_num2Gamma(\\MM_det(discr, comp)/2, comp.prime)*MM_pmd;  # (9.3.2)
 return Subgroup(MM_Gamma_p_0, [rr]);
end;

__Sigma_sharp :=
function(discr, comp)
 if comp.prime = 2 then return __Sigma_sharp_2(discr, comp); fi;
 return __Sigma_sharp_p(discr, comp);
end;

## The group \Sigma^#(comp_p)
#   .sigma  :   the group \Sigma^#
Sigma_sharp :=
function(discr, comp)
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 if not IsBound(comp.sigma) then comp.sigma := __Sigma_sharp(discr, comp); fi;
 return comp.sigma;
end;

#####################################################
##  Miranda--Morrison via reflections
#####################################################

__MM_reflections_2 :=
function(discr, comp, rc)
 local ff, rr, p, q;

 if comp.even or (Length(comp.exp) < \\MM_rank(discr)) then return; fi;
 rr := Positions(comp.exp, 1);
 if Length(rr) > 2 then return; fi;
## Need to disambiguate the form
 q := \\MM_det(discr, comp) mod 8;
 if q mod 4 <> 1 then Error(); fi;
 if q = 1 then return; fi;
 ff := List(comp.form, List);
 p := rr[1];
 if not IsInt(ff[p][p]) and (Length(rr) = 2) then p := rr[2]; fi;
 ff[p][p] := ff[p][p] + 2;
 p := (Determinant(ff)*comp.order) mod 8;
 if (p - comp.det) mod 8 <> 4 then Error(); fi;
 rc.ff := ff;
end;

## The projection to \Gamma_{p,0}/\Sigma^#(comp_p)
MM_reflections :=
function(discr, comp)
 local rc, gens, imgs;

 if IsInt(comp) then comp := discr.comp[comp]; fi;
 rc := reflection_group(comp);
 rc.prime := comp.prime;
 rc.ff := comp.form;
 if comp.prime = 2 then __MM_reflections_2(discr, comp, rc); fi;
# pr := projection_sharp(discr, comp);
 imgs := List(rc.vectors, v -> __MM_reflection(v*rc.ff*v, comp.prime));
 rc.imgs := MakeImmutable(imgs);
 Unbind(rc.ff);
 return rc;
end;

#####################################################
##  Ultimate projection
#####################################################

\\MM_use_aut := false;
\\MM_Gamma_0 := MakeImmutable([[1, 1]]);

## Compute the quotient E^00(L) and images of Gamma_0 therein
#   c.pr    --> quotient projections Gamma_p to E^00
#         g --> image of g under .pr()
#    .gamma :   images of (-1, 1) and (1, -1) (gens of \Gamma_0)
MM_quotient :=
function(discr)
 local G, Sigma, pr, c, imgs;

 if Length(discr.comp) = 0 then
  G := TrivialGroup(IsPcGroup);
  discr.gamma := [One(G), One(G)];
  return G;
 fi;
 Sigma := List(discr.comp, c -> Sigma_sharp(discr, c));
 G := DirectProduct(List(discr.comp, c -> MM_Gamma(c.prime)));
 imgs := [One(G), One(G)];
 Sigma := List([1..Length(Sigma)],
            n -> Image(Embedding(G, n), Sigma[n]));
 Sigma := Concatenation(List(Sigma, GeneratorsOfGroup));
 Sigma := ClosureSubgroup(TrivialSubgroup(G), Sigma);
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   pr := List(discr.comp, function(cc)
     if c.prime = cc.prime then return MM_Q; fi;
     return __MM_num2Gamma(c.prime, cc.prime);
    end);
   pr := __direct_product_elm(G, pr);
   Sigma := ClosureSubgroup(Sigma, pr);
   imgs[1] := imgs[1]*Image(Embedding(G, n), MM_pmd);
   imgs[2] := imgs[2]*Image(Embedding(G, n), __MM_num2Gamma(-1, c.prime));
  end);
 Perform(\\MM_Gamma_0, function(v)
   c := Product([1, 2], n -> imgs[n]^v[n]);
   Sigma := ClosureSubgroup(Sigma, c);
  end);
 pr := NaturalHomomorphismByNormalSubgroup(G, Sigma);
 Perform([1..Length(discr.comp)], function(n)
   discr.comp[n].pr := __hom_func(CompositionMapping(pr, Embedding(G, n)));
  end);
 discr.gamma := List(imgs, g -> Image(pr, g));
# imgs := [List(discr.comp, c -> c.pr(MM_pmd)),
#          List(discr.comp, c -> c.pr(__MM_num2Gamma(-1, c.prime)))];
# discr.gamma := MakeImmutable(List(imgs, Product));
 return Range(pr);
# return [G, Sigma];
end;

## Compute projections of automorphisms
#  .mm      --> projection .aut() to E^00
#         g --> image under .mm
MM_projection :=
function(discr)
 local fg, rr, c, gens, imgs, gg, ii;

 if IsBound(discr.mm) then return discr.mm; fi;
 fg := MM_quotient(discr);
 if Size(fg) = 1 then
  gg := discr.aut(-1);
  gens := GeneratorsOfGroup(gg);
  imgs := List(gens, g -> One(fg));
  gg := GroupHomomorphismByImagesNC(gg, fg, gens, imgs);
  gg := __hom_func(gg);
  discr.mm := gg;
  return discr.mm;
 fi;
 gg := [];
 ii := [];
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   rr := MM_reflections(discr, c);
   gens := GeneratorsOfGroup(rr.group);
   imgs := List(rr.imgs, c.pr);
   Append(gg, gens);
   Append(ii, imgs);
#   if \\MM_use_aut then
#    n := GroupHomomorphismByImages(c.aut(), fg, gens, imgs);
#   else
#    n := GroupHomomorphismByImagesNC(rr.group, fg, imgs);
#   fi;
#   c.mm := __hom_func(n);
  end);
 if \\MM_use_aut then
  rr := GroupHomomorphismByImages(discr.aut(), fg, gg, ii);
 else
  rr := GroupHomomorphismByImagesNC(Group(gg), fg, ii);
 fi;
 discr.mm := __hom_func(rr);
 return discr.mm;
end;

\\MM_trivial_rc     := MakeImmutable([1, 0]);
\\MM_trivial_sigma  := MakeImmutable([1, 1]);

MM_K3 :=
function(discr)
 local map, mm, G, mone, rc;

 map := discr.map();
 G := rec(symplectic := Kernel(map), mone := fail);
 mone := Product(discr.comp, c -> c.misc().as_perm(-One(c.form)));
 if mone in Image(map) then
  G.mone := PreImagesRepresentative(map, mone);
 fi;
 discr.group := G;
 if \\MM_def(discr) then return false; fi;

 mm := MM_projection(discr);
 G := [discr.gamma, Product(discr.gamma)];
 mone := List(G, g -> Index(Range(mm()), Group(g)));
 if mone = \\MM_trivial_sigma then
  discr.rc := \\MM_trivial_rc;
  discr.sigma := \\MM_trivial_sigma;
  return true;
 fi;
# map := mm(Image(map));
 map := Image(map);
 if not IsSubgroup(Source(mm()), map) then
  discr.inconclusive := true;
  map := Intersection(map, Source(mm()));
 fi;
 map := mm(map);
 G := List(G, g -> ClosureSubgroup(map, g));
 rc := List(G, g -> Index(Range(mm()), g));
 discr.sigma := MakeImmutable(mone);
 if rc[2] = rc[1] then
  discr.rc := MakeImmutable([rc[1], 0]);
 elif rc[2] = 2*rc[1] then
  discr.rc := MakeImmutable([0, rc[1]]);
 else
  Error();
 fi;
 if IsBound(discr.inconclusive) and (discr.rc = \\MM_trivial_rc) then
  discr.inconclusive := false;
 fi;
 return true;
end;

########################################################
# Definite transcendental lattices
########################################################

## all definite forms with the given discriminant
all_forms_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 res := Filtered(res, m -> same_discr(discr_form(m), discr));
 return res;
end;

## same, returning the discriminant:
#   .iso    - the isomorphism to discr
all_discr_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 Apply(res, function(m)
   m := discr_form_ex(m);
   m.iso := discr_isomorphism(discr, m);
   if m.iso = fail then return fail; fi;
   return m;
  end);
 return Filtered(res, r -> r <> fail);
end;

analyze_discr_coset :=
function(discr, dd, g)
 local map, G, p, res;

 g := dd.iso*g^-1;
 res := rec(rc := [0, 1], conj := []);
 map := List(GeneratorsOfGroup(dd.outer()), h -> dd.map(h)^g);
 map := GroupHomomorphismByImages(dd.outer(), discr.aut(), map);
 G := Intersection(Image(map), Image(discr.map()));
 p := PreImages(map, G);
 g := MinimalGeneratingSet(p);
 g := List(g, g -> [PreImagesRepresentative(discr.map(), Image(map, g)), g]);
 res.group := g;
 res.size := Size(p)*Size(discr.group.symplectic);
 p := Filtered(p, g -> Determinant(g) = -1);
 if Length(p) > 0 then
  res.rc := [1, 0];
  p := Images(map, Filtered(p, g -> Order(g) <= 2));
  if Length(p) > 0 then
   g := PreImages(discr.map(), G);
   g := Filtered(g, g -> Order(g) <= 2);
   g := Filtered(g, g -> discr.map(g) in p);
   res.conj := g;
  fi;
 fi;
 return res;
end;

analyze_TL :=
function(discr, dd)
 local cs;
 cs := DoubleCosets(discr.aut(), Image(discr.map()), Image(dd.map())^dd.iso);
 Apply(cs, s -> analyze_discr_coset(discr, dd, Representative(s)));
 dd := rec(cosets := cs, rc := Sum(cs, r -> r.rc), mat := dd.mat());
 return dd;
end;

positive_K3 :=
function(discr)
 discr.embeddings := all_discr_discr(discr);
 Apply(discr.embeddings, d -> analyze_TL(discr, d));
 discr.rc := Sum(discr.embeddings, d -> d.rc);
end;

#####################################################
##  Temporary stuff
#####################################################

AA_test :=
function(ls)
 local dd, v, bb, G, gens;
 if Sum(ls) > 19 then return fail; fi;
# if IsEvenInt(Length(ls)) then return fail; fi;
 if not ForAll(ls, IsOddInt) then return fail; fi;
 if not ForAll(ls, IsPosInt) then return fail; fi;
 ls := Reversed(SortedList(ls));
 v := 0;
 bb := [];
 Perform(ls, function(n)
   Add(bb, [v + 1..v + n]);
   v := v + n;
  end);
 dd := List(ls, n -> Am(n));
 v := List(ls, n -> [1..n] mod 2);
 Add(dd, [[4]]);
 Add(v, [1]);
 dd := discr_form_ex(-DirectSumMat(dd), [Concatenation(v)/2]);
 G := GeneratorsOfGroup(Stabilizer(SymmetricGroup(Length(ls)), ls, Permuted));
 v := Concatenation(bb);
 gens := List(G, g -> MappingPermListList(v, Concatenation(Permuted(bb, g))));
 Perform([1..Length(ls)], function(n)
   Add(gens, MappingPermListList(bb[n], Reversed(bb[n])));
  end);
# Error();
 v := Sum(ls) + 1;
 G := rec(group := ClosureGroup(Group(()), gens),
          act := g -> PermutationMat(g^-1, v));
 set_discr_group(dd, G);
 return dd;
end;


==> anc/forms.txt <==
# -*- GAP -*-
IsIntVec := v -> IsList(v) and ForAll(v, IsInt);
IsIntMat := m -> IsList(m) and ForAll(m, IsIntVec);
IsIntList := function(m)
 if IsList(m) then return ForAll(m, IsIntList); fi;
 return IsInt(m);
end;

## Extends a vector v to dimension d
extend_vector :=
function(v, d)
 local i, res;
 res := List([1..d], i -> 0);
 for i in [1..Minimum(d, Length(v))] do res[i] := v[i]; od;
 return res;
end;

## Diagonal of a matrix
diagonal := m -> List([1..Length(m)], i -> m[i][i]);

diagonalize :=
function(m)
 local d, i, j, k, r, v, \0, add, pivot;

 add := function(i, j, r)
  if r = \0 then return; fi;
  m[j] := m[j] + r*m[i];
  for k in [1..d] do m[k][j] := m[k][j] + r*m[k][i]; od;
 end;

 pivot := function(i)
  if m[i][i] <> \0 then return true; fi;
  for j in [i+1..d] do
   if m[i][j] <> \0 then
    r := 1;
    if (2*m[i][j] + m[j][j]) = \0 then r := -1; fi;
    add(j, i, r);
    return true;
   fi;
  od;
  return false;
 end;

# \0 := ValueOption("Zero");
# if \0 = fail then \0 := 0; fi;
 \0 := 0*m[1][1];
 d := Length(m);
 for i in [1..d] do
  if pivot(i) then
   for j in [i+1..d] do add(i, j, -m[j][i]/m[i][i]); od;
  fi;
#  for j in [i+1..d] do
#   if pivot(i) then add(i, j, -m[j][i]/m[i][i]); fi;
#  od;
 od;
# Display(m);
 return diagonal(m);
end;

sylvester := l -> [Number(l, i -> i > 0), Number(l, i -> i = 0),
                   Number(l, i -> i < 0)];

inertia_index := m -> sylvester(diagonalize(List(m, List)));

count_prime :=
function(list, p)
 return Number(list, i -> (i mod p) = 0);
end;

modZ :=
function(r, even)
 local d;
 if IsList(r) then return List(r, i -> modZ(i, even)); fi;
 d := DenominatorRat(r);
 if even = true then even := 2; fi;
 if even = false then even := 1; fi;
 return ((r*d) mod (even*d))/d;
end;

int2vector :=
function(dim, p, n)
 local i, r, v;
 v := List([1..dim], i -> 0);
 for i in [1..dim] do
  r := n mod p;
  n := (n - r)/p;
  v[i] := r;
 od;
 return v;
end;

component :=
function(discr, p)
 return First(discr.comp, r -> r.prime = p);
end;

discr_powers := comp -> List(comp.exp, i -> comp.prime^i);

isotropic_vectors_simple :=
function(comp)
 local d, p, pwr, res, u, v, m, n, i, r, rc, found;

 found := function()
  for i in [1..d] do
   if v[i] = 0 then continue; fi;
   if v[i] = 1 then break; fi;
   return false;
  od;
  v := List([1..d], i -> v[i]*pwr[i]);
  return IsInt((v*comp.form*v)/2);
 end;

 res := [];
 p := comp.prime;
 pwr := discr_powers(comp)/p;
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..p^d-1] do
  m := n;
  for i in u do
   r := m mod p;
   m := (m - r)/p;
   v[i] := r;
  od;
  if found() then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := p, coord := res, vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 return rc;
end;

isotropic_vectors_all :=
function(comp)
 local res, rc, d, pwr, n, m, r, u, v, i;

 res := [];
 pwr := discr_powers(comp);
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..comp.order-1] do
  m := n;
  for i in u do
   r := m mod pwr[i];
   m := (m - r)/pwr[i];
   v[i] := r;
  od;
  if IsInt((v*comp.form*v)/2) then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := comp.prime, coord := res, order := [], vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 rc.order := List(rc.coord, v -> Lcm(List(v*comp.form, i -> DenominatorRat(i))));
 v := Sortex(rc.order);
 rc.coord := Permuted(rc.coord, v);
 rc.vectors := Permuted(rc.vectors, v);
 return rc;
end;

isotropic_vectors :=
function(discr, p)
 local comp;
 comp := component(discr, p);
 if comp = fail then
  return rec(prime := p, coord := [], order := [], vectors := []);
 fi;
 return isotropic_vectors_simple(comp);
end;

discr_inverse :=
function(comp)
 local pwr, v, i;
 if IsBound(comp.inverse) then return comp.inverse; fi;
 comp.inverse := InverseMutable(comp.form);
 pwr := discr_powers(comp);
 for v in comp.inverse do
  for i in [1..Length(v)] do v[i] := ((v[i]/pwr[i]) mod pwr[i])*pwr[i]; od;
 od;
 MakeImmutable(comp.inverse);
 return comp.inverse;
end;

discr_dual :=
function(v, m, comp)
 local pwr, res, i, vec;

 vec := function(r)
  for i in [1..Length(r)] do r[i] := r[i] mod pwr[i]; od;
  return r;
 end;

 pwr := discr_powers(comp);
 res := v*m*TransposedMatMutable(comp.vectors)*discr_inverse(comp);
 if IsMatrix(res) then return List(res, vec); else return vec(res); fi;
end;

discr_auto :=
function(A, m, comp)
 if not IsMatrix(A) then return fail; fi;
 return discr_dual(comp.vectors*A, m, comp);
end;

\2Legendre :=
function(f)
 f := f mod 8;
 if (f = 1) or (f = 7) then return 1; fi;
 if (f = 3) or (f = 5) then return -1; fi;
 return fail;
end;

\$Legendre := Immutable([1,, -1,, -1,, 1]);
\2Legendre := f -> \$Legendre[f mod 8];

Nikulin :=
function(discr, comp, det)
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

\\Nikulin := Nikulin;

discr_form :=
function(arg)
 local m, id, sm, d, pp, ii, two, res, idx, rc, i, j, f, ff, get_prime;

 get_prime := function(p)
  rc := rec(prime := p, exp := List(pp, l -> Number(l, i -> i = p)));
  idx := Filtered([1..Length(m)], i -> rc.exp[i] <> 0);
  rc.vectors := List(idx, i -> sm.rowtrans[i]);
  rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  rc.exp := List(idx, i -> rc.exp[i]);
  idx := discr_powers(rc);
  for f in [1..Maximum(rc.exp)-1] do
   ii := Filtered([1..Length(rc.exp)], i -> rc.exp[i] = f);
   if Length(ii) = 0 then continue; fi;
   ff := idx[ii[1]];
   ff := ((rc.form{ii}{ii}/ff)^-1 mod ff)/ff;
   ff := ff*rc.vectors{ii};
   for i in [ii[Length(ii)]+1..Length(rc.exp)] do
    rc.vectors[i] := rc.vectors[i] - rc.form[i]{ii}*ff;
   od;
   rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  od;
  for i in [1..Length(rc.form)] do
   rc.vectors[i] := (rc.vectors[i] mod idx[i])/idx[i];
   for j in [1..Length(rc.form)] do
    f := idx[i]*idx[j];
    ff := 1;
    if i = j then ff := two; fi;
    rc.form[i][j] := (rc.form[i][j] mod (ff*f))/f;
   od;
  od;
  rc.order := Product(idx);
  rc.det := Determinant(rc.form);
  if IsBound(id) then rc.vectors := rc.vectors*id; fi;
  MakeImmutable(rc.form);
  MakeImmutable(rc.vectors);
  MakeImmutable(rc.exp);
  return rc;
 end;

 m := arg[1];
 res := rec(sign := MakeImmutable(inertia_index(m)));
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 sm := SmithNormalFormIntegerMatTransforms(m);
 d := diagonal(sm.normal);
 pp := List(d, i -> FactorsInt(i));
 res.primes := Filtered(Union(pp), i -> i > 1);
 res.even := First([1..Length(m)], i -> m[i][i] mod 2 <> 0) = fail;
 res.order := 1;
 two := 1;
 if res.even then two := 2; fi;
 res.comp := List(res.primes, p -> get_prime(p));
 res.order := Product(res.comp, p -> p.order);
 for rc in res.comp do
  f := rc.det*res.order;
  rc.det := rc.det*rc.order;
  if rc.prime = 2 then
   rc.det := rc.det mod 8;
   rc.even := First([1..Length(rc.form)],
                    i -> (rc.exp[i] = 1) and not IsInt(rc.form[i][i])) = fail;
  else
   rc.det := rc.det mod rc.prime;
  fi;
  rc.discr := \\Nikulin(res, rc, f);
 od;
# res.component := p -> component(res, p);
 return res;
end;

## Just the diagonal of the Smith normal form
fast_discr :=
function(arg)
 local m, id, d;
 m := arg[1];
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 return Filtered(diagonal(SmithNormalFormIntegerMat(m)), i -> i <> 0);
end;


==> anc/forms/ADE.txt <==
# -*- GAP -*-

_ADE :=
function(n, d)
 local i, res;
 res := -2*IdentityMat(n);
 for i in [1..n-2] do res[i][i+1] := 1; res[i+1][i] := 1; od;
 if n > d then res[n-d][n] := 1; res[n][n-d] := 1; fi;
 return res;
end;

Am := n -> _ADE(n, 1);
Dm := n -> _ADE(n, 2);
Em := n -> _ADE(n, 3);
barE6 := Immutable(
[ [  -4,  -3,   3,   0,  -3,   0 ],
  [  -3,  -6,   3,   0,   0,   0 ],
  [   3,   3,  -6,   3,   0,   3 ],
  [   0,   0,   3,  -6,   3,   0 ],
  [  -3,   0,   0,   3,  -6,   0 ],
  [   0,   0,   3,   0,   0,  -6 ] ]);
barD12 := Immutable(
[ [  -3,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   0 ],
  [   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   1 ],
  [  -1,   0,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   0 ],
  [   0,   0,   0,   0,   0,   0,   0,   0,   0,   1,   0,  -2 ] ]);
barG12 := Group([
  [ [ -1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
      [ 2, 1, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ] ]);

reflection :=
function(mat, e)
 return IdentityMat(Length(mat)) - 2*TransposedMat([mat*e])*[e]/(e*mat*e);
end;

base_reflection :=
function(mat, id)
 local e;
 e := ZeroMutable(mat[1]);
 e[id] := 1;
 return reflection(mat, e);
end;

_ADE_aut :=
function(mat, extra)
 extra := List(extra, e -> PermutationMat(e, Length(mat)));
# Add(extra, -IdentityMat(Length(mat)));
 mat := List([1..Length(mat)], i -> base_reflection(mat, i));
 return Group(Union(mat, extra));
end;

A_aut_old :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return _ADE_aut(Am(n), [Product([1..Int(n/2)], i -> (i,n+1-i))]);
end;

A_aut_new :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return Group(-IdentityMat(n), base_reflection(Am(n), 1),
              Concatenation(IdentityMat(n){[2..n]}, [List([1..n], i -> -1)]));
end;

A_aut := A_aut_old;

D_aut :=
function(n)
 local extra;
 extra := [(n-1, n)];
 if n = 4 then extra := [(1,3), (1,4)]; fi;
 return _ADE_aut(Dm(n), extra);
end;

E_aut :=
function(n)
 local extra;
 extra := [];
 if n = 6 then extra := [(1,5)(2,4)]; fi;
 return _ADE_aut(Em(n), extra);
end;

B_aut :=
function(n)
 local res;
 res := [IdentityMat(n)];
 res[1][1][1] := -1;
 Append(res, List([1..n-1], i -> PermutationMat((i,i+1), n)));
 return Group(res);
end;

#######################################################
# Identifying a root system
#######################################################

# extracts the first connected component from "roots"; changes "roots"
extract_component :=
function(mat, roots)
 local res, vec, next, u, p, find;

 find := function()
  if p <= 1 then return PositionProperty(roots, v -> u*v <> 0); fi;
  return PositionProperty(roots, v -> u*v <> 0, p - 1);
 end;

 res := [];
 if Length(roots) = 0 then return res; fi;
 vec := [Remove(roots, 1)];
 repeat
  next := [];
  for u in vec do
   Add(res, u);
   u := u*mat;
   p := 1;
   repeat
    p := find();
    if p = fail then break; fi;
    Add(next, Remove(roots, p));
   until false;
  od;
  if Length(next) = 0 then break; fi;
  vec := next;
 until false;
 return res;
end;

# list of the connected components of "roots"; changes "roots"
extract_components :=
function(mat, roots)
 local res, next;
 res := [];
 repeat
  next := extract_component(mat, roots);
  if Length(next) = 0 then return res; fi;
  Add(res, next);
 until false;
end;

# identify a connected root system
id_component :=
function(mat, roots)
 local n;
 if Length(roots) = 0 then return []; fi;
 n := Rank(roots*mat*TransposedMat(roots));
 if Length(roots) = n*(n+1)/2 then return [n]; fi;
 if Length(roots) = n*(n-1) then return [,n]; fi;
 if (n = 6) and (Length(roots) = 36) then return [,,6]; fi;
 if (n = 7) and (Length(roots) = 63) then return [,,7]; fi;
 if (n = 8) and (Length(roots) = 120) then return [,,8]; fi;
 Error();
end;

id_root_system :=
function(mat, roots)
 local res, id, i;

 res := [[], [], []];
 Perform(extract_components(mat, roots), function(c)
   id := id_component(mat, c);
   for i in [1..3] do if IsBound(id[i]) then Add(res[i], id[i]); fi; od;
  end);
 return List(res, SortedList);
end;

#######################################################
# A Weil chamber
#######################################################

fundamental_domain := ReturnTrue;

fundamental_domain_single :=
function(mat, roots)
 local res, r0, rr;
 roots := Set(roots);
 if Length(roots) <= 1 then return roots; fi;
 r0 := Remove(roots);
 rr := Filtered(roots, r -> r0*mat*r = 0);
# rr := extract_components(mat, rr);
# res := Union(List(rr, r -> fundamental_domain(mat, r)));
 res := fundamental_domain(mat, rr);
 roots := Filtered(Union(roots, -roots), r -> r0*mat*r = 1);
 if Length(rr) > 0 then
  rr := res*mat;
  roots := Filtered(roots, r -> ForAll(rr*r, i -> i <= 0));
 fi;
 return Union(res, roots);
end;

fundamental_domain :=
function(mat, roots)
 roots := extract_components(mat, List(roots));
 return Union(List(roots, r -> fundamental_domain_single(mat, r)));
end;

#test := mat -> fundamental_domain(mat, ShortestVectors(mat, 2).vectors);


==> anc/forms/forms.txt <==
# -*- GAP -*-

#_path_forms := "forms/data/";
_path_forms := "";

\\1x1 := rec(
 get := function(data, det)
  if det <= 0 then return fail; fi;
  if not IsEvenInt(det) then return fail; fi;
  return [[[det]]];
 end
);

\\2x2 := rec(
 get := function(data, det)
  local a, b, c;

  if det <= 0 then return fail; fi;
  data := det mod 4;
  if (data <> 0) and (data <> 3) then return fail; fi;
  data := [];
  for a in [1..Int(det/3)] do
   for b in [-a..0] do
    c := (det + b^2)/a/4;
    if c < a then break; fi;
    if not IsInt(c) then continue; fi;
    Add(data, [[2*a, -b], [-b, 2*c]]);
   od;
  od;
  return data;
 end
);

_load_forms :=
function(dim)
 local name, vname;
 name := String(dim);
 name := Concatenation(name, "x", name);
 vname := Concatenation("\\", name);
 if not IsBoundGlobal(vname) then
  Read(Concatenation(_path_forms, "data/", name, ".txt"));
 fi;
 if IsBoundGlobal(vname) then return ValueGlobal(vname); fi;
 return fail;
end;

_path_forms := FilenameFunc(_load_forms);
_path_forms := _path_forms{[1..Length(_path_forms)-Length("forms.txt")]};

_get_forms_odd :=
function(data, det)
 if det <= 0 then return fail; fi;
 if not IsBound(data.data[det]) then return fail; fi;
 return List(data.data[det], data.mat);
end;

_get_forms_even :=
function(data, det)
 if not IsEvenInt(det) then return fail; fi;
 return _get_forms_odd(data, det/2);
end;

get_forms_det :=
function(dim, det)
 local data;
 data := _load_forms(dim);
 if data = fail then return fail; fi;
 return data.get(data, det);
end;

positive_list := l -> List(l, function(i)
  if i < 0 then i := -i; fi;
  return i;
 end);

list_2_smith :=
function(list)
 local primes;

 list := List(list, Factors);
 Apply(list, positive_list);
 primes := Filtered(Union(list), i -> i > 1);
 return List(primes, p -> rec(prime := p,
                exp := Filtered(SortedList(List(list, l -> Number(l, i -> i = p))),
                                i -> i > 0)));
end;

get_forms_smith :=
function(dim, smith)
 local factor, c, min, even, det, res, reduce, is_OK;

 reduce := function(cc)
  c := rec(prime := cc.prime, exp := List(cc.exp));
  if Length(c.exp) < dim then return c; fi;
  min := Minimum(c.exp);
#  if (c.prime = 2) and not(IsBound(cc.even) and cc.even) then min := min - 1; fi;
  if (c.prime = 2) then even := true; min := min - 1; fi;
  c.exp := Filtered(c.exp - min, i -> i > 0);
  factor := factor*c.prime^min;
#  while Length(c.exp) = dim do
#   factor := factor*c.prime;
#   c.exp := Filtered(c.exp - 1, i -> i > 0);
#  od;
  return c;
 end;

 is_OK := function(mat)
  mat := SmithNormalFormIntegerMat(mat);
  mat := list_2_smith(List([1..Length(mat)], i -> mat[i][i]));
  return ForAll([1..Length(mat)], i -> (mat[i].prime = smith[i].prime) and
                                       (mat[i].exp = smith[i].exp));
 end;

 factor := 1;
 if ForAny(smith, c -> Length(c.exp) > dim) then return fail; fi;
 even := false;
 if dim > 1 then
  smith := Filtered(List(smith, reduce), c -> Sum(c.exp) > 0);
 fi;
 det := Product(smith, c -> c.prime^Sum(c.exp));
 res := get_forms_det(dim, det);
# if res = fail then return fail; fi;
 if even then
  dim := get_forms_det(dim, det/2^dim);
  if res = fail then
   res := dim;
  elif dim <> fail then
   res := Union(res, 2*dim);
  fi;
 fi;
 if res = fail then return fail; fi;
 return factor*Filtered(res, is_OK);
end;

get_forms_list :=
function(dim, list)
 return get_forms_smith(dim, list_2_smith(list));
end;

## Utility routines
_augment_forms2 :=
function(m1, m2)
 local \0, \1;
 \0 := Zero(m1[1]);
 \1 := Zero(m2[1]);
 Apply(m1, r -> Concatenation(r, \1));
 Append(m1, List(m2, r -> Concatenation(\0, r)));
end;

augment_forms :=
function(arg)
 arg[1] := StructuralCopy(arg[1]);
 if not IsMutable(arg[1]) then arg[1] := ShallowCopy(arg[1]); fi;
 Perform(arg{[2..Length(arg)]}, function(m) _augment_forms2(arg[1], m); end);
 return arg[1];
end;

aug := augment_forms;
aug := DirectSumMat;

_augment_groups2 :=
function(g1, g2)
 local dim;
 if IsGroup(g1) then g1 := GeneratorsOfGroup(g1); fi;
 if IsGroup(g2) then g2 := GeneratorsOfGroup(g2); fi;
 dim := Length(g1[1]);
 g1 := List(g1, g -> augment_forms(g, IdentityMat(Length(g2[1]))));
 g2 := List(g2, g -> augment_forms(IdentityMat(dim), g));
 return Concatenation(g1, g2);
end;

augment_groups :=
function(arg)
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   arg[1] := _augment_groups2(arg[1], a);
  end);
 return Group(arg[1]);
end;

augment_groups :=
function(arg)
 local id1, gen1, id, gen;
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   id1 := One(arg[1]);
   id := One(a);
   gen1 := List(GeneratorsOfGroup(arg[1]), g -> DirectSumMat(g, id));
   gen := List(GeneratorsOfGroup(a), g -> DirectSumMat(id1, g));
   gen1 := Union(gen1, gen);
   if Length(gen1) > 0 then
    arg[1] := Group(gen1);
   else
    arg[1] := Group(DirectSumMat(id1, id));
   fi;
  end);
 return arg[1];
end;

lattice_extension :=
function(mat, vec)
 local q;

 if Length(vec) = 0 then
  vec := IdentityMat(Length(mat));
  return rec(vec := vec, form := List(mat, List), back := vec);
 fi;
 q := Lcm(List(vec, v -> Lcm(List(v, DenominatorRat))));
 vec := q*Concatenation(IdentityMat(Length(mat)), vec);
 vec := BaseIntMat(vec)/q;
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;

orthogonal_complement :=
function(mat, vec)
 local tm;
 tm := NullspaceIntMat(mat*TransposedMat(vec));
 vec := Concatenation(tm, vec)^-1;
 vec := vec{[1..Length(vec)]}{[1..Length(tm)]};
 return rec(vec  := tm,
            form := tm*mat*TransposedMat(tm),
            back := vec);
end;

complement_modulo :=
function(mat, vec, prime)
 local mm;

 mm := mat*TransposedMat(vec);
 mm := mm/Gcd(List(mm, Gcd));
 vec := SolutionNullspaceIntMat(mm, List(vec, i -> prime));
 if vec[1] = fail then return fail; fi;
 vec := Concatenation(vec[2], [vec[1]]);
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;

